Class numbers of large degree nonabelian number fields

If a number field has a large degree and discriminant, the computation of the class number becomes quite difficult, especially without the assumption of GRH. In this article, we will unconditionally show that a certain nonabelian number field of degree 120 has class number one. This field is the unique $A_5 \times C_2$ extension of the rationals that is ramified only at 653 with ramification index 2. It is the largest degree number field unconditionally proven to have class number 1. The proof uses the algorithm of Gu\`ardia, Montes and Nart to calculate an integral basis and then finds integral elements of small prime power norm to establish an upper bound for the class number; further algebraic arguments prove the class number is 1. It is possible to apply these techniques to other nonabelian number fields as well.

==> anc/Basis_of_KL.txt <==
1,a,a^2,a^3,a^4,a^5,a^6,a^7,a^8,a^9,a^10,a^11,a^12,a^13,a^14,1/2*(a^15+a^7+a^3+a+1),1/2*(a^16+a^8+a^4+a^2+a),1/2*(a^17+a^9+a^5+a^3+a^2),1/2*(a^18+a^10+a^6+a^4+a^3),1/2*(a^19+a^11+a^7+a^5+a^4),1/2*(a^20+a^12+a^8+a^6+a^5),1/2*(a^21+a^13+a^9+a^7+a^6),1/2*(a^22+a^14+a^10+a^8+a^7),1/2*(a^23+a^11+a^9+a^8+a^7+a^3+a+1),1/2*(a^24+a^12+a^10+a^9+a^8+a^4+a^2+a),1/2*(a^25+a^13+a^11+a^10+a^9+a^5+a^3+a^2),1/2*(a^26+a^14+a^12+a^11+a^10+a^6+a^4+a^3),1/2*(a^27+a^13+a^12+a^11+a^5+a^4+a^3+a+1),1/2*(a^28+a^14+a^13+a^12+a^6+a^5+a^4+a^2+a),1/2*(a^29+a^14+a^13+a^6+a^5+a^2+a+1),1/4*(a^30+3*a^14+2*a^10+2*a^8+2*a^7+3*a^6+2*a^4+2*a^3+3*a^2+2*a+3),1/4*(a^31+a^15+2*a^11+2*a^9+2*a^8+a^7+2*a^5+2*a^4+a^3+2*a^2+a+2),1/4*(a^32+a^16+2*a^12+2*a^10+2*a^9+a^8+2*a^6+2*a^5+a^4+2*a^3+a^2+2*a),1/4*(a^33+a^17+2*a^13+2*a^11+2*a^10+a^9+2*a^7+2*a^6+a^5+2*a^4+a^3+2*a^2),1/4*(a^34+a^18+2*a^14+2*a^12+2*a^11+a^10+2*a^8+2*a^7+a^6+2*a^5+a^4+2*a^3),1/4*(a^35+a^19+2*a^13+2*a^12+a^11+2*a^9+2*a^8+3*a^7+2*a^6+a^5+2*a^4+2*a^3+2*a+2),1/4*(a^36+a^20+2*a^14+2*a^13+a^12+2*a^10+2*a^9+3*a^8+2*a^7+a^6+2*a^5+2*a^4+2*a^2+2*a),1/4*(a^37+a^21+2*a^14+a^13+2*a^11+2*a^10+3*a^9+2*a^8+3*a^7+2*a^6+2*a^5+2*a^2+2*a+2),1/4*(a^38+a^22+a^14+2*a^12+2*a^11+3*a^10+2*a^9+3*a^8+2*a^6+2*a^2+2),1/4*(a^39+a^23+a^15+2*a^13+2*a^12+3*a^11+2*a^10+3*a^9+2*a^7+2*a^3+2*a),1/4*(a^40+a^24+a^16+2*a^14+2*a^13+3*a^12+2*a^11+3*a^10+2*a^8+2*a^4+2*a^2),1/4*(a^41+a^25+a^17+2*a^14+3*a^13+2*a^12+3*a^11+2*a^9+2*a^7+2*a^5+2*a+2),1/4*(a^42+a^26+a^18+3*a^14+2*a^13+3*a^12+2*a^10+2*a^8+2*a^7+2*a^6+2*a^3+2*a^2+2),1/4*(a^43+a^27+a^19+a^15+2*a^14+3*a^13+2*a^11+2*a^9+2*a^8+2*a^4+2),1/4*(a^44+a^28+a^20+a^16+3*a^14+2*a^12+2*a^10+2*a^9+2*a^7+2*a^5+2*a^3+2),1/8*(a^45+a^37+a^33+a^31+a^30+3*a^29+2*a^25+2*a^23+2*a^22+2*a^21+2*a^19+2*a^18+2*a^16+5*a^14+a^13+6*a^11+6*a^10+4*a^9+6*a^8+6*a^7+a^6+5*a^5+6*a^4+5*a^2+5*a+3),1/8*(a^46+a^38+a^34+a^32+a^31+a^30+2*a^26+2*a^24+2*a^23+2*a^22+2*a^20+2*a^19+2*a^17+a^15+3*a^14+6*a^12+6*a^11+6*a^9+2*a^8+a^7+7*a^6+6*a^5+4*a^4+5*a^3+7*a^2+3*a+6),1/8*(a^47+a^39+a^35+a^33+a^32+a^31+2*a^27+2*a^25+2*a^24+2*a^23+2*a^21+2*a^20+2*a^18+a^16+3*a^15+6*a^13+6*a^12+6*a^10+2*a^9+a^8+7*a^7+6*a^6+4*a^5+5*a^4+7*a^3+3*a^2+6*a),1/8*(a^48+a^40+a^36+a^34+a^33+a^32+2*a^28+2*a^26+2*a^25+2*a^24+2*a^22+2*a^21+2*a^19+a^17+3*a^16+6*a^14+6*a^13+6*a^11+2*a^10+a^9+7*a^8+6*a^7+4*a^6+5*a^5+7*a^4+3*a^3+6*a^2),1/8*(a^49+a^41+a^37+a^35+a^34+a^33+2*a^29+2*a^27+2*a^26+2*a^25+2*a^23+2*a^22+2*a^20+a^18+3*a^17+2*a^15+6*a^14+6*a^12+2*a^11+a^10+7*a^9+6*a^8+5*a^6+7*a^5+3*a^4+2*a^3+4*a+4),1/8*(a^50+a^42+a^38+a^36+a^35+a^34+2*a^28+2*a^27+2*a^26+2*a^24+2*a^23+2*a^21+a^19+3*a^18+2*a^16+2*a^15+2*a^14+6*a^13+2*a^12+a^11+3*a^10+6*a^9+4*a^8+5*a^7+a^6+3*a^5+6*a^4+6*a^2+4*a+6),1/8*(a^51+a^43+a^39+a^37+a^36+a^35+2*a^29+2*a^28+2*a^27+2*a^25+2*a^24+2*a^22+a^20+3*a^19+2*a^17+2*a^16+2*a^15+6*a^14+2*a^13+a^12+3*a^11+6*a^10+4*a^9+5*a^8+a^7+3*a^6+6*a^5+6*a^3+4*a^2+6*a),1/8*(a^52+a^44+a^40+a^38+a^37+a^36+2*a^29+2*a^28+2*a^26+2*a^25+2*a^23+a^21+3*a^20+2*a^18+2*a^17+2*a^16+2*a^15+4*a^14+a^13+3*a^12+6*a^11+5*a^9+5*a^8+3*a^7+2*a^4+4*a^3+6),1/8*(a^53+a^41+a^39+a^38+a^33+a^31+a^30+3*a^29+2*a^27+2*a^26+2*a^25+2*a^24+2*a^23+3*a^22+a^21+2*a^15+4*a^14+6*a^13+6*a^12+2*a^11+3*a^10+3*a^9+a^8+4*a^7+7*a^6+7*a^5+6*a^4+4*a^3+7*a^2+7*a+5),1/8*(a^54+a^42+a^40+a^39+a^34+a^32+a^31+a^30+2*a^28+2*a^27+2*a^26+2*a^25+2*a^24+3*a^23+a^22+2*a^16+6*a^13+2*a^12+3*a^11+7*a^10+a^9+7*a^7+a^6+6*a^5+7*a^3+a^2+5*a+6),1/8*(a^55+a^43+a^41+a^40+a^35+a^33+a^32+a^31+2*a^29+2*a^28+2*a^27+2*a^26+2*a^25+3*a^24+a^23+2*a^17+6*a^14+2*a^13+3*a^12+7*a^11+a^10+7*a^8+a^7+6*a^6+7*a^4+a^3+5*a^2+6*a),1/8*(a^56+a^44+a^42+a^41+a^36+a^34+a^33+a^32+2*a^29+2*a^28+2*a^27+2*a^26+3*a^25+a^24+2*a^18+2*a^15+4*a^14+3*a^13+7*a^12+a^11+4*a^10+7*a^9+5*a^8+6*a^7+2*a^6+7*a^5+5*a^4+5*a^3+6),1/8*(a^57+a^43+a^42+a^35+a^34+a^31+a^30+3*a^29+2*a^28+2*a^27+3*a^26+3*a^25+2*a^23+2*a^22+2*a^21+2*a^18+2*a^15+6*a^14+2*a^13+a^12+2*a^11+5*a^10+a^9+4*a^8+6*a^7+2*a^6+4*a^5+7*a^4+2*a^3+7*a^2+7*a+5),1/8*(a^58+a^44+a^43+a^36+a^35+a^32+a^31+a^30+2*a^29+2*a^28+3*a^27+3*a^26+2*a^24+2*a^23+2*a^22+2*a^19+2*a^16+2*a^15+4*a^14+a^13+2*a^12+5*a^11+5*a^10+4*a^9+2*a^8+2*a^7+6*a^6+7*a^5+6*a^4+7*a^3+a^2+5*a+6),1/8*(a^59+a^44+a^36+a^32+a^30+3*a^29+3*a^28+3*a^27+2*a^24+2*a^22+2*a^21+2*a^20+2*a^19+2*a^18+2*a^17+4*a^14+a^13+5*a^12+3*a^11+6*a^10+2*a^9+2*a^6+a^5+a^4+a^3+4*a^2+a+5),1/96*(a^60+32*a^58+32*a^56+32*a^54+32*a^50+64*a^48+32*a^46+6*a^44+32*a^42+4*a^40+36*a^38+70*a^36+4*a^34+66*a^32+36*a^31+38*a^30+73*a^28+68*a^24+72*a^23+12*a^22+78*a^20+72*a^19+76*a^18+72*a^17+78*a^16+36*a^15+50*a^14+48*a^13+21*a^12+24*a^11+84*a^10+24*a^9+22*a^8+36*a^7+82*a^6+24*a^5+25*a^4+84*a^3+66*a^2+60*a+25),1/96*(a^61+32*a^59+32*a^57+32*a^55+32*a^51+64*a^49+32*a^47+66*a^45+32*a^43+4*a^41+36*a^39+34*a^37+4*a^35+6*a^33+36*a^32+2*a^31+36*a^30+13*a^29+44*a^25+72*a^24+36*a^23+72*a^22+6*a^21+72*a^20+4*a^19+6*a^17+12*a^16+2*a^15+84*a^14+33*a^13+24*a^12+60*a^11+46*a^9+60*a^8+58*a^7+12*a^6+61*a^5+12*a^4+42*a^3+48*a^2+37*a+12),1/96*(a^62+64*a^58+64*a^56+32*a^54+32*a^52+2*a^46+32*a^44+36*a^42+4*a^40+34*a^38+68*a^36+70*a^34+36*a^33+2*a^32+36*a^31+69*a^30+64*a^28+44*a^26+72*a^25+68*a^24+72*a^23+6*a^22+72*a^21+4*a^20+70*a^18+12*a^17+2*a^16+36*a^15+41*a^14+24*a^13+60*a^12+94*a^10+60*a^9+74*a^8+12*a^7+5*a^6+12*a^5+58*a^4+48*a^3+13*a^2+12*a+88),1/96*(a^63+64*a^59+64*a^57+32*a^55+32*a^53+2*a^47+32*a^45+36*a^43+4*a^41+34*a^39+68*a^37+70*a^35+36*a^34+2*a^33+36*a^32+69*a^31+64*a^29+44*a^27+72*a^26+68*a^25+72*a^24+6*a^23+72*a^22+4*a^21+70*a^19+12*a^18+2*a^17+36*a^16+41*a^15+24*a^14+60*a^13+94*a^11+60*a^10+74*a^9+12*a^8+5*a^7+12*a^6+58*a^5+48*a^4+13*a^3+12*a^2+88*a),1/96*(a^64+32*a^58+64*a^50+34*a^48+36*a^44+68*a^42+66*a^40+68*a^38+6*a^36+36*a^35+34*a^34+36*a^33+69*a^32+32*a^30+76*a^28+72*a^27+68*a^26+72*a^25+70*a^24+72*a^23+4*a^22+70*a^20+12*a^19+34*a^18+36*a^17+41*a^16+72*a^15+28*a^14+94*a^12+60*a^11+74*a^10+12*a^9+37*a^8+60*a^7+90*a^6+48*a^5+45*a^4+60*a^3+88*a^2+48*a+80),1/96*(a^65+32*a^59+64*a^51+34*a^49+68*a^43+66*a^41+68*a^39+66*a^37+36*a^36+34*a^35+36*a^34+33*a^33+68*a^31+36*a^30+64*a^29+72*a^28+68*a^27+72*a^26+46*a^25+72*a^24+76*a^23+72*a^22+46*a^21+12*a^20+10*a^19+12*a^18+41*a^17+4*a^15+84*a^14+58*a^13+60*a^12+50*a^11+84*a^10+85*a^9+36*a^8+90*a^7+36*a^6+9*a^5+36*a^4+64*a^3+84*a^2+68*a+12),1/96*(a^66+32*a^58+32*a^56+32*a^54+64*a^52+66*a^50+64*a^48+32*a^46+68*a^44+2*a^42+36*a^40+66*a^38+36*a^37+2*a^36+36*a^35+a^34+68*a^32+36*a^31+72*a^29+36*a^28+72*a^27+46*a^26+72*a^25+12*a^24+72*a^23+46*a^22+12*a^21+10*a^20+12*a^19+9*a^18+4*a^16+36*a^15+90*a^14+60*a^13+50*a^12+84*a^11+85*a^10+36*a^9+58*a^8+84*a^7+73*a^6+36*a^5+32*a^4+36*a^3+68*a^2+60*a+16),1/96*(a^67+32*a^59+32*a^57+32*a^55+64*a^53+66*a^51+64*a^49+32*a^47+32*a^45+2*a^43+36*a^41+66*a^39+36*a^38+38*a^37+36*a^36+a^35+32*a^33+36*a^32+36*a^31+36*a^30+72*a^29+72*a^28+46*a^27+72*a^26+36*a^25+72*a^24+70*a^23+36*a^22+10*a^21+12*a^20+33*a^19+72*a^18+4*a^17+12*a^16+66*a^15+72*a^14+38*a^13+84*a^12+61*a^11+12*a^10+82*a^9+12*a^8+49*a^7+48*a^6+92*a^5+60*a^4+92*a^3+72*a^2+52*a+36),1/480*(a^68+96*a^66+96*a^62+384*a^60+256*a^58+160*a^56+96*a^54+258*a^52+384*a^50+256*a^46+98*a^44+68*a^42+322*a^40+420*a^39+422*a^38+420*a^37+161*a^36+420*a^33+36*a^32+420*a^31+320*a^30+360*a^29+302*a^28+360*a^27+420*a^26+360*a^25+198*a^24+420*a^23+298*a^22+300*a^21+417*a^20+360*a^19+164*a^18+300*a^17+162*a^16+360*a^15+238*a^14+180*a^13+445*a^12+300*a^11+226*a^10+300*a^9+449*a^8+132*a^6+60*a^5+204*a^4+120*a^3+28*a^2+180*a+136),1/480*(a^69+96*a^67+96*a^63+384*a^61+256*a^59+160*a^57+96*a^55+258*a^53+384*a^51+256*a^47+98*a^45+68*a^43+322*a^41+420*a^40+422*a^39+420*a^38+161*a^37+420*a^34+36*a^33+420*a^32+320*a^31+302*a^29+360*a^28+420*a^27+360*a^26+198*a^25+420*a^24+298*a^23+300*a^22+417*a^21+360*a^20+164*a^19+300*a^18+162*a^17+360*a^16+238*a^15+60*a^14+445*a^13+300*a^12+226*a^11+60*a^10+449*a^9+240*a^8+372*a^7+420*a^6+204*a^5+360*a^4+268*a^3+60*a^2+376*a+360),1/480*(a^70+384*a^66+96*a^64+288*a^62+192*a^60+224*a^58+256*a^56+322*a^54+96*a^52+256*a^50+96*a^48+162*a^46+260*a^44+194*a^42+420*a^41+70*a^40+420*a^39+449*a^38+224*a^36+420*a^35+356*a^34+420*a^33+224*a^32+102*a^30+360*a^29+68*a^28+360*a^27+198*a^26+420*a^25+170*a^24+300*a^23+129*a^22+360*a^21+452*a^20+300*a^19+98*a^18+360*a^17+46*a^16+300*a^15+197*a^14+300*a^13+226*a^12+60*a^11+113*a^10+240*a^9+68*a^8+420*a^7+212*a^6+360*a^5+444*a^4+60*a^3+448*a^2+360*a+344),1/480*(a^71+384*a^67+96*a^65+288*a^63+192*a^61+224*a^59+256*a^57+322*a^55+96*a^53+256*a^51+96*a^49+162*a^47+320*a^45+194*a^43+420*a^42+70*a^41+420*a^40+449*a^39+164*a^37+420*a^36+356*a^35+420*a^34+164*a^33+162*a^31+420*a^30+8*a^29+360*a^28+198*a^27+420*a^26+290*a^25+300*a^24+9*a^23+452*a^21+300*a^20+458*a^19+166*a^17+420*a^16+197*a^15+120*a^14+166*a^13+60*a^12+473*a^11+120*a^10+308*a^9+300*a^8+452*a^7+180*a^6+144*a^5+420*a^4+328*a^3+180*a^2+404*a+420),1/480*(a^72+192*a^66+288*a^64+288*a^62+288*a^60+192*a^58+162*a^56+32*a^54+64*a^52+320*a^50+322*a^48+256*a^46+2*a^44+420*a^43+198*a^42+420*a^41+321*a^40+356*a^38+420*a^37+132*a^36+420*a^35+324*a^34+258*a^32+420*a^31+448*a^30+360*a^29+70*a^28+420*a^27+290*a^26+300*a^25+137*a^24+260*a^22+300*a^21+170*a^20+230*a^18+420*a^17+389*a^16+360*a^15+174*a^14+60*a^13+473*a^12+120*a^11+164*a^10+300*a^9+276*a^8+180*a^7+376*a^6+420*a^5+152*a^4+180*a^3+92*a^2+420*a+376),1/480*(a^73+192*a^67+288*a^65+288*a^63+288*a^61+192*a^59+162*a^57+32*a^55+64*a^53+320*a^51+322*a^49+256*a^47+2*a^45+420*a^44+198*a^43+420*a^42+321*a^41+356*a^39+420*a^38+132*a^37+420*a^36+324*a^35+258*a^33+420*a^32+448*a^31+70*a^29+420*a^28+290*a^27+300*a^26+137*a^25+260*a^23+300*a^22+170*a^21+230*a^19+420*a^18+389*a^17+360*a^16+174*a^15+420*a^14+473*a^13+120*a^12+164*a^11+60*a^10+276*a^9+420*a^8+136*a^7+300*a^6+152*a^5+420*a^4+332*a^3+300*a^2+136*a+360),1/480*(a^74+96*a^66+288*a^64+96*a^62+384*a^60+450*a^58+32*a^56+352*a^54+224*a^52+34*a^50+256*a^48+290*a^46+102*a^44+420*a^43+225*a^42+452*a^40+420*a^39+228*a^38+132*a^36+258*a^34+256*a^32+420*a^31+130*a^30+360*a^29+386*a^28+300*a^27+137*a^26+360*a^25+164*a^24+420*a^23+194*a^22+360*a^21+326*a^20+300*a^19+461*a^18+360*a^17+390*a^16+300*a^15+437*a^14+420*a^13+164*a^12+180*a^11+444*a^10+420*a^9+448*a^8+60*a^7+68*a^6+240*a^5+164*a^4+180*a^3+100*a^2+300*a+468),1/960*(a^75+321*a^67+768*a^65+321*a^63+129*a^61+705*a^60+390*a^59+512*a^57+772*a^55+644*a^53+4*a^51+196*a^49+260*a^47+900*a^46+192*a^45+390*a^44+75*a^43+332*a^41+900*a^40+768*a^39+132*a^37+270*a^36+333*a^35+76*a^33+390*a^32+205*a^31+450*a^30+71*a^29+585*a^28+647*a^27+840*a^26+464*a^25+780*a^24+854*a^23+540*a^22+206*a^21+30*a^20+536*a^19+900*a^18+30*a^17+30*a^16+722*a^15+750*a^14+59*a^13+885*a^12+579*a^11+900*a^10+418*a^9+510*a^8+488*a^7+390*a^6+419*a^5+465*a^4+55*a^3+150*a^2+933*a+585),1/960*(a^76+705*a^68+192*a^66+321*a^64+513*a^62+705*a^61+576*a^60+896*a^58+772*a^56+68*a^54+196*a^52+772*a^50+260*a^48+900*a^47+576*a^46+390*a^45+327*a^44+524*a^42+900*a^41+456*a^40+780*a^38+270*a^37+777*a^36+196*a^34+390*a^33+769*a^32+330*a^31+131*a^30+585*a^29+785*a^28+840*a^27+464*a^26+780*a^25+926*a^24+780*a^23+518*a^22+30*a^21+644*a^20+660*a^19+6*a^18+270*a^17+350*a^16+150*a^15+911*a^14+885*a^13+69*a^12+180*a^11+442*a^10+750*a^9+164*a^8+270*a^7+647*a^6+225*a^5+721*a^4+30*a^3+345*a^2+705*a+714),1/960*(a^77+705*a^69+192*a^67+321*a^65+513*a^63+705*a^62+576*a^61+896*a^59+772*a^57+68*a^55+196*a^53+772*a^51+260*a^49+900*a^48+576*a^47+390*a^46+327*a^45+524*a^43+900*a^42+456*a^41+780*a^39+270*a^38+777*a^37+196*a^35+390*a^34+769*a^33+330*a^32+131*a^31+585*a^30+785*a^29+840*a^28+464*a^27+780*a^26+926*a^25+780*a^24+518*a^23+30*a^22+644*a^21+660*a^20+6*a^19+270*a^18+350*a^17+150*a^16+911*a^15+885*a^14+69*a^13+180*a^12+442*a^11+750*a^10+164*a^9+270*a^8+647*a^7+225*a^6+721*a^5+30*a^4+345*a^3+705*a^2+714*a),1/960*(a^78+705*a^70+129*a^66+513*a^64+705*a^63+384*a^62+768*a^60+900*a^58+388*a^56+324*a^54+196*a^52+772*a^50+900*a^49+256*a^48+390*a^47+455*a^46+908*a^44+900*a^43+200*a^42+76*a^40+270*a^39+393*a^38+644*a^36+390*a^35+449*a^34+330*a^33+899*a^32+585*a^31+385*a^30+840*a^29+720*a^28+780*a^27+926*a^26+780*a^25+262*a^24+30*a^23+68*a^22+660*a^21+582*a^20+270*a^19+222*a^18+150*a^17+527*a^16+405*a^15+533*a^14+180*a^13+442*a^12+750*a^11+452*a^10+270*a^9+39*a^8+225*a^7+737*a^6+30*a^5+697*a^4+705*a^3+858*a^2+688),1/960*(a^79+705*a^71+129*a^67+513*a^65+705*a^64+384*a^63+768*a^61+900*a^59+388*a^57+324*a^55+196*a^53+772*a^51+900*a^50+256*a^49+390*a^48+455*a^47+68*a^45+900*a^44+200*a^43+76*a^41+270*a^40+393*a^39+524*a^37+390*a^36+449*a^35+330*a^34+779*a^33+585*a^32+265*a^31+600*a^29+780*a^28+926*a^27+780*a^26+22*a^25+30*a^24+788*a^23+900*a^22+582*a^21+270*a^20+462*a^19+390*a^18+287*a^17+645*a^16+773*a^15+780*a^14+802*a^13+750*a^12+692*a^11+510*a^10+39*a^9+465*a^8+17*a^7+630*a^6+97*a^5+465*a^4+858*a^3+120*a^2+88*a+840),1/960*(a^80+705*a^72+705*a^68+129*a^66+705*a^65+384*a^64+384*a^62+384*a^60+4*a^58+324*a^56+772*a^54+580*a^52+900*a^51+640*a^50+390*a^49+455*a^48+644*a^46+900*a^45+128*a^44+844*a^42+270*a^41+585*a^40+716*a^38+390*a^37+905*a^36+330*a^35+779*a^34+585*a^33+a^32+780*a^29+458*a^28+780*a^27+22*a^26+30*a^25+596*a^24+900*a^23+390*a^22+270*a^21+774*a^20+390*a^19+671*a^18+645*a^17+845*a^16+780*a^15+250*a^14+270*a^13+272*a^12+30*a^11+615*a^10+465*a^9+521*a^8+150*a^7+649*a^6+465*a^5+102*a^4+600*a^3+496*a^2+360*a+156),1/960*(a^81+705*a^73+705*a^69+129*a^67+705*a^66+384*a^65+384*a^63+384*a^61+4*a^59+324*a^57+772*a^55+580*a^53+900*a^52+640*a^51+390*a^50+455*a^49+644*a^47+900*a^46+128*a^45+844*a^43+270*a^42+585*a^41+716*a^39+390*a^38+905*a^37+330*a^36+779*a^35+585*a^34+a^33+780*a^30+458*a^29+780*a^28+22*a^27+30*a^26+596*a^25+900*a^24+390*a^23+270*a^22+774*a^21+390*a^20+671*a^19+645*a^18+845*a^17+780*a^16+730*a^15+270*a^14+272*a^13+30*a^12+615*a^11+465*a^10+521*a^9+150*a^8+169*a^7+465*a^6+102*a^5+600*a^4+16*a^3+360*a^2+636*a+480),1/960*(a^82+705*a^74+705*a^70+705*a^68+705*a^67+384*a^64+768*a^60+580*a^58+452*a^56+836*a^54+900*a^53+448*a^52+390*a^51+519*a^50+4*a^48+900*a^47+384*a^46+772*a^44+270*a^43+73*a^42+268*a^40+390*a^39+137*a^38+330*a^37+835*a^36+585*a^35+321*a^34+456*a^32+780*a^31+258*a^30+780*a^29+834*a^28+30*a^27+596*a^26+900*a^25+838*a^24+270*a^23+582*a^22+390*a^21+263*a^20+645*a^19+589*a^18+780*a^17+82*a^16+270*a^15+120*a^14+30*a^13+915*a^12+945*a^11+617*a^10+150*a^9+513*a^8+945*a^7+14*a^6+600*a^5+780*a^4+840*a^3+84*a^2+716),1/960*(a^83+705*a^71+705*a^69+705*a^68+705*a^67+384*a^65+705*a^63+513*a^61+705*a^60+70*a^59+452*a^57+896*a^55+900*a^54+388*a^53+390*a^52+519*a^51+64*a^49+900*a^48+384*a^47+900*a^46+832*a^45+780*a^44+778*a^43+448*a^41+330*a^40+257*a^39+330*a^38+655*a^37+135*a^36+906*a^35+840*a^34+396*a^33+450*a^32+843*a^31+390*a^30+669*a^29+735*a^28+521*a^27+540*a^26+478*a^25+330*a^24+912*a^23+210*a^22+713*a^21+75*a^20+139*a^19+600*a^18+412*a^17+660*a^16+720*a^15+780*a^14+270*a^13+630*a^12+812*a^11+210*a^10+603*a^9+15*a^8+374*a^7+750*a^6+615*a^5+705*a^4+459*a^3+510*a^2+641*a+705),1/960*(a^84+705*a^72+705*a^70+705*a^69+705*a^68+384*a^66+705*a^64+513*a^62+705*a^61+132*a^58+576*a^56+900*a^55+68*a^54+390*a^53+519*a^52+704*a^50+900*a^49+704*a^48+900*a^47+512*a^46+900*a^45+838*a^44+128*a^42+330*a^41+457*a^40+330*a^39+775*a^38+15*a^37+326*a^36+840*a^35+836*a^34+330*a^33+783*a^32+390*a^31+769*a^30+135*a^29+211*a^28+540*a^27+478*a^26+90*a^25+472*a^24+210*a^23+833*a^22+75*a^21+919*a^20+600*a^19+852*a^18+660*a^17+540*a^16+660*a^15+250*a^14+510*a^13+782*a^12+690*a^11+243*a^10+735*a^9+514*a^8+150*a^7+275*a^6+825*a^5+869*a^4+150*a^3+941*a^2+945*a+770),1/960*(a^85+705*a^73+705*a^71+705*a^70+705*a^69+384*a^67+705*a^65+513*a^63+705*a^62+132*a^59+576*a^57+900*a^56+68*a^55+390*a^54+519*a^53+704*a^51+900*a^50+704*a^49+900*a^48+512*a^47+900*a^46+838*a^45+128*a^43+330*a^42+457*a^41+330*a^40+775*a^39+15*a^38+326*a^37+840*a^36+836*a^35+330*a^34+783*a^33+390*a^32+769*a^31+135*a^30+211*a^29+540*a^28+478*a^27+90*a^26+472*a^25+210*a^24+833*a^23+75*a^22+919*a^21+600*a^20+852*a^19+660*a^18+540*a^17+660*a^16+730*a^15+510*a^14+782*a^13+690*a^12+243*a^11+735*a^10+514*a^9+150*a^8+755*a^7+825*a^6+869*a^5+150*a^4+461*a^3+945*a^2+290*a+480),1/960*(a^86+705*a^74+705*a^72+705*a^71+705*a^70+321*a^66+513*a^64+705*a^63+576*a^62+576*a^60+192*a^58+900*a^57+68*a^56+390*a^55+135*a^54+512*a^52+900*a^51+128*a^50+900*a^49+512*a^48+900*a^47+454*a^46+776*a^44+330*a^43+265*a^42+330*a^41+7*a^40+15*a^39+518*a^38+840*a^37+332*a^36+330*a^35+783*a^34+390*a^33+265*a^32+135*a^31+331*a^30+540*a^29+730*a^28+90*a^27+472*a^26+210*a^25+641*a^24+75*a^23+727*a^22+600*a^21+924*a^20+660*a^19+924*a^18+660*a^17+322*a^16+30*a^15+710*a^14+210*a^13+783*a^12+255*a^11+610*a^10+150*a^9+539*a^8+825*a^7+221*a^6+150*a^5+905*a^4+465*a^3+698*a^2+480*a+396),1/960*(a^87+705*a^73+705*a^72+705*a^71+576*a^67+513*a^65+705*a^64+321*a^63+321*a^61+705*a^60+642*a^59+900*a^58+68*a^57+390*a^56+195*a^55+452*a^53+900*a^52+68*a^51+900*a^50+452*a^49+900*a^48+454*a^47+900*a^46+836*a^45+840*a^44+910*a^43+330*a^42+907*a^41+195*a^40+578*a^39+332*a^37+840*a^36+198*a^35+390*a^34+325*a^33+645*a^32+76*a^31+270*a^30+325*a^29+795*a^28+337*a^27+330*a^26+641*a^25+855*a^24+517*a^23+540*a^22+474*a^21+90*a^20+144*a^19+840*a^18+652*a^17+540*a^16+410*a^15+720*a^14+78*a^13+900*a^12+355*a^11+690*a^10+809*a^9+615*a^8+251*a^7+540*a^6+260*a^5+810*a^4+233*a^3+30*a^2+681*a+345),1/960*(a^88+705*a^74+705*a^73+705*a^72+897*a^66+705*a^65+321*a^64+705*a^62+705*a^61+768*a^60+900*a^59+452*a^58+390*a^57+195*a^56+836*a^54+900*a^53+260*a^52+900*a^51+68*a^50+900*a^49+454*a^48+900*a^47+260*a^46+322*a^44+330*a^43+139*a^42+195*a^41+266*a^40+260*a^38+522*a^36+390*a^35+205*a^34+525*a^33+520*a^32+270*a^31+385*a^30+195*a^29+415*a^28+330*a^27+641*a^26+135*a^25+589*a^24+540*a^23+786*a^22+330*a^21+132*a^20+840*a^19+148*a^18+540*a^17+158*a^16+600*a^15+210*a^14+540*a^13+505*a^12+210*a^11+113*a^10+135*a^9+47*a^8+660*a^7+8*a^6+450*a^5+119*a^4+150*a^3+813*a^2+105*a+294),1/960*(a^89+705*a^74+705*a^73+192*a^67+705*a^66+321*a^65+705*a^62+513*a^61+705*a^60+902*a^59+390*a^58+195*a^57+896*a^55+900*a^54+320*a^53+900*a^52+128*a^51+900*a^50+514*a^49+900*a^48+320*a^47+900*a^46+262*a^45+64*a^43+195*a^42+326*a^41+900*a^40+140*a^39+522*a^37+900*a^36+520*a^35+525*a^34+520*a^33+780*a^32+520*a^31+525*a^30+10*a^29+135*a^28+146*a^27+15*a^26+469*a^25+840*a^24+516*a^23+390*a^22+402*a^21+270*a^20+148*a^19+720*a^18+668*a^17+150*a^16+660*a^15+810*a^14+40*a^13+795*a^12+638*a^11+315*a^10+857*a^9+690*a^8+68*a^7+360*a^6+374*a^5+195*a^4+258*a^3+375*a^2+99*a+405),1/1920*(a^90+1665*a^74+1410*a^70+1410*a^68+1410*a^67+129*a^66+1410*a^64+1410*a^63+1281*a^62+1410*a^61+129*a^60+1163*a^58+256*a^56+388*a^54+1800*a^53+1292*a^52+780*a^51+906*a^50+1800*a^49+780*a^48+780*a^47+390*a^46+780*a^45+1798*a^44+900*a^43+1810*a^42+1560*a^41+156*a^40+1800*a^39+528*a^38+1680*a^37+1808*a^36+270*a^35+260*a^34+268*a^32+30*a^31+900*a^30+1050*a^29+897*a^28+420*a^27+769*a^26+1320*a^25+1700*a^24+1440*a^23+276*a^22+1200*a^21+1804*a^20+1710*a^19+1440*a^18+1416*a^16+1410*a^15+624*a^14+1470*a^13+23*a^12+390*a^11+1295*a^10+420*a^9+1170*a^8+480*a^7+660*a^6+990*a^5+1375*a^4+30*a^3+453*a^2+210*a+1603),1/1920*(a^91+1665*a^75+1410*a^71+1410*a^69+1410*a^68+129*a^67+1410*a^65+1410*a^64+1281*a^63+1410*a^62+129*a^61+1163*a^59+256*a^57+388*a^55+1800*a^54+1292*a^53+780*a^52+906*a^51+1800*a^50+780*a^49+780*a^48+390*a^47+780*a^46+1798*a^45+900*a^44+1810*a^43+1560*a^42+156*a^41+1800*a^40+528*a^39+1680*a^38+1808*a^37+270*a^36+260*a^35+268*a^33+30*a^32+900*a^31+1050*a^30+897*a^29+420*a^28+769*a^27+1320*a^26+1700*a^25+1440*a^24+276*a^23+1200*a^22+1804*a^21+1710*a^20+1440*a^19+1416*a^17+1410*a^16+1584*a^15+1470*a^14+23*a^13+390*a^12+1295*a^11+420*a^10+1170*a^9+480*a^8+1620*a^7+990*a^6+1375*a^5+30*a^4+1413*a^3+210*a^2+643*a+960),1/1920*(a^92+1665*a^76+1410*a^72+1410*a^70+1410*a^69+1665*a^68+1026*a^66+1410*a^65+1281*a^64+1410*a^63+1665*a^62+387*a^60+1152*a^58+1668*a^56+1800*a^55+268*a^54+780*a^53+1674*a^52+1800*a^51+524*a^50+780*a^49+1030*a^48+780*a^47+774*a^46+900*a^45+898*a^44+1560*a^43+284*a^42+1800*a^41+400*a^40+1680*a^39+1040*a^38+270*a^37+276*a^36+908*a^34+30*a^33+276*a^32+1050*a^31+17*a^30+420*a^29+281*a^28+1320*a^27+1700*a^26+1440*a^25+404*a^24+1200*a^23+652*a^22+1710*a^21+912*a^20+520*a^18+1410*a^17+1056*a^16+1470*a^15+1351*a^14+390*a^13+455*a^12+1380*a^11+1746*a^10+1440*a^9+1444*a^8+30*a^7+1007*a^6+30*a^5+1597*a^4+210*a^3+1171*a^2+960*a+376),1/1920*(a^93+1665*a^77+1410*a^73+1410*a^71+1410*a^70+1665*a^69+1026*a^67+1410*a^66+1281*a^65+1410*a^64+1665*a^63+387*a^61+1152*a^59+1668*a^57+1800*a^56+268*a^55+780*a^54+1674*a^53+1800*a^52+524*a^51+780*a^50+1030*a^49+780*a^48+774*a^47+900*a^46+898*a^45+1560*a^44+284*a^43+1800*a^42+400*a^41+1680*a^40+1040*a^39+270*a^38+276*a^37+908*a^35+30*a^34+276*a^33+1050*a^32+17*a^31+900*a^30+281*a^29+1320*a^28+1700*a^27+1440*a^26+404*a^25+1200*a^24+652*a^23+1710*a^22+912*a^21+520*a^19+1410*a^18+1056*a^17+1470*a^16+391*a^15+1830*a^14+455*a^13+1380*a^12+1746*a^11+480*a^10+1444*a^9+990*a^8+1007*a^7+1470*a^6+1597*a^5+1170*a^4+1171*a^3+480*a^2+376*a+480),1/24960*(a^94+15360*a^90+11520*a^88+19200*a^86+11520*a^84+7680*a^82+1920*a^80+5505*a^78+7680*a^76+1410*a^74+7170*a^72+16770*a^71+3585*a^70+16770*a^68+16770*a^67+18945*a^66+16770*a^65+11265*a^64+19971*a^62+6528*a^60+2052*a^58+17160*a^57+7948*a^56+780*a^55+19338*a^54+17160*a^53+11276*a^52+780*a^51+4486*a^50+780*a^49+12294*a^48+8580*a^47+10882*a^46+17160*a^45+14876*a^44+17160*a^43+1552*a^42+9360*a^41+7568*a^40+17550*a^39+14484*a^38+9360*a^37+5132*a^36+1950*a^35+2196*a^34+8970*a^33+11921*a^32+17940*a^31+21641*a^30+20280*a^29+13988*a^28+18720*a^27+6164*a^26+9360*a^25+7564*a^24+17550*a^23+15024*a^22+10888*a^20+10530*a^19+1152*a^18+20670*a^17+679*a^16+390*a^15+22967*a^14+11700*a^13+7506*a^12+12480*a^11+16708*a^10+20670*a^9+3983*a^8+1950*a^7+12205*a^6+4290*a^5+16627*a^4+12480*a^3+4648*a^2+3120*a+1104),1/24960*(a^95+15360*a^91+11520*a^89+19200*a^87+11520*a^85+7680*a^83+1920*a^81+5505*a^79+7680*a^77+9600*a^75+7170*a^73+16770*a^72+3585*a^71+16770*a^69+16770*a^68+10755*a^67+16770*a^66+11265*a^65+3201*a^63+23298*a^61+16770*a^60+10632*a^59+17160*a^58+7948*a^57+780*a^56+2178*a^55+17160*a^54+19076*a^53+780*a^52+4486*a^51+780*a^50+4494*a^49+8580*a^48+3082*a^47+13316*a^45+8580*a^44+8962*a^43+9360*a^42+15368*a^41+9750*a^40+6684*a^39+9360*a^38+22292*a^37+18330*a^36+1806*a^35+8970*a^34+11921*a^33+9360*a^32+4871*a^31+10140*a^30+5018*a^29+10530*a^28+24494*a^27+7564*a^25+390*a^24+6444*a^23+17160*a^22+13228*a^21+17550*a^20+9732*a^19+3510*a^18+17059*a^17+1170*a^16+5027*a^15+21840*a^14+17256*a^13+21450*a^12+15538*a^11+390*a^10+11003*a^9+8970*a^8+3625*a^7+1950*a^6+24817*a^5+13650*a^4+22978*a^3+3900*a^2+19434*a+16770),1/24960*(a^96+15360*a^92+11520*a^90+19200*a^88+11520*a^86+7680*a^84+1920*a^82+5505*a^80+7680*a^78+9600*a^76+7170*a^74+16770*a^73+3585*a^72+16770*a^70+16770*a^69+10755*a^68+16770*a^67+11265*a^66+3201*a^64+23298*a^62+16770*a^61+18432*a^60+17160*a^59+7948*a^58+780*a^57+2178*a^56+17160*a^55+19076*a^54+780*a^53+4486*a^52+780*a^51+4494*a^50+8580*a^49+3082*a^48+13316*a^46+8580*a^45+18322*a^44+9360*a^43+15368*a^42+9750*a^41+6684*a^40+9360*a^39+22292*a^38+18330*a^37+11166*a^36+8970*a^35+11921*a^34+9360*a^33+14231*a^32+10140*a^31+20618*a^30+10530*a^29+7334*a^28+7564*a^26+390*a^25+6444*a^24+17160*a^23+13228*a^22+17550*a^21+19092*a^20+3510*a^19+17059*a^18+1170*a^17+14387*a^16+9360*a^15+7896*a^14+8970*a^13+10858*a^12+12870*a^11+23483*a^10+8970*a^9+12985*a^8+1950*a^7+15457*a^6+13650*a^5+18298*a^4+16380*a^3+10074*a^2+4290*a+1560),1/24960*(a^97+15360*a^93+11520*a^91+19200*a^89+11520*a^87+7680*a^85+1920*a^83+5505*a^81+7680*a^79+9600*a^77+15360*a^75+16770*a^74+3585*a^73+16770*a^71+16770*a^70+10755*a^69+16770*a^68+3075*a^67+3201*a^65+6528*a^63+16770*a^62+10242*a^61+16770*a^60+7168*a^59+780*a^58+2178*a^57+17160*a^56+11276*a^55+780*a^54+21646*a^53+780*a^52+4494*a^51+8580*a^50+10882*a^49+5516*a^47+780*a^46+1162*a^45+780*a^44+7178*a^43+9750*a^42+5124*a^41+17160*a^40+5132*a^39+18330*a^38+9606*a^37+390*a^36+11531*a^35+9360*a^34+14231*a^33+1560*a^32+3848*a^31+9750*a^30+13964*a^29+2730*a^28+16534*a^27+3510*a^26+12684*a^25+3120*a^24+20248*a^23+19110*a^22+12072*a^21+1170*a^20+6919*a^19+12090*a^18+21407*a^17+780*a^16+5556*a^15+3510*a^14+8128*a^13+10920*a^12+9833*a^11+16770*a^10+1285*a^9+24570*a^8+13117*a^7+20670*a^6+1528*a^5+9750*a^4+324*a^3+14430*a^2+7410*a+2730),1/24960*(a^98+11520*a^92+11520*a^90+5760*a^88+23040*a^86+21120*a^84+1665*a^82+19200*a^80+17280*a^78+11520*a^76+11265*a^74+9090*a^72+16770*a^71+6915*a^70+16770*a^69+3075*a^68+16770*a^67+16641*a^66+23808*a^64+14082*a^62+9858*a^60+16258*a^58+17160*a^57+17676*a^56+8580*a^55+22286*a^54+8580*a^53+2574*a^52+8580*a^51+3842*a^50+17160*a^49+8716*a^48+8580*a^47+1922*a^46+780*a^45+21398*a^44+17160*a^43+11524*a^42+9360*a^41+8212*a^40+16770*a^39+3846*a^38+390*a^37+151*a^36+8970*a^35+21271*a^34+9360*a^33+4628*a^32+10140*a^31+17424*a^30+10140*a^29+15624*a^28+10044*a^26+10928*a^24+19890*a^23+15792*a^22+20670*a^21+19*a^20+11310*a^19+22807*a^18+3120*a^17+16416*a^16+2730*a^15+10028*a^14+2730*a^13+13763*a^12+9360*a^11+9805*a^10+5070*a^9+16137*a^8+23010*a^7+24708*a^6+9360*a^5+21254*a^4+9360*a^3+9870*a^2+6240*a+23810),1/24960*(a^99+11520*a^93+11520*a^91+5760*a^89+23040*a^87+21120*a^85+1665*a^83+19200*a^81+17280*a^79+11520*a^77+11265*a^75+9090*a^73+16770*a^72+6915*a^71+16770*a^70+3075*a^69+16770*a^68+16641*a^67+23808*a^65+14082*a^63+9858*a^61+16258*a^59+17160*a^58+17676*a^57+8580*a^56+22286*a^55+8580*a^54+2574*a^53+8580*a^52+3842*a^51+17160*a^50+8716*a^49+8580*a^48+1922*a^47+780*a^46+12038*a^45+17160*a^44+11524*a^43+9360*a^42+8212*a^41+16770*a^40+3846*a^39+390*a^38+15751*a^37+8970*a^36+21271*a^35+9360*a^34+20228*a^33+10140*a^32+8064*a^31+780*a^30+24*a^29+10044*a^27+17168*a^25+19890*a^24+22032*a^23+1950*a^22+18739*a^21+11310*a^20+16567*a^19+9360*a^18+16416*a^17+8970*a^16+10028*a^15+18330*a^14+4403*a^13+9360*a^12+16045*a^11+23790*a^10+16137*a^9+16770*a^8+18468*a^7+24374*a^5+15600*a^4+9870*a^3+21840*a^2+14450*a+9360),1/24960*(a^100+11520*a^92+7680*a^86+3585*a^84+3840*a^82+13440*a^80+17280*a^78+20865*a^76+14850*a^74+16770*a^73+1155*a^72+16770*a^71+12675*a^70+16770*a^69+1665*a^68+12672*a^66+8322*a^64+10242*a^62+24834*a^60+17160*a^59+9100*a^58+8580*a^57+22926*a^56+8580*a^55+15118*a^54+8580*a^53+1154*a^52+17160*a^51+20492*a^50+8580*a^49+14722*a^48+780*a^47+18822*a^46+17160*a^45+20356*a^44+9360*a^43+13844*a^42+16770*a^41+17414*a^40+390*a^39+12679*a^38+8970*a^37+7575*a^36+9360*a^35+23428*a^34+10140*a^33+18048*a^32+780*a^31+4504*a^30+21692*a^28+19088*a^26+19890*a^25+8464*a^24+1950*a^23+19891*a^22+11310*a^21+5815*a^20+9360*a^19+5792*a^18+8970*a^17+20396*a^16+18330*a^15+13875*a^14+9360*a^13+8365*a^12+23790*a^11+16521*a^10+16770*a^9+17444*a^8+9142*a^6+15600*a^5+16526*a^4+21840*a^3+13682*a^2+9360*a+13184),1/24960*(a^101+11520*a^93+7680*a^87+3585*a^85+3840*a^83+13440*a^81+17280*a^79+20865*a^77+23040*a^75+16770*a^74+1155*a^73+16770*a^72+12675*a^71+16770*a^70+1665*a^69+4482*a^67+8322*a^65+18432*a^63+8064*a^61+16770*a^60+8320*a^59+8580*a^58+22926*a^57+8580*a^56+22918*a^55+8580*a^54+18314*a^53+17160*a^52+20492*a^51+8580*a^50+6922*a^49+780*a^48+11022*a^47+20356*a^45+780*a^44+21254*a^43+16770*a^42+18974*a^41+17550*a^40+4879*a^39+18330*a^38+7575*a^37+780*a^36+7438*a^35+10140*a^34+19608*a^33+1560*a^32+4894*a^31+8580*a^30+19742*a^29+8970*a^28+3098*a^27+16770*a^26+17824*a^25+3510*a^24+20671*a^23+19110*a^22+3475*a^21+780*a^20+5012*a^19+10530*a^18+10256*a^17+19110*a^16+3735*a^15+13260*a^14+12655*a^13+18720*a^12+15351*a^11+5850*a^10+7304*a^9+3900*a^8+20842*a^7+22620*a^6+6776*a^5+18330*a^4+5492*a^3+22620*a^2+19814*a+15210),1/24960*(a^102+19200*a^90+9600*a^88+15105*a^86+5760*a^84+23040*a^82+13440*a^80+1665*a^78+7680*a^76+6915*a^74+16770*a^73+6915*a^72+16770*a^71+11265*a^70+24450*a^68+16770*a^67+7170*a^66+12672*a^64+16770*a^63+18432*a^62+23682*a^60+17160*a^59+24334*a^58+8580*a^57+23558*a^56+780*a^55+15882*a^54+22796*a^52+8580*a^51+8714*a^50+8580*a^49+23822*a^48+4364*a^46+780*a^45+1538*a^44+17940*a^43+4638*a^42+390*a^41+21255*a^40+8970*a^39+15111*a^38+780*a^37+20106*a^36+17550*a^35+13448*a^34+1560*a^33+6922*a^32+1950*a^31+14082*a^30+19500*a^29+20284*a^28+19500*a^27+10384*a^26+3510*a^25+16775*a^24+18330*a^23+20539*a^22+10920*a^21+21248*a^20+17550*a^19+16168*a^18+10530*a^17+19251*a^16+11700*a^15+18539*a^14+10530*a^13+1041*a^12+512*a^10+4680*a^9+23094*a^8+24180*a^7+9172*a^6+10140*a^5+15814*a^4+19890*a^3+18578*a^2+18098),1/24960*(a^103+19200*a^91+9600*a^89+15105*a^87+5760*a^85+23040*a^83+13440*a^81+1665*a^79+7680*a^77+15105*a^75+16770*a^74+6915*a^73+16770*a^72+11265*a^71+24450*a^69+16770*a^68+15360*a^67+12672*a^65+16770*a^64+10242*a^63+6912*a^61+16770*a^60+23554*a^59+8580*a^58+23558*a^57+780*a^56+23682*a^55+5636*a^53+8580*a^52+16514*a^51+8580*a^50+6662*a^49+4364*a^47+8580*a^46+1538*a^45+9360*a^44+4248*a^43+390*a^42+22815*a^41+1170*a^40+7311*a^39+10140*a^38+12306*a^37+18330*a^36+21638*a^35+1560*a^34+16282*a^33+18330*a^32+23052*a^31+9360*a^30+2734*a^29+9750*a^28+20914*a^27+390*a^26+1175*a^25+19890*a^24+8839*a^23+7988*a^21+12090*a^20+8368*a^19+18330*a^18+1311*a^17+9360*a^16+15419*a^15+1950*a^14+6891*a^13+10530*a^12+7922*a^11+6240*a^10+12954*a^9+3120*a^8+14632*a^7+7800*a^6+1384*a^5+19500*a^4+9608*a^3+16380*a^2+6008*a+21450),1/484199040*(a^104+458390400*a^102+412439040*a^100+299994240*a^98+468948480*a^96+18096000*a^94+280894080*a^92+255000960*a^90+306798465*a^88+352515840*a^86+155873280*a^84+277718400*a^82+327726465*a^80+391655040*a^78+74770305*a^76+69395715*a^74+461502210*a^73+420387585*a^72+308754690*a^70+461502210*a^69+299111040*a^68+461502210*a^67+403665792*a^66+461502210*a^65+89092482*a^64+461502210*a^63+134441472*a^62+290932224*a^60+393411720*a^59+17928198*a^58+348018060*a^57+15756802*a^56+393411720*a^55+13342596*a^54+348018060*a^53+18611714*a^52+438805380*a^51+41847942*a^50+393411720*a^49+278874124*a^48+438805380*a^47+208043658*a^46+19581468*a^44+211837080*a^43+256669855*a^42+370714890*a^41+402720791*a^40+166443420*a^39+95499906*a^38+189140250*a^37+173219338*a^36+189140250*a^35+269791242*a^34+370714890*a^33+161398032*a^32+189140250*a^31+82710554*a^30+211837080*a^29+463783824*a^28+423674160*a^27+332608775*a^26+400977330*a^25+203087039*a^24+378280500*a^23+202207388*a^22+416108550*a^21+125787268*a^20+416108550*a^19+133830071*a^18+166443420*a^17+26962079*a^16+355583670*a^15+254441071*a^14+257230740*a^13+395724152*a^12+52959270*a^11+320435394*a^10+166443420*a^9+202003692*a^8+121049760*a^7+245096364*a^6+264796350*a^5+410551558*a^4+219402690*a^3+114293948*a^2+60524880*a+56755790),1/968398080*(a^105+942589440*a^103+412439040*a^101+784193280*a^99+215500545*a^97+502295040*a^95+511645185*a^93+485752065*a^91+714950145*a^90+790997505*a^89+352515840*a^87+617375490*a^85+255021570*a^83+461502210*a^82+558477570*a^81+368958210*a^79+461502210*a^78+812417280*a^77+461502210*a^76+829739520*a^75+208054275*a^74+121545990*a^73+263361030*a^71+416108550*a^70+737916420*a^69+416108550*a^68+335575302*a^67+162660615*a^66+66395652*a^65+416108550*a^64+134441472*a^63+208054275*a^62+245538564*a^61+714950145*a^60+271376133*a^59+904090395*a^58+522652672*a^57+877610760*a^56+270573336*a^55+832217100*a^54+298539284*a^53+832217100*a^52+19151112*a^51+415055104*a^49+650642460*a^48+321527808*a^47+923004420*a^46+201156108*a^45+559855140*a^44+44832775*a^43+559855140*a^42+955010321*a^41+469067820*a^40+27409416*a^39+923004420*a^38+135391288*a^37+877610760*a^36+939347727*a^35+378280500*a^34+921741837*a^33+741429780*a^32+661479719*a^31+786823440*a^30+766408224*a^29+949484055*a^28+593622320*a^27+34045245*a^26+505711439*a^25+574986360*a^24+285429098*a^23+287493180*a^22+19868728*a^21+416108550*a^20+500762156*a^19+234533910*a^18+393894164*a^17+52959270*a^16+583545106*a^15+726298560*a^14+607561232*a^13+692253315*a^12+653322234*a^11+896524785*a^10+379795527*a^9+461502210*a^8+630942474*a^7+378280500*a^6+698044738*a^5+843565515*a^4+817895678*a^3+26479635*a^2+839796425*a+556072335),1/4841990400*(a^106+2130475776*a^104+17971200*a^102+4085452800*a^100+3874646529*a^98+3491324928*a^96+3872090625*a^94+2346090753*a^92+1683348225*a^91+34125825*a^90+2765510400*a^88+2901773826*a^86+1004232450*a^84+3366696450*a^83+663067650*a^82+391518978*a^80+3366696450*a^79+4105963776*a^78+3366696450*a^77+43008000*a^76+208054275*a^75+3217788678*a^74+2127179526*a^72+416108550*a^71+3909122052*a^70+416108550*a^69+1246365702*a^68+2099456775*a^67+815578116*a^66+416108550*a^65+407399424*a^64+208054275*a^63+2021754372*a^62+1683348225*a^61+417822981*a^60+1872488475*a^59+3996683776*a^58+3782805000*a^57+1616200728*a^56+832217100*a^55+4370139668*a^54+832217100*a^53+3936017928*a^52+2071501312*a^50+3555836700*a^49+2651580672*a^48+1891402500*a^47+187888140*a^46+1891402500*a^45+318557191*a^44+2496651300*a^43+592495121*a^42+1437465900*a^41+2941291272*a^40+1891402500*a^39+1238005816*a^38+4388053800*a^37+3278057487*a^36+378280500*a^35+2878305549*a^34+378280500*a^33+932036135*a^32+3328868400*a^31+2775866112*a^30+586334775*a^29+3083751728*a^28+1002443325*a^27+4578805583*a^26+2269683000*a^25+3985038698*a^24+529592700*a^23+2672572024*a^22+416108550*a^21+1104649772*a^20+4350225750*a^19+989533268*a^18+2231854950*a^17+3306740818*a^16+3849713648*a^14+3234298275*a^13+3742365690*a^12+2591221425*a^11+2454600327*a^10+945701250*a^9+3547944138*a^8+1588778100*a^7+4729334050*a^6+964615275*a^5+1731753662*a^4+510678675*a^3+3702355625*a^2+1645520175*a+4554434208),1/4841990400*(a^107+2130475776*a^105+17971200*a^103+4085452800*a^101+3874646529*a^99+3491324928*a^97+3872090625*a^95+2346090753*a^93+1683348225*a^92+34125825*a^91+2765510400*a^89+2901773826*a^87+1004232450*a^85+3366696450*a^84+663067650*a^83+391518978*a^81+3366696450*a^80+4105963776*a^79+3366696450*a^78+43008000*a^77+208054275*a^76+1326386178*a^75+2127179526*a^73+416108550*a^72+3909122052*a^71+416108550*a^70+1246365702*a^69+2099456775*a^68+3766166016*a^67+416108550*a^66+407399424*a^65+208054275*a^64+130351872*a^63+1683348225*a^62+3368410881*a^61+2099456775*a^60+2937498376*a^59+3782805000*a^58+1616200728*a^57+832217100*a^56+1646520068*a^55+832217100*a^54+1817647128*a^53+4795120912*a^51+3555836700*a^50+533209872*a^49+1891402500*a^48+2911507740*a^47+4615022100*a^46+318557191*a^45+832217100*a^44+4602268421*a^43+1437465900*a^42+822920472*a^41+378280500*a^40+632757016*a^39+4388053800*a^38+1764935487*a^37+3555836700*a^36+4315771449*a^35+378280500*a^34+3050406935*a^33+1664434200*a^32+4213332012*a^31+1645520175*a^30+738412628*a^29+2439909225*a^28+417720083*a^27+2874931800*a^26+2774541098*a^25+2042714700*a^24+4639630624*a^23+3744976950*a^22+4282205972*a^21+2080542750*a^20+989533268*a^19+3744976950*a^18+1642306618*a^17+3782805000*a^16+2487903848*a^15+964615275*a^14+2910148590*a^13+2515565325*a^12+1622383227*a^11+3064072050*a^10+975636738*a^9+529592700*a^8+4729334050*a^7+1115927475*a^6+3925780562*a^5+132398175*a^4+751767725*a^3+4823076375*a^2+4176153708*a+2042714700),1/4841990400*(a^108+3679912704*a^104+2056204800*a^102+1463510529*a^100+400917504*a^98+2972312577*a^96+3699037953*a^94+1683348225*a^93+3170130177*a^92+2647756800*a^90+3549965826*a^88+781034754*a^86+3366696450*a^85+4127496450*a^84+113368578*a^82+3366696450*a^81+34307328*a^80+3366696450*a^79+3220667904*a^78+208054275*a^77+2268280578*a^76+4157647878*a^74+416108550*a^73+3248847876*a^72+416108550*a^71+732562950*a^70+2099456775*a^69+2150824704*a^68+416108550*a^67+3622119168*a^66+208054275*a^65+4786338048*a^64+1683348225*a^63+3466769409*a^62+2099456775*a^61+191589120*a^60+3782805000*a^59+4103177752*a^58+832217100*a^57+2204566020*a^56+832217100*a^55+3873623320*a^54+1338117904*a^52+3555836700*a^51+4655222800*a^50+1891402500*a^49+341950748*a^48+4615022100*a^47+2703284231*a^46+832217100*a^45+3160085525*a^44+1437465900*a^43+2783548696*a^42+378280500*a^41+1160048184*a^40+4388053800*a^39+2884413471*a^38+3555836700*a^37+2400178697*a^36+378280500*a^35+1010535991*a^34+1664434200*a^33+1085909532*a^32+1040271375*a^31+4234598436*a^30+2439909225*a^29+4693846795*a^28+2874931800*a^27+1974184490*a^26+2042714700*a^25+2139388736*a^24+113484150*a^23+1643431988*a^22+2080542750*a^21+501190436*a^20+113484150*a^19+312189210*a^18+151312200*a^17+2962054520*a^16+359366475*a^15+1602224542*a^14+2515565325*a^13+4763477907*a^12+4274569650*a^11+2384002146*a^10+4161085500*a^9+4041431922*a^8+2931673875*a^7+4242936322*a^6+1342895775*a^5+2961620773*a^4+1796832375*a^3+2837921628*a^2+226968300*a+4638218552),1/4841990400*(a^109+3679912704*a^105+2056204800*a^103+1463510529*a^101+400917504*a^99+2972312577*a^97+3699037953*a^95+1683348225*a^94+3170130177*a^93+2647756800*a^91+3549965826*a^89+781034754*a^87+3366696450*a^86+4127496450*a^85+113368578*a^83+3366696450*a^82+34307328*a^81+3366696450*a^80+3220667904*a^79+208054275*a^78+2268280578*a^77+2266245378*a^75+416108550*a^74+3248847876*a^73+416108550*a^72+732562950*a^71+2099456775*a^70+2150824704*a^69+416108550*a^68+671531268*a^67+208054275*a^66+4786338048*a^65+1683348225*a^64+516181509*a^63+2099456775*a^62+2082991620*a^61+1891402500*a^60+2438743552*a^59+832217100*a^58+2204566020*a^57+832217100*a^56+1150003720*a^55+3456488704*a^53+3555836700*a^52+4655222800*a^51+1891402500*a^50+2460321548*a^49+4615022100*a^48+2703284231*a^47+3555836700*a^46+436465925*a^45+4615022100*a^44+4674951196*a^43+378280500*a^42+3278418984*a^41+1664434200*a^40+2884413471*a^39+3555836700*a^38+887056697*a^37+3555836700*a^36+2296689691*a^35+1664434200*a^34+3204280332*a^33+586334775*a^32+678761736*a^31+2288597025*a^30+1289322295*a^29+1588778100*a^28+2352464990*a^27+2647963500*a^26+1534139936*a^25+1626606150*a^24+4820988188*a^23+4198913550*a^22+47253836*a^21+3291040350*a^20+2581872210*a^19+2874931800*a^18+1297620320*a^17+3536922675*a^16+391726942*a^15+3272126325*a^14+4385197407*a^13+3896289150*a^12+2610970446*a^11+1437465900*a^10+1771748922*a^9+2477737275*a^8+611443522*a^7+3309954375*a^6+767593873*a^5+1115927475*a^4+1551767928*a^3+378280500*a^2+3806001452*a+1740090300),1/4841990400*(a^110+2130475776*a^104+4120252929*a^102+520226304*a^100+3489094401*a^98+4529427201*a^96+1683348225*a^95+853458177*a^94+3393731328*a^92+4184914176*a^90+2811761154*a^88+3366696450*a^87+453409026*a^86+1165662978*a^84+3366696450*a^83+147779328*a^82+3366696450*a^81+2484356352*a^80+208054275*a^79+2087901954*a^78+3169451778*a^76+3366696450*a^75+4745969154*a^74+416108550*a^73+522597126*a^72+2099456775*a^71+2774991876*a^70+416108550*a^69+132691200*a^68+208054275*a^67+4811424774*a^66+1683348225*a^65+4178596353*a^64+2099456775*a^63+2887187202*a^62+1891402500*a^61+1577053698*a^60+4615022100*a^59+683854606*a^58+832217100*a^57+1654525448*a^56+2723619600*a^55+1927567112*a^54+3555836700*a^53+3598230808*a^52+832217100*a^51+2260037640*a^50+4615022100*a^49+828540943*a^48+1891402500*a^47+4633656345*a^46+832217100*a^45+3934371592*a^44+2723619600*a^43+1212746020*a^42+1664434200*a^41+4000769063*a^40+1437465900*a^39+4042884113*a^38+832217100*a^37+297542403*a^36+605248800*a^35+3768487436*a^34+2704705575*a^33+1847788296*a^32+624162825*a^31+135919367*a^30+2042714700*a^29+4535295328*a^28+1664434200*a^27+3889380734*a^26+3744976950*a^25+3340665876*a^24+3744976950*a^23+2976607820*a^22+416108550*a^21+4284709122*a^20+4615022100*a^19+4170624328*a^18+1872488475*a^17+2170887190*a^16+775475025*a^15+4549803535*a^14+1777918350*a^13+4520169396*a^12+4463709900*a^11+469460124*a^10+4293483675*a^9+452595270*a^8+888959175*a^7+2041209033*a^6+2629049475*a^5+3965690270*a^4+1588778100*a^3+3021565082*a^2+2042714700*a+4047911198),1/4841990400*(a^111+2130475776*a^105+4120252929*a^103+520226304*a^101+3489094401*a^99+4529427201*a^97+1683348225*a^96+853458177*a^95+3393731328*a^93+4184914176*a^91+2811761154*a^89+3366696450*a^88+453409026*a^87+1165662978*a^85+3366696450*a^84+147779328*a^83+3366696450*a^82+2484356352*a^81+208054275*a^80+2087901954*a^79+3169451778*a^77+3366696450*a^76+4745969154*a^75+416108550*a^74+522597126*a^73+2099456775*a^72+2774991876*a^71+416108550*a^70+132691200*a^69+208054275*a^68+4811424774*a^67+1683348225*a^66+4178596353*a^65+2099456775*a^64+2887187202*a^63+1891402500*a^62+1577053698*a^61+1891402500*a^60+683854606*a^59+832217100*a^58+1654525448*a^57+2723619600*a^56+1927567112*a^55+3555836700*a^54+3598230808*a^53+832217100*a^52+2260037640*a^51+4615022100*a^50+828540943*a^49+1891402500*a^48+4633656345*a^47+832217100*a^46+3934371592*a^45+3328868400*a^44+1212746020*a^43+1664434200*a^42+4000769063*a^41+1437465900*a^40+4042884113*a^39+832217100*a^38+297542403*a^37+3768487436*a^35+2704705575*a^34+1847788296*a^33+1229411625*a^32+135919367*a^31+1437465900*a^30+4535295328*a^29+3782805000*a^28+3889380734*a^27+3744976950*a^26+3340665876*a^25+3744976950*a^24+2976607820*a^23+416108550*a^22+4284709122*a^21+1588778100*a^20+4170624328*a^19+1872488475*a^18+2170887190*a^17+1380723825*a^16+4549803535*a^15+3593664750*a^14+4520169396*a^13+529592700*a^12+2890455324*a^11+4293483675*a^10+2873590470*a^9+283710375*a^8+2041209033*a^7+3234298275*a^6+3965690270*a^5+3707148900*a^4+3021565082*a^3+3858461100*a^2+1626915998*a+907873200),1/689717869672915200*(a^112+587247553136275200*a^110+13900792767513600*a^108+369242208303820800*a^106+626874749583978753*a^104+237369312249199104*a^102+432524941565619201*a^100+595145835901419777*a^98+88908944137524225*a^97+316976503924310529*a^96+283876629656924928*a^94+474909713603420928*a^92+356672786428283904*a^90+177817888275048450*a^89+352001178706580226*a^88+40530428182124802*a^86+177817888275048450*a^85+515299872206761728*a^84+177817888275048450*a^83+432792025273009152*a^82+266726832412572675*a^81+121389237965876226*a^80+233083706769529602*a^78+177817888275048450*a^77+78738175872919554*a^76+177817888275048450*a^75+637894313541511428*a^74+622362608962669575*a^73+197909484162922500*a^72+533453664825145350*a^71+301540901131898628*a^70+266726832412572675*a^69+541122657188128002*a^68+88908944137524225*a^67+325832486331883527*a^66+622362608962669575*a^65+502142057754292998*a^64+355635776550096900*a^63+387245776587730176*a^62+355635776550096900*a^61+545463550248149760*a^60+398743143404654100*a^59+615618239394591762*a^58+43107366854557200*a^57+483374643847000584*a^56+377189459977375500*a^55+211911925161789440*a^54+377189459977375500*a^53+358309651437011472*a^52+420296826831932700*a^51+68527790723946251*a^50+355635776550096900*a^49+162052637971961873*a^48+398743143404654100*a^47+154186608689146652*a^46+21553683427278600*a^45+397518255614819344*a^44+398743143404654100*a^43+16393555703356707*a^42+377189459977375500*a^41+411379011665938441*a^40+420296826831932700*a^39+217046446422623547*a^38+43107366854557200*a^37+589289121778021924*a^36+643916292389948175*a^35+260993677695719192*a^34+239784728128474425*a^33+500013932311599887*a^32+398743143404654100*a^31+520925795462337296*a^30+172429467418228800*a^29+243024916438885456*a^28+264032621984162850*a^27+289264240023627858*a^26+619668398534259750*a^25+678082777984955412*a^24+123933679706851950*a^23+417147611527299138*a^22+420296826831932700*a^21+584004730096397896*a^20+61966839853425975*a^19+97798859058084942*a^18+325999461837588825*a^17+495467920711926127*a^16+458015772829670250*a^15+249862389233095108*a^14+635833661104718700*a^13+132975128108466114*a^12+331387882694408475*a^11+423312118109198328*a^10+191288940417097575*a^9+214615738048654325*a^8+352941566121687075*a^7+584576042032667590*a^6+140098942277310900*a^5+288729985495195000*a^4+204759992559146700*a^3+267132589065379628*a^2+517288402254686400*a+360609372899713262),1/689717869672915200*(a^113+587247553136275200*a^111+13900792767513600*a^109+369242208303820800*a^107+537965805446454528*a^105+237369312249199104*a^103+432524941565619201*a^101+595145835901419777*a^99+88908944137524225*a^98+228067559786786304*a^97+283876629656924928*a^95+563818657740945153*a^93+445581730565808129*a^91+88908944137524225*a^90+263092234569056001*a^89+40530428182124802*a^87+177817888275048450*a^86+3399890808894978*a^85+177817888275048450*a^84+610609913548057602*a^83+88908944137524225*a^82+633289219363742976*a^81+55265818494481152*a^79+590638157270786304*a^77+460076425266462978*a^75+355635776550096900*a^74+375727372437970950*a^73+533453664825145350*a^72+479358789406947078*a^71+444544720687621125*a^70+363304768913079552*a^69+266726832412572675*a^68+325832486331883527*a^67+355635776550096900*a^66+658406262602062848*a^65+533453664825145350*a^64+53163683464911876*a^63+444544720687621125*a^62+211381457125331460*a^61+266726832412572675*a^60+14809313859200787*a^59+487652087542178325*a^58+504928327274279184*a^57+355635776550096900*a^56+233465608589068040*a^55+43107366854557200*a^54+670838061132551172*a^53+43107366854557200*a^52+68527790723946251*a^51+420296826831932700*a^50+474581047667501573*a^49+64661050281835800*a^48+132632925261868052*a^47+420296826831932700*a^46+354410888760262144*a^45+62195132986323732*a^43+86214733709114400*a^42+96156391541988916*a^41+86214733709114400*a^40+87724345858951947*a^39+398743143404654100*a^38+653950172059857724*a^37+622362608962669575*a^36+58927895564982317*a^35+218231044701195825*a^34+163237628760371762*a^33+129322100563671600*a^32+184149491911109171*a^31+484957877113768500*a^30+598660692988982356*a^29+331387882694408475*a^28+574850545435069308*a^27+88908944137524225*a^26+206595953013236037*a^25+619668398534259750*a^24+465643399238675988*a^23+107768417136393000*a^22+584004730096397896*a^21+132016310992081425*a^20+33137808776249142*a^19+126627890135261775*a^18+161385827589107827*a^17+657387344531997300*a^16+616275007496831308*a^15+646610502818358000*a^14+14429869258433814*a^13+495734718827407800*a^12+13792132990904928*a^11+673552607102456250*a^10+346632049040735750*a^9+88908944137524225*a^8+379816049473520890*a^7+409519985118293400*a^6+67804730365589350*a^5+390660512119424625*a^4+315628376776756478*a^3+132016310992081425*a^2+7667806778026187*a+433767878973981825),1/265541379824072352000*(a^114+76475917389332837376*a^112+195703206723584741376*a^110+67446166523017072128*a^108+178507473797084640000*a^106+203406498615247030272*a^104+78696189189850608129*a^102+247237547024575067649*a^100+167000633404983002625*a^99+180510656292377578752*a^98+126596348941349114880*a^96+88764239935705627137*a^94+51758027330069989377*a^92+167000633404983002625*a^91+101734077011584666881*a^90+20867806206595445250*a^88+68459886985893653250*a^87+195535284126245125890*a^86+68459886985893653250*a^85+226071154472871510018*a^84+167000633404983002625*a^83+73036848693141504000*a^82+32951186167087061760*a^80+117232924390340277504*a^78+154679407015359845634*a^76+249225156653872325382*a^74+205379660957680959750*a^73+204328322005052517894*a^72+38379027552697957125*a^71+130322776343245616640*a^70+235460520390876655875*a^69+254828160385141722375*a^68+244553682377361895680*a^66+205379660957680959750*a^65+223035967876039216644*a^64+167000633404983002625*a^63+100541559268181876484*a^62+106838914538591610375*a^61+72710719936127582727*a^60+63273531911204740125*a^59+225224634020084862480*a^58+136919773971787306500*a^57+223633838527554716168*a^56+53746214552196651780*a^54+43720705140882486539*a^52+145217942091289567500*a^51+57915398900153503493*a^50+8298168119502261000*a^49+179827656252465455636*a^48+145217942091289567500*a^47+3888636023104435984*a^46+16596336239004522000*a^45+123726234280570571820*a^44+186708782688800872500*a^43+191453511859886397748*a^42+16596336239004522000*a^41+124734476902764837147*a^40+186708782688800872500*a^39+25639330948981855804*a^38+106838914538591610375*a^37+172123798299676513829*a^36+63273531911204740125*a^35+47378095904654762546*a^34+49789008717013566000*a^33+57974416906423973675*a^32+16596336239004522000*a^31+130953230128859278396*a^30+173224259494609698375*a^29+237291547928553166128*a^28+38379027552697957125*a^27+126662452981072067685*a^26+6223626089626695750*a^25+87882492753976863300*a^24+116174353673031654000*a^23+251286268122365016376*a^22+241684146480503351625*a^21+199324176778469264142*a^20+115137082658093871375*a^19+189738077262986209603*a^18+244795959525316699500*a^17+225077532315008082436*a^16+124472521792533915000*a^15+164356955593811815374*a^14+53938092776764696500*a^13+261964355546082007044*a^12+47714466687138000750*a^11+186570054473805316694*a^10+208491474002494307625*a^9+167986317534839874802*a^8+207454202987556525000*a^7+168751672655653070014*a^6+13484523194191174125*a^5+15850912214640433586*a^4+204342389942743177125*a^3+126472255248067813571*a^2+88168036269711523125*a+10005242015790956052),1/265541379824072352000*(a^115+76475917389332837376*a^113+195703206723584741376*a^111+67446166523017072128*a^109+178507473797084640000*a^107+203406498615247030272*a^105+78696189189850608129*a^103+247237547024575067649*a^101+167000633404983002625*a^100+180510656292377578752*a^99+126596348941349114880*a^97+88764239935705627137*a^95+51758027330069989377*a^93+167000633404983002625*a^92+101734077011584666881*a^91+20867806206595445250*a^89+68459886985893653250*a^88+195535284126245125890*a^87+68459886985893653250*a^86+226071154472871510018*a^85+167000633404983002625*a^84+73036848693141504000*a^83+32951186167087061760*a^81+117232924390340277504*a^79+154679407015359845634*a^77+112305382682085018882*a^75+205379660957680959750*a^74+204328322005052517894*a^73+38379027552697957125*a^72+130322776343245616640*a^71+235460520390876655875*a^70+254828160385141722375*a^69+115932076525076850180*a^67+205379660957680959750*a^66+223035967876039216644*a^65+167000633404983002625*a^64+229163165120466921984*a^63+106838914538591610375*a^62+201332325788412628227*a^61+167000633404983002625*a^60+233522802139587123480*a^59+136919773971787306500*a^58+223633838527554716168*a^57+70342550791201173780*a^55+60317041379887008539*a^53+145217942091289567500*a^52+57915398900153503493*a^51+8298168119502261000*a^50+163231320013460933636*a^49+145217942091289567500*a^48+252833679608172265984*a^47+90533561802561527820*a^45+178410614569298611500*a^44+62831906007601352248*a^43+16596336239004522000*a^42+108138140663760315147*a^41+170112446449796350500*a^40+9042994709977333804*a^39+140031587016600654375*a^38+172123798299676513829*a^37+54975363791702479125*a^36+167701533637437547046*a^35+16596336239004522000*a^34+41378080667419451675*a^33+41490840597511305000*a^32+242978499742139801896*a^31+148329755136102915375*a^30+175055287032286208628*a^29+9335439134440043625*a^28+180600545757836764185*a^27+39416298567635739750*a^26+54689820275967819300*a^25+66385344956018088000*a^24+242988100002862755376*a^23+25931775373444565625*a^22+257411353614985091142*a^21+206416931972618742375*a^20+164843572904479426603*a^19+195006950808303133500*a^18+1026993088447035436*a^17+16596336239004522000*a^16+73077106279286944374*a^15+45639924657262435500*a^14+133342749693796961544*a^13+2074542029875565250*a^12+16457608024008966194*a^11+125509792807471697625*a^10+76706468220315003802*a^9+165963362390045220000*a^8+77471823341128199014*a^7+137957044986725089125*a^6+3403660035387042086*a^5+75720784090458131625*a^4+31043321873791812071*a^3+179447885584236394125*a^2+88837839151062435552*a+70534429015769218500),1/4166474614399156095226107329857035300201148641991492769002180247601122773923306807122121137778211669438594905241100999262895584645451211472716004173905587379593359875942903536155401289405811777520749408000*(a^116+713762798660937236926232496590065191578138055891949506280610474614596263244558298676333995405265915704720313894081870950626059174666581960421443782080321746405641458857221803673109039527986088176091744000*a^114+767393022179985175968349326996843624347779510890362979686217682335710277003839971658984546768786248227037935122683544041282871625059540589424968974983035551641075597987070948834257893788301587927038848000*a^112+283320884628781360992925765865099214798987800177509562168859183813017994389809310497359773422346338209505420860796211421106723498725604904390438275749339416987453757203336942172205527269384921985886186752*a^110+2172080201145345520926374795261514951127599328027270697045372492206536362298331411238860217765147762507527130110873231167732268609335497354026394750772494490205903005723482872454258462225547129605147146752*a^108+4031696713674967901907415228301106228681900074100028392447876050306676831328207041098814541076267780821221645397240769573261456107563998820796754820219909226609698998172698932042133015101799324281709962752*a^106+185260656624265475395453778417400286480355814468000416395586851272835453888614264117377146333375952676626786388316793481103571334888754094598763107001865596725535207520922064831230763754407677123913120257*a^104+3734513126838358199190795666803498798983403751845442798575457867391773450727506635336467909215582302001826212663582313770312567164497358859105785516385613128730565274885365562583479612964331245121413862145*a^102+2327366679137028600067708391287328312221735374237435413934811622683439674496222161790872354305797924725465122849521261307008080485545012658587455456517574200319728368202481272149306189004027672599481114625*a^101+3637117150161727454252468886640986106595042377464142436896839731005407667765872433578157961264096996072846914430865132091333140091249035159010428964076249473595600366865472496072067106032158285197606011648*a^100+4113165265205041517845617026626620147735700821569675630519491936017905770949370679402544070104325410978914235368368427834547165516238779191448755789168948766487172680415001161556102357379437707445129376768*a^98+1464733052873876577518890194085184803047749571143073387877661678330065040666851810052398884142100155789370019848763317047031845769389262281826233035825128045695301559132355223155783786612370845204920064257*a^96+1158728714957396525508892215282784370372378643575614306376031286569861129234321803836248316085373361202572021092967125954027933801319367184838231919196901747211281886026051475001969355672575686176923413505*a^94+2327366679137028600067708391287328312221735374237435413934811622683439674496222161790872354305797924725465122849521261307008080485545012658587455456517574200319728368202481272149306189004027672599481114625*a^93+900335291888730665048721617904334148772698410925279547041679621424496063381381389963173300958430928586203731673156010378409412967107920104963513890838130533803196552314542363247279871192214547530647728129*a^92+1100778107861027623027837424139341924846079877677629654533455791534380653502549226671809473621845801635619033585055607338357267982818261876655814953830919909083952666192232663038971159232800185287490758144*a^90+488258743874901104909309452717621324242322106483378058867442997765756575069137516459623570833384180012335340457941523351120576325638813844458906739129561021046096860462059008143211088602243567678212821250*a^89+2478483928830712666764438282581095163344478362403830998622755955399895623635003418821434295010622267766885773024051767048073618625476229870935350729785728050390502009862838549477277796221887408831897984770*a^88+488258743874901104909309452717621324242322106483378058867442997765756575069137516459623570833384180012335340457941523351120576325638813844458906739129561021046096860462059008143211088602243567678212821250*a^87+907903669619597034285722708193965575641714879852329851119270517921547383799051701843786673799750869398242257677190256204650339538760150143869522672915581284532552679514646609814420542330363223535037893378*a^86+2327366679137028600067708391287328312221735374237435413934811622683439674496222161790872354305797924725465122849521261307008080485545012658587455456517574200319728368202481272149306189004027672599481114625*a^85+4023204453379230861794553185375480177523309568759182614831133200438161260608288978009671334553818810943767822827445150604479985056972131541510917544619409371528410192267237066002848201954811011695669509632*a^84+2166921908552294216654705689367343918679625196243131959575396675893637150388077013894413478946531278596236760252862847885022523131296496369939298918865553182408546026497558129854918341066093037375820192000*a^82+3361663329700265143382803951646257776971169903424472513436842141028332971056185621826917254989830321051432675487638476419682762388061457995183697204305985119540890006469850188696134838465822536637320769024*a^80+2632833117383166202432635428546467408307556973511496751886166931448169595415068240126382175721268955005393827419122452128153795359348252380358629942562721087487292115464055742850799027669300969413625680130*a^78+2233245256681385671377153361713473900688348451775540213106091770832851904131533883287811897070664096739613242997246544545521196604641486048083305016150745440904415809700425015621226421767267312013554043138*a^76+488258743874901104909309452717621324242322106483378058867442997765756575069137516459623570833384180012335340457941523351120576325638813844458906739129561021046096860462059008143211088602243567678212821250*a^75+223928450034759115882727861575146874844910560305949713899350277661338496028254278202416551130193191535809509604350402707946465622987594005604547945650244091296141465739706038883465783285250678349505509892*a^74+3303884166886830809886327296722570960706379587204191531669697618214952824634497194710119495972566284750135803765404308009249233136822640347505268934776696242411922089126599288435728366208514807955906757125*a^73+356820931973928827845785874475184354476436287845338581004006191471673963793819538012921692159945198197928449460912353214713570908452946579595102646766888107175959187893457055976699086343748478188444096256*a^72+2815625423011929704977017844004949636464057480720813472802254620449196249565359678250495925139182104737800463307462784658128656811183826503046362195647135221365825228664540280292517277606271240277693935875*a^71+1511873412854478650994455882642029199185075154990234783239889937191133042921536594908235824805018935776692301058268014932477597664058141068612359460307243386082821598003765296153751252912396519252810107395*a^70+3508156462938161776269260583691705520261100804566802016802311059714122317326039457223916426919184085670010073945312471064513871117423878997620502357346032895853631858528278522872718870309859862181456853760*a^68+1464776231624703314727928358152863972726966319450134176602328993297269725207412549378870712500152540037006021373824570053361728976916441533376720217388683063138290581386177024429633265806730703034638463750*a^67+838066776734296922770303105401416042979455938866154545969678903850959895836423286145911501694200118929391423893455143519776345891184199554262791722745687889953379207849891276667272963316532714662867992834*a^66+2327366679137028600067708391287328312221735374237435413934811622683439674496222161790872354305797924725465122849521261307008080485545012658587455456517574200319728368202481272149306189004027672599481114625*a^65+2146735565564148863887138164886922382325948368985013957567170487287955324037039819054902251837769787022647351336951405342400245375957466238608228578385292672239108173421832102434690203066467472347952624900*a^64+3792142910761731914795636749440192284948701693687569590537140615980709399703634711169743066805950464762471144223345831360369809462461454191964175673906257263458018949588658296578939454810758375634119578375*a^63+4025353189362011006563936477710208456936534686058657158462512121762949120222010898814290878202196482117110909091947656269544124287149482708740096430656319330876663652095307937183433753403263589480793129473*a^62+2327366679137028600067708391287328312221735374237435413934811622683439674496222161790872354305797924725465122849521261307008080485545012658587455456517574200319728368202481272149306189004027672599481114625*a^61+3426159706264599218375988719397988257090901492990565777067002440585217518582597326946749365977150092738832110735865288335913539719024854381623467365518496096459950067691301972349371556226494840048818336258*a^60+2929552463249406629455856716305727945453932638900268353204657986594539450414825098757741425000305080074012042747649140106723457953832883066753440434777366126276581162772354048859266531613461406069276927500*a^59+733444698698572187499013914019682567343466549663462070945202972367838483831002152916861151132764076328973290566217654917854044735763788552762534371551325140626652673843498306209033778981850298704842216978*a^58+887262636534051994957241258453639530326933124196269802790269727552450119407277715934490202913294273515428530101689822064382550088530081606178387503860946422581074869170497192142700176507201930299140671252*a^56+3906069950999208839274475621740970593938576851867024470939543982126052600553100131676988566667073440098682723663532186808964610605110510755671253913036488168368774883696472065145688708817948541425702570000*a^55+2480419851118385930302565706221987769970257087596833996012567175189050460894358475690281079575591741231676176660274831430000084008134052276875064659795084160829082009429010480232172257585728738009690593299*a^54+2929552463249406629455856716305727945453932638900268353204657986594539450414825098757741425000305080074012042747649140106723457953832883066753440434777366126276581162772354048859266531613461406069276927500*a^53+2998060476582811176560779106721195476077849949535962497056684893240926151071990666281762722343337924272570863539385067401947120971877735934073244846820226722371436839549031677515644160134700401339148395789*a^52+3906069950999208839274475621740970593938576851867024470939543982126052600553100131676988566667073440098682723663532186808964610605110510755671253913036488168368774883696472065145688708817948541425702570000*a^51+667134039511140840814493000711537534833613794827427483315507546161006566039897371734383069219976073451875566555363933403173554011674072988301732447478626763286482055405647409297111013081088719588843706128*a^50+2929552463249406629455856716305727945453932638900268353204657986594539450414825098757741425000305080074012042747649140106723457953832883066753440434777366126276581162772354048859266531613461406069276927500*a^49+2302171096247065745452372387297258956907353938432232487359039642756367674469282638568269317234483789031391898301734642470229885027227416250541421599588078820429280056529084269055671245830608451793765050648*a^48+1953034975499604419637237810870485296969288425933512235469771991063026300276550065838494283333536720049341361831766093404482305302555255377835626956518244084184387441848236032572844354408974270712851285000*a^47+717917060852442391280848337367560573074466797632337151743595558698104658539549990509815713227414709588552161949989207288459458997286229563205504973578656097955926285981927254662177209039346676733926329616*a^46+976517487749802209818618905435242648484644212966756117734885995531513150138275032919247141666768360024670680915883046702241152651277627688917813478259122042092193720924118016286422177204487135356425642500*a^45+2908329649115642092138280986693544403744183731364628279772460153733751940109473834777108900499607355823492922913461687783097635117915038560071691379856720091243481072057337968395865171442439716227835398708*a^44+2408743136449512117552593300073598532928789058651331757079385455644399103674411747867476282778028621394187679592511515198861509873151481632663939913039167703827411178279491106839841370437734933879183251500*a^43+1194714466614475907756374777040745616306379848611462181351324565524549554953247346593999053401007352940923298813043350400532753239386162026246990318453952148771610848139570452180975361263207169657049067559*a^42+976517487749802209818618905435242648484644212966756117734885995531513150138275032919247141666768360024670680915883046702241152651277627688917813478259122042092193720924118016286422177204487135356425642500*a^41+2148536127848706728621805377821514099498258510654900322696243826605875198899873383968294799015201713572935768131576833092793086511514850747151648576563779006731414705965886535122236766742982205277027873812*a^40+3010928920561890146940741625091998166160986323314164696349231819555498879593014684834345353472535776742734599490639393998576887341439352040829924891298959629784263972849363883549801713047168667348979064375*a^39+1545092163670654605119626127633872800552532489624167203452555052672664279068611502731023375446714071901629128878450607849800845745636867019729312420950395235710722790242523723903731942258487830490776794885*a^38+3303884166886830809886327296722570960706379587204191531669697618214952824634497194710119495972566284750135803765404308009249233136822640347505268934776696242411922089126599288435728366208514807955906757125*a^37+3866604117533145393770356761559001807789099491410308972672212594559682774443841963600389978815719853933068627839209301421106785347732007052871269479762897982830520833116379683025026587244645967931046860862*a^36+1171820985299762651782342686522291178181573055560107341281863194637815780165930039503096570000122032029604817099059656042689383181533153226701376173910946450510632465108941619543706612645384562427710771000*a^35+3392963129541275733537986255711732155175189153688972714449538474142496707110514086517949382654662471451005915808718368026455416905031516712019879555504240141778252436181565745410206271500311742424886501379*a^34+1692630312099657163685606102754420590706716635809043937407135725587956126906343390393361712222398490709429180254197280950551331262214554660790876695649144872959802449601804561563131773821111034617804447000*a^33+53553857297051344359392011244591502486232995248104932272946376808965275925893512036398028842421310350665078117227361833693791269371396546234669791710671300596123845761081323447135502023672277055983981856*a^32+3531738247361784658844005041324127578686129903563101292474504350505639226333428035724610495694812235422558962645777018906438835422120753474919425413037158052233433957342226825569226874222895139539072740375*a^31+1443647534690263566072377036364801890096779444812715957152071594667101182394690164232360462509570166035330981919035300640196072831363817639359279871343748139610777644022104008393927410787350356241955515172*a^30+764938698737345064357918142590940074646304633490625625558994029833018634274982109120076927638968548685992033384108386583422236243500808356318953891302978932972218414723892446091030705476848256029200086625*a^29+3018330042465190446309764603266621551284152032749152218000427349402191013708485094527219641214454565052017006694727743739466355112952796009485610592497168869612204650024302429205447637330050022307164853347*a^28+227854080474953848957677744601556617979750316358909760804806732290686401698930841014490999722245950672423158880372710897189602285298113127414156478260461809821511868215627537133498508014380331583165983250*a^27+2154566514802007236689990560854165038414052615859229440940633135930011853268551985501010649141391949184849074335439943849136272590017666165761921190650655459484276408315429754691886918080067047963652657730*a^26+3906069950999208839274475621740970593938576851867024470939543982126052600553100131676988566667073440098682723663532186808964610605110510755671253913036488168368774883696472065145688708817948541425702570000*a^25+919642957139555691765126345426495886608441203843134577588918521877699347175732254547343934328334890521711890481587003202992769354353252923601001172910081113821278984823997298555846610822354826121512833096*a^24+1285748025537239576261181558823069487171448213739562221684266560783158981015395460010342069861245007365816396539246011491284184324182209790408454413041177355421388399216755388110455866652574728219293762625*a^23+2054842706910760291218623846975442310672998851427170902437170587523018359596141946933894959855409510187317769422081157427918176481144709315438792585247802791585602088895331929445619252042375075878039573326*a^22+16275291462496703496976981757254044141410736882779268628914766592191885835637917215320785694446139333744511348598050778370685877521293794815296891304318700701536562015401966938107036286741452255940427375*a^21+2559431888964183738310644682265975522030628863162655348665674717018617985363384663693864500823447828694611860816256258416266768244916805701586271065288635741649290218130919619573945375526529168269221611851*a^20+130202331699973627975815854058032353131285895062234149031318132737535086685103337722566285555569114669956090788784406226965487020170350358522375130434549605612292496123215735504856290293931618047523419000*a^19+119002295896629310491279740249824729545579374538598838052800672163655721535723425838111929513690272031549826642926037335860669586389055316610884979901025624445395154900888336583350753519345117031209731148*a^18+1692630312099657163685606102754420590706716635809043937407135725587956126906343390393361712222398490709429180254197280950551331262214554660790876695649144872959802449601804561563131773821111034617804447000*a^17+3626788339463735508602711735043105912030555068877089319480790854229826753245734984981535580677827831096056785920111982884890795827120066468481026833839244428786380723960692787094772957065244362002747477878*a^16+911416321899815395830710978406226471919001265435639043219226929162745606795723364057963998888983802689692635521490843588758409141192452509656625913041847239286047472862510148533994032057521326332663933000*a^15+3891599760585134616301244029022703987686472464312755954857258003462155597979287543692411602711055115250112747990966569356219706760512335893302436042617043505479552561953283142990121672657112793743231229520*a^14+2831900714474426408473994825762203680605468217603592741431169387041388135400997595465816710833628244071544974656060835436499342688705120297861659086951453922067361790679942247230624313893012692533634363250*a^13+3563483425693213417523354731250555103149888696120293634627876814924223130819493181784582835193326964041257378276327935509800924793435139619629787871672113232982873172178831665972771014466320189540032936560*a^12+2457569010837002228043524245345360665353021269299669562966129755420974761181325499513438639861367039395421213638305667533973567505715363017109830586952123805932020864325697007654162479297959290647004533625*a^11+1445554554153430038488641669123944251199215614360921482463359625095687943434305555366877261571073371847687528980664570033114358177821694371332887407452955127130159655194167496565817551535552427323655845148*a^10+3124855960799367071419580497392776475150861481493619576751635185700842080442480105341590853333658752078946178930825749447171688484088408604537003130429190534695019906957177652116550967054358833140562056000*a^9+435641014631419056979648614915357411624335651879023765877362749771465354369066591440533461100924070275483655758744801848079085368805053083049569621750778501993584877602242107388002317745718557986075734962*a^8+2783074840086936297983063880490441548181236006955254935544425087264812477894083843819854353750289826070311440610266683101387285056141238913415768413038497819962752104633736346416303205032788335765813081125*a^7+298234872925984306320946882130852199597597116898095904219956321875615237789053692274617616957182405508382098916358080522276907506426892310588098513542956331090571853564743350701480636657856500094588912982*a^6+1936759684037107716140260829113231252827877689050732966840857224470834414440912148623173497639090580715596850483168042626111619425033961583020330065213925383482850879832834065634737318122232818456910857625*a^5+2847291183859058917828906643671841800326136171788425595505336373367700653635080869069341770715973839805253965666711817201672066753652090694869108475703598448874620580240036269876551463774203996032427485085*a^4+2652872508386962670007248026432409195049950111893020786513106954527277391208980506097288068194720711400355349821482276874421798035970888554893393282603948214350459608510520610911446914738856717718289662125*a^3+2161957380661575317257804109294501554244142191239730978766581341735036435851146422809452041476998703750941732528890121430300378325429709983211859366639773102992689521858561777083799168132831200496663483646*a^2+2278540804749538489576777446015566179797503163589097608048067322906864016989308410144909997222459506724231588803727108971896022852981131274141564782604618098215118682156275371334985080143803315831659832500*a+840094206584517888604193925754321104628889932262186503993849792598935942329070573491796750536400151157133297030671048319781741797822047097904592417988678068236583424133955702822386955306596264578075231398),1/4166474614399156095226107329857035300201148641991492769002180247601122773923306807122121137778211669438594905241100999262895584645451211472716004173905587379593359875942903536155401289405811777520749408000*(a^117+713762798660937236926232496590065191578138055891949506280610474614596263244558298676333995405265915704720313894081870950626059174666581960421443782080321746405641458857221803673109039527986088176091744000*a^115+767393022179985175968349326996843624347779510890362979686217682335710277003839971658984546768786248227037935122683544041282871625059540589424968974983035551641075597987070948834257893788301587927038848000*a^113+283320884628781360992925765865099214798987800177509562168859183813017994389809310497359773422346338209505420860796211421106723498725604904390438275749339416987453757203336942172205527269384921985886186752*a^111+2172080201145345520926374795261514951127599328027270697045372492206536362298331411238860217765147762507527130110873231167732268609335497354026394750772494490205903005723482872454258462225547129605147146752*a^109+4031696713674967901907415228301106228681900074100028392447876050306676831328207041098814541076267780821221645397240769573261456107563998820796754820219909226609698998172698932042133015101799324281709962752*a^107+2024368591886392970553852716987107274459769082222057771462955476190518553315698909448625929805789697389756568779896531436991075494794952908727311824389878775999166715261344328837325864156191782045181413632*a^105+3734513126838358199190795666803498798983403751845442798575457867391773450727506635336467909215582302001826212663582313770312567164497358859105785516385613128730565274885365562583479612964331245121413862145*a^103+2327366679137028600067708391287328312221735374237435413934811622683439674496222161790872354305797924725465122849521261307008080485545012658587455456517574200319728368202481272149306189004027672599481114625*a^102+3637117150161727454252468886640986106595042377464142436896839731005407667765872433578157961264096996072846914430865132091333140091249035159010428964076249473595600366865472496072067106032158285197606011648*a^101+4113165265205041517845617026626620147735700821569675630519491936017905770949370679402544070104325410978914235368368427834547165516238779191448755789168948766487172680415001161556102357379437707445129376768*a^99+3303840988136004072677289132654891791027162838897130742945030303247748140093936455383647667614513900502499802240343055002919349929295461095954781753213141224968933066872777487161878887014154950126188357632*a^97+1158728714957396525508892215282784370372378643575614306376031286569861129234321803836248316085373361202572021092967125954027933801319367184838231919196901747211281886026051475001969355672575686176923413505*a^95+2327366679137028600067708391287328312221735374237435413934811622683439674496222161790872354305797924725465122849521261307008080485545012658587455456517574200319728368202481272149306189004027672599481114625*a^94+2739443227150858160207120556474041136752111678679336902109048246342179162808466035294422084430844673299333514064735748334296917127014118919092062608226143713076828060054964627253374971593998652451916021504*a^93+3428144786998056223095545815426670237067815251915065068468267414217820327998771388462681827927643726361084156434576868645365348468363274535243270410348494109403681034394713935188277348236827857886971872769*a^91+2327366679137028600067708391287328312221735374237435413934811622683439674496222161790872354305797924725465122849521261307008080485545012658587455456517574200319728368202481272149306189004027672599481114625*a^90+151117249693684066696729891293766851122742988166395584687944332716455949138781257030561940704824343041420650174530505741065538139931217212347895273268153850070773641660357277327971607217859736232416870145*a^89+488258743874901104909309452717621324242322106483378058867442997765756575069137516459623570833384180012335340457941523351120576325638813844458906739129561021046096860462059008143211088602243567678212821250*a^88+907903669619597034285722708193965575641714879852329851119270517921547383799051701843786673799750869398242257677190256204650339538760150143869522672915581284532552679514646609814420542330363223535037893378*a^87+2327366679137028600067708391287328312221735374237435413934811622683439674496222161790872354305797924725465122849521261307008080485545012658587455456517574200319728368202481272149306189004027672599481114625*a^86+344988582854975871477755308236066201564483033251067904696395950602795061754119687347173767608991321517508258044285674692704976737159733913253820109843383012981147176786392537990658001151242801853132922882*a^85+2655180652427195321564015142084965242921947302726510018442839673659393725457214530354037049779915458608572100710804371236143099456935310214398205657995114203454642886959617137998129429668336605054033013250*a^83+488258743874901104909309452717621324242322106483378058867442997765756575069137516459623570833384180012335340457941523351120576325638813844458906739129561021046096860462059008143211088602243567678212821250*a^82+3849922073575166248292113404363879101213492009907850572304285138794089546125323138286540825823214501063768015945579999770803338713700271839642603943435546140586986866931909196839345927068066104315533590274*a^81+2144574373508265097523325975828846084065234867028118693018723933682413020345930723666758604887884774993058486961180928777033219033709438535899723203433160066441195255001996734707587939067057401735412858880*a^79+488258743874901104909309452717621324242322106483378058867442997765756575069137516459623570833384180012335340457941523351120576325638813844458906739129561021046096860462059008143211088602243567678212821250*a^78+2233245256681385671377153361713473900688348451775540213106091770832851904131533883287811897070664096739613242997246544545521196604641486048083305016150745440904415809700425015621226421767267312013554043138*a^77+3902144320559014106199525738714560850803737095814064424034087527496704694882423568864914118075020680962069074387509878619721473942799991633861645380426270449843404481220550566895655984088818888192042096642*a^75+1464776231624703314727928358152863972726966319450134176602328993297269725207412549378870712500152540037006021373824570053361728976916441533376720217388683063138290581386177024429633265806730703034638463750*a^74+845079675848829932755095327192805678718758394328716639871449189237430538862957054472545262993329378210263789918853876565834147234091760424054009385896449128222056048355516064119910174945992045866656917506*a^73+2815625423011929704977017844004949636464057480720813472802254620449196249565359678250495925139182104737800463307462784658128656811183826503046362195647135221365825228664540280292517277606271240277693935875*a^72+1023614668979577546085146429924407874942753048506856724372446939425376467852399078448612253971634755764356960600326491581357021338419327224153452721177682365036724737541706288010540164310152951574597286145*a^71+1464776231624703314727928358152863972726966319450134176602328993297269725207412549378870712500152540037006021373824570053361728976916441533376720217388683063138290581386177024429633265806730703034638463750*a^70+318199336288807890861772159269912868544596375542065365535016807644512693541007683021042430807740776256085849620094518503859439123250295213822311661699567558352465703509493003003739758108535220017133088260*a^69+976517487749802209818618905435242648484644212966756117734885995531513150138275032919247141666768360024670680915883046702241152651277627688917813478259122042092193720924118016286422177204487135356425642500*a^68+1814584264484099132588922010836658691464100151832910663704564899382473045974698319065158643360968478954062104809338190222017498542461827243180605201004809932045572928774009292953695140521019850019293635334*a^67+488258743874901104909309452717621324242322106483378058867442997765756575069137516459623570833384180012335340457941523351120576325638813844458906739129561021046096860462059008143211088602243567678212821250*a^66+1170218077814346654068519259451679733841304156018257839832284491756442173898764786135655110171001426997976670421068358640159092724679838549690415100126170630146914452497714086148268025861980336991526982400*a^65+2327366679137028600067708391287328312221735374237435413934811622683439674496222161790872354305797924725465122849521261307008080485545012658587455456517574200319728368202481272149306189004027672599481114625*a^64+347137318837756016247138600570794480977708150550542448327774871927582921367841608151793311257368992690851344308788180357769115967337085080482998995880292972329400636614463409171243552599695379638256542723*a^63+1464776231624703314727928358152863972726966319450134176602328993297269725207412549378870712500152540037006021373824570053361728976916441533376720217388683063138290581386177024429633265806730703034638463750*a^62+2937900962389698113466679266680366932848579386507187718199559442819460943513459810487125795143765912726496770277923764984792963393386040537164560626388935075413853207229242964206160467624251272370605515008*a^61+2815625423011929704977017844004949636464057480720813472802254620449196249565359678250495925139182104737800463307462784658128656811183826503046362195647135221365825228664540280292517277606271240277693935875*a^60+3321216041235548043518354013423075585827773714025365782942650860526348331697430990152866076549700230394350594993307728678793099261649501928394740088937998552170966034292411049368052548573741207399370169603*a^59+3303884166886830809886327296722570960706379587204191531669697618214952824634497194710119495972566284750135803765404308009249233136822640347505268934776696242411922089126599288435728366208514807955906757125*a^58+887262636534051994957241258453639530326933124196269802790269727552450119407277715934490202913294273515428530101689822064382550088530081606178387503860946422581074869170497192142700176507201930299140671252*a^57+1692630312099657163685606102754420590706716635809043937407135725587956126906343390393361712222398490709429180254197280950551331262214554660790876695649144872959802449601804561563131773821111034617804447000*a^56+2740824514518333186254197414338052476232828877721302294075203440664120634264565151135413650686729970571588358237843643883931058048474752993919814920664183372053667001675441951241884838173591974104737431299*a^55+1692630312099657163685606102754420590706716635809043937407135725587956126906343390393361712222398490709429180254197280950551331262214554660790876695649144872959802449601804561563131773821111034617804447000*a^54+2737655813182863920609147398605130769815278159411494198994048627765855977701783990836630151232199694932658681961816254948016146931537035217028494585951127511146851847302600206505931579546837165244101557789*a^53+976517487749802209818618905435242648484644212966756117734885995531513150138275032919247141666768360024670680915883046702241152651277627688917813478259122042092193720924118016286422177204487135356425642500*a^52+927538702911088096766124708827602241096185584951895781378143811636076739410104047179515640331114302791787748132932745857104528052014773705346482708347725974511067047652078880306823593668951955683890544128*a^51+3906069950999208839274475621740970593938576851867024470939543982126052600553100131676988566667073440098682723663532186808964610605110510755671253913036488168368774883696472065145688708817948541425702570000*a^50+3278688583996867955270991292732501605391998151398988605093925638287880824607557671487516458901252149056062579217617689172471037678505043939459235077847200862521473777453202285342093423035095587150190693148*a^49+976517487749802209818618905435242648484644212966756117734885995531513150138275032919247141666768360024670680915883046702241152651277627688917813478259122042092193720924118016286422177204487135356425642500*a^48+1954839212002191857051098950918867927821682800723561567541117819704687982048031698874195426005321298953135024443441066444631585688904557969168068712706877351272704999152476741958311966831697048185398810116*a^47+716112824349854953866987197319177942222072422842287819672249730056442976768068357474114570555630130684758499338314234248310178610936926971873063217390022830867608728677686545276709596616623899261378804500*a^46+1215699337015984928452674883939123813037467095555584342365324428145795813203130444383747188277208865114063742659264406832546303855700483899280814684207575218283678622455533406832733397621328681610030951708*a^45+1432225648699709907733974394638355884444144845684575639344499460112885953536136714948229141111260261369516998676628468496620357221873853943746126434780045661735217457355373090553419193233247798522757609000*a^44+3522081145751504507824083168328073928528115222848897595286136188207989229449469508384871407706805277666388421662564611707540833724931174684834445774971526349091339216342051724330281550267234842256530182184*a^43+195303497549960441963723781087048529696928842593351223546977199106302630027655006583849428333353672004934136183176609340448230530255525537783562695651824408418438744184823603257284435440897427071285128500*a^42+81574112111625384505728694650250493539094926541933206824068469397505697773857897622555015820542018187382826859624384239715980066310538805608943380915304017636271330009836733982643158326817768772593597187*a^41+341781120712430773436516616902334926969625474538364641207210098436029602548396261521736499583368926008634738320559066345784403427947169691121234717390692714732267802323441305700247762021570497374748974875*a^40+763878173470812837264731003285678681764817119250762309264646256247453758957991476395625662113299383881892584145744170488007923624614764868595061638343097602036967813503229310874594200494898122205636280885*a^39+3043479503486883553934695588606506254443807797079723233607061352739882651264290519264986924861428055410223622187835495555318259096481939630460518673907597031187337096880167817426015785620651571860859919125*a^38+3866604117533145393770356761559001807789099491410308972672212594559682774443841963600389978815719853933068627839209301421106785347732007052871269479762897982830520833116379683025026587244645967931046860862*a^37+2929552463249406629455856716305727945453932638900268353204657986594539450414825098757741425000305080074012042747649140106723457953832883066753440434777366126276581162772354048859266531613461406069276927500*a^36+2009563355229055936294942806345138403155276518652734880991783313806186411081291123215682598626740628082722451177884051864947117315721544152719643794637150582147644664872398555671108187127288300669950174504*a^35+1953034975499604419637237810870485296969288425933512235469771991063026300276550065838494283333536720049341361831766093404482305302555255377835626956518244084184387441848236032572844354408974270712851285000*a^34+395334978009482117795908628146926429455858469786469573480156475244994878474289773558134528425790236359299816437786428179478194697318566237355904509101364015328391648084522629147383264045242774430732956731*a^33+3987446408311692356759360530527240814645630536280920814084117815087012029731289717753592495139304136767405280406522440700818039992716979729747738369558081671876457693773481899836223890251655802705404706875*a^32+1297169911527793234599584200549515492824082812867702539491838695337374209873948909294473391259554912031630379781652843634859899933672173486021607849604879833296948585883486305950964084206677285938491668797*a^31+830039864587331878345826069619956251211947581021742700074653096201786177617533777981360070416753106020970078778500589696904979753585983535580141456520253735778364662785500313843458850623814065052961796125*a^30+3832094615590025621158613691129323758354688876888115649446165679011785305490380955293258925936761531739242574124630282658000648989017485750250455157713103904689032750794400776110799451667122635104186222097*a^29+81376457312483517484884908786270220707053684413896343144573832960959429178189586076603928472230696668722556742990253891853429387606468974076484456521593503507682810077009834690535181433707261279702136875*a^28+2642825258676908341599300013571786362656374722342607499808076133695768428337689501960634219974776129197184414793381467200256848915656480010220827929780216480530373268777488762835098006682310615641865478980*a^27+341781120712430773436516616902334926969625474538364641207210098436029602548396261521736499583368926008634738320559066345784403427947169691121234717390692714732267802323441305700247762021570497374748974875*a^26+4028223626476426059687729861062018317617891948453974885711638940986349541782574442673614001967547503266913558063814701871793771960920367733322707412034952947814762329765772983734290541589972207006134461721*a^25+2717973674236949483995155953461425371615593059424137861028766020896044934551532174958571210972505268735333395215874479987904541546056063734154580847821223017156605856572128478663875059885822526742051371625*a^24+3975327099485371303861907694331419519359465803595124600649113045401660888201416178341747671800053951569170108556651149275659110028657377103643825759157409474366916406712764028142249533877866442079010003576*a^23+2229714930362048379085846500743804047373270952940759802161323023130288359482394658498947640139121088722998054757932956636783965220417249889695674108691661996110508996110069470520663971283578959063838550375*a^22+1778217898764341970455749557917781403242913492789250454477765920593407465252764637358466787490033140674875316083549821054473846123894703550452020282681338107975535241391625206544807633762939459984081097851*a^21+423157578024914290921401525688605147676679158952260984351783931396989031726585847598340428055599622677357295063549320237637832815553638665197719173912286218239950612400451140390782943455277758654451111750*a^20+2072037271396233730128517551120310026514867800472111073522572663226682021812273491676606212847226992080891188474692130740342974888944310694446511936419269708629782596749124369156195107928319387744061016148*a^19+2831900714474426408473994825762203680605468217603592741431169387041388135400997595465816710833628244071544974656060835436499342688705120297861659086951453922067361790679942247230624313893012692533634363250*a^18+2454967354163972856820369048520814733848982013316981978198927659592010973079804945478439010677705799066451968821052326842201412645586913241779650659928297978275748258851751167551066344419859799575036706878*a^17+618461075574874732885125306775653677373608001545612207898761130503291661754240854182189856388953294682291431246725929578086063345809164202981281869564110626658389356585274743648067378896175185725736240250*a^16+3859049177660141209307290065508195899403650990547197417599428470277771826308011709261770031322162836582623725293770467799478335005469748303671842260008406104076479437922479209113907600083629889231350374770*a^15+1399675065774716500740020431123847796161323371919017102086669926928502181864860880517587569722367982702027975979432366939878985466831266354115532652171408260332144333324569156677205120659764894010876754250*a^14+1968504862368536474819610519039658777291636481607925308994229688889418318926977294683145837137605309334295266113718959229473708796348347727730692523848880564232290094669438906038281458365657868457871053810*a^13+3222507709574347292401442387936300739999325902790295188525123785253993395456307608633515567500335588081413247022414054117395803749216171373428784478255102738904239279049589453745193184774807546676204620250*a^12+1120048724903495968549102033978863368371000876705336109885064293251850226721547211060461547682150585172797302008703554465700640627395818475026949581366581113099428414886128157803676825800723382204847297648*a^11+1253197442612246169267227595308561398888626739974003684426437027598775209344119625579700498472352728698327373842049909934542812569139622200777860630432539954018315275185951454234241794079091823707412907875*a^10+3869727513218223494841791765695960725462001134145449446578378500723953265688667123873219242629059469695575550312933516084293805525798043789077213686962024350017799462852057131328586974248164983989505911087*a^9+927691613362312099327687960163480516060412002318418311848141695754937492631361281273284784583429942023437146870088894367129095018713746304471922804346165939987584034877912115472101068344262778588604360375*a^8+1502606441150740365097243532167651466061991646223761782759649049697814789626259566208355758346196716205475938712613838121707662443002633126920068470062540183004277442704488904121401321876723967034180538732*a^7+3824693493686725321789590712954700373231523167453128127794970149165093171374910545600384638194842743429960166920541932917111181217504041781594769456514894664861092073619462230455153527384241280146000433125*a^6+2977493515559032545804722497729874153457422066850659744536654506105235740320184206791908056271542954475210056455496223428637553773822441053391483606138148054486913076363252005381407754068135614079950904085*a^5+2701698382774452780498178971704171327474182322541358592399851254303853048715894257743250425278059129401588883867276429209533855668534769939339283956516904316455069294556726511725768023599081074486110944250*a^4+925035229511825851487553495743194199496926188148506562969059080728453112342664714445072328699092114386358870035438262274128251633811381577249295627511551849675910808688012289787664410340480829045191003146*a^3+1025343362137292320309549850707004780908876423615093923621630295308088807645188784565209498750106778025904214961677199037353210283841509073363704152172078144196803406970323917100743286064711492124246924625*a^2+2060741066271770650877467557548374415234695198470631651162457287013327380001914364640855677619860601187971648175524856697583182611919081709051859265812580620851825575289103223180414676812205183773607284523*a+895141030437318692333733996648972427777590528552859774590312162570553720960085446842643213194537663355948124172892792810387723263671158714841329021737528538584510910847108181595886995770779874076723505625),1/74440194021095938281213843529289980150827252793899290592743093503115668932214022738695507772441023276111556001305406752140257095658735555185044002828377371061664171522436307950544399125879671685154704008172930905403483798152357034521494068220599969361667853371544200154860476488713043582131518176022152063609749335022381584553303227335445116066493796117831730267508801510962437704033514530624889347220595327049183199213827826308533002742238738059291740737412971213204406939806255153402940274759988874434230340096558428753799042721062569456401901522208547340062555196870209571244996408580430742683436634836942099684106423277230231763079777671010654090671420759316308233626673367558782934131898801191829345055236494972027319168933765865169767127047606662488843933837047670876453240759805924656252611414024268134001601795247750937675746160537019102689608437706780258544624109299888053732422948896706550981288816330987865303215864460088185823226380311544110093966539614175976011521056712514066371481112833233066900809032940452831344716327274757363038013731245386557972228058649927489934303436165547200255806807589771253607370682128122652487876882288507327896539196378493439750849529979825410484453023326076050106484171511736546364789110633896888274852373516992799687218867735705568000*(a^118+62947085714733233388482355660472835727308902826751814001594960754509122369379008818138793161185879015294162910997386143245974946168080801781156953162678616190813752033979224656503309577768866765925914021271897024217933315925714111497536412491812221649959686981072334250793389889524270263458299820661620713010445991909351718187820189485550340588173373935153031047776076777930283040387011968177797615887767510057158436572369451906587001745662359629020138530965884269651848967701445357177784627374613015917620954799776677176722513260734441495506730226389229533638389414629858666711995803117544015125116810337223491497256362292972772705521546113051613762740299988118788227951745624072458570940621118244433404160456144239617219606343148433603575235279132669024837097351338050846413521071443791599007563309092420549556682117436030190214288804852282330460180555732855413098468853384459624827744028649912313957336788198776439061766195583477019152783585527557998177637642110451969127190160321913210538780256574276249350477250063683762974003281003475261398476652076352120836186840651537730625759696368606403270551353123792193796199382795378641496055516687226062132833642864550475533265129633402588816439815836289861344177876523988764719509422298308950076665410383147415764445560871078752000*a^116+53454780690496478057839030716556946396592034488885522826082708115143856073374365431698906747698433224259881829605850218341886336830237665274951115269139898640249260865898636643187878282322974412823146161111770416812030815765342930860166684720125271592806893246604318701145979154604379356475262330928829352101957247461213617391328892675488001975486753460695999403884392165883735804178640677723758259640349060480171200260184996478164670556459715772378244953649366985416766284129703650562022105050494218132904340633513171799832151575245761972000104557989808304218119456218715063456585203834655895729277833772613068451164689176832457801945225156720296883198997444286313575512283273246063445889868013081846266564792757959154871781141208077771947241990419819582853469505115958997507334001208944555914416109313622242582365339451346396748534042758218897758798722414841807896957616522518408026628366504902691247277734071469395582099660937281779879503208139702693454864869374168905030069567546787807819335811739717900627260209327859265012238298377881168272876482423952574747714274608732545838806796147717560241688559032775666565847758156519572479308973673736038378914037024144297178540295741751216388879293235513916148178184945277805592729816074108301847156544010391632424224779214066016000*a^114+10215693589461154434637537486950115984214961271302244350043769098615702090514479438505854002358042551391416928663953914389829843521851217046643870651332111138374387632865244309350578412028343045947232871412153524050795573748405901827563948465531869090852304517933272304305805816285509912308355641426963247655439255519448522764527695139769262721838931171014170604573773581686686231228793774174954649467914074780781209432543962897359613144243723326066070707585846526742330875961550980447124176148649392240508511245965164236966600619723168376776869310864788876764628529021096951814872026195749613563425503657474628398360400587280512883288143222038555180902107476123587811123119030244189086716016789627984790145402970852982365717422138383912239976334131229488357937187872360788241037121681591637899978118139332491446461387436315575099544494647372598959853947594818734840898448500498269006077761730548293756216576898916848024352090878472972701905809456775519357767076976162486995926100001716437741658280617661247437166271434473491906115324499774051922996460627457752712646799357129194883785293197971629626861050130545500662623527549407932557420418505142488921310394090822684682121210272145331430766056501977545472210390384990711705400108254707655027869831730773590626788774237000138752*a^112+65705527344261315320741030291761799934263405564973922101461110563108729259253547289556580623269557391901509481427303175374942722295029640667777448782571752551763029682639806657974302613745379430557389450671703290909575464048718117468038599498953553008057797417307958806291657075477282174721256407600631530637585412228924708331051138987501348958394441162593817036051554733118278908824313420379975457557760417892733936517063346543624062715239648715858435848791370675362161341784874795136141711368166397049180776440408373121507274471315220604466914828710363175581501640461559848173535600491473695661464320435277358109868752052428193480016245866709973984537657451985143642776922582347755709691155453635985800628797396829452703527693907899238457478115993916856969501285598263598439781364628444390601762648618366901995819361668492214969143597987727258774551239303013573213354763848623660348301467028911326328090992224390117279014902265978881379313833575281622014366717554756168711855414190772544064637037788784413602780038986166711874798931222007829827200353337915036737287577644038961908294209671718633776942433117770158004274327432525393791907396222087875323814800280044826941694723574913197288409988080685866254016190544998053061019106604079682354894910658391431036647257533847786752*a^110+44783093271588502025269915045073000911432093354246771408026233633404925962892076481444740170742741380987225161181409860693325086236295719551606265918282786651738192085961928151627881353848010019462605586720900402712450805347608283009989764569917133117846280743954154368993890073177819992641952963643674791046277150566669804377904470763602541937466005590638309196563731542951517354833549215494134401498106758929682850511602940799793102509845423500353426110573289029083704172555206335784450859664426348678459095126991001353058448808951145659792580777896660421763719052241115008474920023331403713397654142411439191559429673045888170634531722697164857900131845957921130598871071863376595829040459838417123381600024167721115401401552966901965667538940561299217369507780756503853807517082029268647912891615948373327199200668759351116714143800754798195929420149956368504780691049239875251255382342411079298901045047109863899467669593972349843827395716970232770950489136978067156789330096710519935389271619991333649885917207572323109571950681916229681298298233329408093093698332755922040126524830455683848080031456132841917941522366245766973004798645888994833858776856802380526261840466732260591505655060847992555493307401357459530627725114215915766185702136609263124621209482550904906752*a^108+9578915830787910093113471532577748956337256244250634459780371203652307340567583743595905477372919178089996673273756645501136216836519150392982537755060909047870240693073901599067674584400105065222083955659115541263949787328349796265988562448331046671786671927107272121608755200980746576261138083462802167673368995751735705973621958021645051070803896478933010401150986730040108315733224526956185024666811168161567627052272538036991913189167327663419128206421526148287248807335199167516528209950680736215054949524208125413140857712768871730483728811057502515175469329014833314906294057117711415532961484853969408882205164281998317149927713805191593142176082031430378387929194201169062766325043099807477069908474201191277533109030773060349515786941534640297808826176420951671470639463687969247078011522610049078265082956040842138084845596604853525630238159087607214947871463879019339263427366934371191218414281175366975029700799753998698350847489545702240750059507383291014978338076792282995095532662975123478077599580837542420236986965224016875034024627107274920841368223893682325829157432607763912250188563615378594391948495495735265394864115220989594205874887134244360449826733416056367589286356318361068017655436728013942523547130035891825256909585993486425756573570353336906752*a^106+54316941051689532726126279635314929044323454981712041190422750927995724062231471934971480881924809715160986623787186906548504116657972487885838729357246520887565195157053061978514601349068135602053149300171161869924890171070739889822045918753064932133565618926489754720648312125965727851905189497881558575221246569140389028798788446436270173239342054351678229157375261858196882539627485388933828382849736507435501388507801870346023711630615204777012992647792565682932499855183277069142794059805968686923990256830400181389229075653563251428302640020359673468072234991587143260205960585828661813716963149369340164981503719743329036518987474895668179838517525553418608645487777526619109675311828822253098354388375910983944981771255643635578848390274516118601317258853384856958645069561994602818391236454968169032141403870394048997005668590174451219293360321553549425999991296664079892620013041157242810897941979157348386549902027979413121955735426713364544041755470777590233803511315639342314925308489325003780762936267420492540081551752894832866871272938534895534208108205564198549407624589667271396106706354196637311856213516685936784400854803794627136591066423551660262060620406339442971465039038278694482049842230629686642072737915713059813237285086451257118255988754377849579265*a^104+31113674844754942953476098662632921391166078316200094114935589862630377249011329816564138014262458947437251922420619228433623082951112126581248860557173354310929946691018300588704104322145019024654505190916029714367862368758992979272655723826578893444134610588887614908476839782391779934719032987634258870336887417372636052918763458300361825855917328846124981010247819381535081384107758026472121719346108203102588290296404599277394653489920097548219594761340577811769029463122145708648885192966089099861182212462233405768189443637319120827480482276860603771041771117441845406731307092648851911980967655967003143227341356604154823432224750823430234326960320395495488207023648634096835054500442077060647421566055878757839543558890284951457676103883179347212133987970953518686642565473825132571168083676955455821633482000357458399731659528036957203077297276697755811188573358183937584958473654421670316230460559950842584325953505848552483918301651145840702265837577104362614973565441672808613678704996379515383431197525486829894351111902415621241582294801731470162902454696388836880558478389334818556356919251609787203656205714795738764907042290644024547206756617236323429895862889483755152038423724593320849067944556061546134613407948585261590021129702993430584244267261123908186625*a^103+21273586429547604829774218616669408805154701431794588892734969718081403665839033119366268167325048101158048872453792330325816211573821447514479326973477312219471454997713820897926545764576276102980099429388925083120682501388151913768102369519562637254300424867563363393036645764871795665932568967180901877086579643349917897208611721283405024962429904167734869489437647533756371580077772386514619496986183994389064539872304127930379834331075672727505235396381936662573194323949208729405681818572896767048970603609846459272898552358493887942162457986111923852269640408511095570617321954067984774751573797983302689006995970032792396352476492871307858765942164027986193024864943199456182771679644492227213714309791115480189991322049689521938208522491008818444411928574988707971518936803430578171872189734212415490684643404093666232723851963661348377365927591150736817968054779496503988380052563070415805008916491693047253002797478994265478396764455759162906813402672937639515714631391643967181370317753405400426999433215477901678402767343331629515602740311648250344134268012269218466329954213592475937322208247039252812875836299886129297202481536820025367557006680056754475739671438685611255652655782927005956561728223623048193878197733590086987725522105790506110805956451626197051648*a^102+44328251539880943514286363398871448174976999265654356313202251677177136220698028163505934982096138181894708371627909707726984401249188520728227859504941949412945356112594421329513165067896959582621543749366427591053308101143235424809306776203072329425489876679314936044988416583381740272602204163217133211492809787332921132551643291143218095163558886813480408116228609905104603898998378126175465375695141289336847445855956138715711735580133667779884436084593504559682319177503611777322639775260989227376272936469368358692556115666352745843582479777930073844758246816122041060579487382446260292652509878062595088785265088814266128283696745179678498699893695721736059766731016536837771504471910008734416335903555787225394364078279419379832386627249119058611173112325407606730642006340483877162306432407411993879025101544590475923113471891360299110715918681887727732493310616887184920540881441318141769487388454283143597753469131127060867503052791544076154501749343896598275701639137020976042440402460041117492444732049026834222410423699931216032695088410892690408266650450148933325383425240636652671251964799759577830385084500376470222145642416755254762850328751900328144039652688270734210016309089309935918570848861204627437969324176184421795713843844160642638258135825537649312768*a^100+25911474270671828053114608171721602989386847405160263442532437147833361361907430241120924424714505828939066549093837897515389250081471889491819750372546547457823320105481165894952123101107364574513072975442067926960121205679891006897740319144150109690595227956475457615233189366377983214106238181059557480559634137862580924331415263951870070303475432399533928436370982276291913026506830857775285702034010885931498583900908746119839089950964703552202431444848623187100837361289507001856458094978899758769547097481429777210126031626717654645748545204983762990656867049281166489850067816581144165289713295667338784292616771745868278506044131080978981403439612252492040798282591368744185031091346347732238831193695806440436445192533013524549058897680108125501567940095942038564540422815817739812289346539763760117832917245923612516449846699043235014816783144223004054609226133033952529337292708047538915415000572992346794149982366873979915909089840760628369160648541149062739164493646793807090821657238546081655387330881649197933010756262376249999810680777559606695517452965422141072443881825640767872393460398120186676210325213924714342310468937737618279749452459643383125272625919677581567105440956857380756684092255533647610205023084923683845524085634618333190652150016842935424512*a^98+4205053611747088239413400727650708033644819181812083860314166213095196219890310798786640721898606247968769070716861100733252791407641475127400806848913366683299976395835455979534290635386979277779110704336658803995581288163876944290609778910808957835484380081413824427965543095876542816529664892284325292092204903715640432099370356945317062776472185948666860344013186514062730708084834993930242674206599004156389967502320059546769169689196254256782766438382127775318092806790852726144372002055525415590302344015076769211654242909794784432706178923152952123467713663139290095995166045881028091286213877914728211227581548226519959309963237577359536990339577709453841765145250150313498556125065225272036314693601290913295991946325135575611659285596646827975298809089704740952181916167481917565663720638177019894045474413537557471739579562124980490430622674456716548228199582998169251810257188217365028782265787894495572512447622991361973688200280293714759120844330894320235978569536387768094327942179826851107080298932295396581144461957110144530689205866336554284863061460970482384434104884986044052514495323872529043635598639606179655015427132553313934088347023898453992892949860804531845400507195447893505400927480558089607245091802377206381147053613291515805969203293196040107265*a^96+31113674844754942953476098662632921391166078316200094114935589862630377249011329816564138014262458947437251922420619228433623082951112126581248860557173354310929946691018300588704104322145019024654505190916029714367862368758992979272655723826578893444134610588887614908476839782391779934719032987634258870336887417372636052918763458300361825855917328846124981010247819381535081384107758026472121719346108203102588290296404599277394653489920097548219594761340577811769029463122145708648885192966089099861182212462233405768189443637319120827480482276860603771041771117441845406731307092648851911980967655967003143227341356604154823432224750823430234326960320395495488207023648634096835054500442077060647421566055878757839543558890284951457676103883179347212133987970953518686642565473825132571168083676955455821633482000357458399731659528036957203077297276697755811188573358183937584958473654421670316230460559950842584325953505848552483918301651145840702265837577104362614973565441672808613678704996379515383431197525486829894351111902415621241582294801731470162902454696388836880558478389334818556356919251609787203656205714795738764907042290644024547206756617236323429895862889483755152038423724593320849067944556061546134613407948585261590021129702993430584244267261123908186625*a^95+11183407301579097740366298544960566941350408668450134666091495715411513575503391154137224926474735780982345905694055242555318296781177228134122125901810745818891691028598395017050419052627881884822449026404334517013804167739191616671194950866023717257929174567389854244524763139307840753374717051896701611936175714215623336557525126972876372071647058577353235774448863218436983303231894120631935586417259119038606656754962981078943303930495032618981703921498521274956224713983837376317469794266651084689576268081468632932095849942975815531720160247826775078735862944371135499157401447563717937916905576828589015453376981722172071516216055428714044848755387266060593807796427757343392461060404321671643533267100007935216273281738108775426549314211443231665496251672724628445234522397191848535686306697787195224916353647787850629078636656110427338995813692839666876767946459018064727928058499982422457275628826829560663331897262006937822604517014450992772351374422646921156524492259108124999877850649823044015742077039457346343965674334087857882567003955357260019336546132181773994649566253969284132753923405223099832867917902818505625407638933717843603757063961253362125101208663075789885398083003972146532545906544915081727289857159442489622803482258948193458457623203805297525504*a^94+34372204250175213061972453292208943041922742784578717306538612602659057502600133868187720686052594648475661875740475186803461205621363481154409034504867929268664427227034203077899940094220059003849720223701173730502788442496047759787141053308608701427535616480150597486705249967052372286582024856732790569099855468220912028578803558321639805488193234160208016879883158268199821244491177730393172283275482338080334585267585003340726292217328675257858030020938195826573733231038267266757145957990323451466450725739898251909601674293269682933926935789541204091244857039618531015582969229264086560897342056142639825796167249462996556939577247094301095930892401587164448703652673471453514711124516330068176352019604958412353130873043304345691232385791550528096052913934705584419889460164113856590318227915547142313150863446013178554304350437781673078843524574022246506629024218913286139760388757721674505610518983930449685982939886596001553800840060529433583193446762457152065189118438762167037407223244235477481399588628032722024212546793647064088759258543778166253169839974639099416899964015324999485123244545264005464718589771818449546805476650385116279771065520478751260642113218128161555886279875694577056532937072116342249248746730629769399372908932760525373915376408523947440129*a^92+31113674844754942953476098662632921391166078316200094114935589862630377249011329816564138014262458947437251922420619228433623082951112126581248860557173354310929946691018300588704104322145019024654505190916029714367862368758992979272655723826578893444134610588887614908476839782391779934719032987634258870336887417372636052918763458300361825855917328846124981010247819381535081384107758026472121719346108203102588290296404599277394653489920097548219594761340577811769029463122145708648885192966089099861182212462233405768189443637319120827480482276860603771041771117441845406731307092648851911980967655967003143227341356604154823432224750823430234326960320395495488207023648634096835054500442077060647421566055878757839543558890284951457676103883179347212133987970953518686642565473825132571168083676955455821633482000357458399731659528036957203077297276697755811188573358183937584958473654421670316230460559950842584325953505848552483918301651145840702265837577104362614973565441672808613678704996379515383431197525486829894351111902415621241582294801731470162902454696388836880558478389334818556356919251609787203656205714795738764907042290644024547206756617236323429895862889483755152038423724593320849067944556061546134613407948585261590021129702993430584244267261123908186625*a^91+67427580772343992023461688210615704578124456648084463692391796048519852747808131869570469800824213576591111246339035787342109575054942992743476790055195645063640357914033883790902339856450955278891988265953977974679936440244836808098966694478822580745085180604877769388795716851728517002467028671172852609346312750050124732578243147109655129842188177432730601261694156589143836024404362140877739136198641755951147030934393377546341166048336637254201007662544851101230449068092853383404813957541887729131329413850175481992806725732048313888034552287906302718289347910708629729124065153751201453433004287346241746229083603772663170000611543626015784296762004741510751070047550957861103435018760868839204684456146854200093452814716212476786500924745400153062256562936723275620861073853262226165427372271620441738595825764266997440844352609263358822432064019758619586982399475547672026295143494610490144987063818106552540664331224504245004869637435499404175092859019960950441055429103670197706825880297857380503939817816707039022067441904770063528504321832258338820549659507888696550671327650617105163131633967137366934774223355629202861664954221812135432866118038102767772131570589857768743257913719696871908183983482561698213424791236518899743720152954545531152475704111808041254145*a^90+62227349689509885906952197325265842782332156632400188229871179725260754498022659633128276028524917894874503844841238456867246165902224253162497721114346708621859893382036601177408208644290038049309010381832059428735724737517985958545311447653157786888269221177775229816953679564783559869438065975268517740673774834745272105837526916600723651711834657692249962020495638763070162768215516052944243438692216406205176580592809198554789306979840195096439189522681155623538058926244291417297770385932178199722364424924466811536378887274638241654960964553721207542083542234883690813462614185297703823961935311934006286454682713208309646864449501646860468653920640790990976414047297268193670109000884154121294843132111757515679087117780569902915352207766358694424267975941907037373285130947650265142336167353910911643266964000714916799463319056073914406154594553395511622377146716367875169916947308843340632460921119901685168651907011697104967836603302291681404531675154208725229947130883345617227357409992759030766862395050973659788702223804831242483164589603462940325804909392777673761116956778669637112713838503219574407312411429591477529814084581288049094413513234472646859791725778967510304076847449186641698135889112123092269226815897170523180042259405986861168488534522247816373250*a^89+67151809162734817548840650345307919316848300772769561955449662237706603004419483153217234711703031469354369127838705931142570516210887154661849958405113990203789421684014694327669960329062513645086490203774533245657159251250954183787222512654911912363916372773951120509601816629610900395282528126993997965925719701395712623514636566666370911437557816955697775734661382418023150806778334710627313095588550676287564498976576049851239307120888450575266161729061113674214192711321521264418829271300339358668590782064369634162732819521463497123048017645962796091370882013707435955583463034650515777738919714985155082115776867901077368502178912537789664469017631865133758119694302432215368634098333580792147807734845054890557499341464053291185169224581888863228424359765449163160567055001293035352676932492290417035008579176127374382892110545925072707019297985838491895442158969753866362843599272291234653358990944283041585439112275591188417636891755280377688619463910538800682592843863185015980990890894695355792073667664904257530391053004844577838848813820759440276628829080165205953010722603842420840556185888377309840585411464126478910876357596641308216758765615840711248231360757589964208890026040181893292139521098963961590385863682984409330493728130927458477665754357258191845378*a^88+31113674844754942953476098662632921391166078316200094114935589862630377249011329816564138014262458947437251922420619228433623082951112126581248860557173354310929946691018300588704104322145019024654505190916029714367862368758992979272655723826578893444134610588887614908476839782391779934719032987634258870336887417372636052918763458300361825855917328846124981010247819381535081384107758026472121719346108203102588290296404599277394653489920097548219594761340577811769029463122145708648885192966089099861182212462233405768189443637319120827480482276860603771041771117441845406731307092648851911980967655967003143227341356604154823432224750823430234326960320395495488207023648634096835054500442077060647421566055878757839543558890284951457676103883179347212133987970953518686642565473825132571168083676955455821633482000357458399731659528036957203077297276697755811188573358183937584958473654421670316230460559950842584325953505848552483918301651145840702265837577104362614973565441672808613678704996379515383431197525486829894351111902415621241582294801731470162902454696388836880558478389334818556356919251609787203656205714795738764907042290644024547206756617236323429895862889483755152038423724593320849067944556061546134613407948585261590021129702993430584244267261123908186625*a^87+50552964020153632049777417279149989622666136981402410010767204941015716951801854443549516368939935010107061005187176126053378974570312358420986624457229445612006515915578158857115282740395842811924118436610773310944434231236675621869711772857810407370686394985001738221057761253224114413877766047391252134632980539774300839162633535209634881441985653267894844987438338055287859289372322538160826511851396838120125106189206421018041607925691848441480101809361562891751257745779063957856668531920492557361671334969383928901892371806284642073329142668328677438790338037452166188856415383774477411805480079951885384609380963061968126008095670164094273191166682623156617127544493779350388318290711013686544444019268292150080536817695709668899479410809860385231584558156147243121073829476450015313385350541384687835035390731810068832213015580476900105702225548682750679543066299484444063925639711167219657608437481347853828266644113875210104815332585521609035340737536671492669122606887641177159984615525075419848998947130564380516168268941472264223992726030935091801798502711531361462409300587893264329527115864809956602402477129862913268787541299081873331916930246163876039855119081022431386032679836423218846449930517056319686414269926889319452877861181743540096043263757523386976002*a^86+8159970909425374071864809596192324255181771528525976563575940769480664452312855651780243886753960704766846747421593041846819969514587503923756813040322274946240927613622737141714342112235982248510843609650542782081358504591754926564937868335024975258363236357557980026622039742552902063691122936501702540411759322602216701096015676235472567715288101283049118669074850278245800661026987070348276122822393855588713759094750819547970968884018655516384280175280223587374744514792679507090897573677317769774881541960358909786218657339681508496603097328539396340657124743563529265062582319339869895742622577667656218666835444780878827401041675977991847893814743017647817545064988275551592501541673475124791875637333014105107953840626859155971500184393305013811942213505092801794129358425060706711499422802126148019385891686252444393354263375932624046550078644722309960060389033751541556227176644601086101134647987864998652851983114189420934691092897337812769693028883830479839935696095473163014221367110442709453982177019933649487229444816355321021049366268782106661060766479683842734825536516135817098299111323121566505089036031899101193031214210746775273335522803885129227457708160677962653538849019561772174187112064151284091322166948157328975773210127734179977475453883663116277250*a^84+62227349689509885906952197325265842782332156632400188229871179725260754498022659633128276028524917894874503844841238456867246165902224253162497721114346708621859893382036601177408208644290038049309010381832059428735724737517985958545311447653157786888269221177775229816953679564783559869438065975268517740673774834745272105837526916600723651711834657692249962020495638763070162768215516052944243438692216406205176580592809198554789306979840195096439189522681155623538058926244291417297770385932178199722364424924466811536378887274638241654960964553721207542083542234883690813462614185297703823961935311934006286454682713208309646864449501646860468653920640790990976414047297268193670109000884154121294843132111757515679087117780569902915352207766358694424267975941907037373285130947650265142336167353910911643266964000714916799463319056073914406154594553395511622377146716367875169916947308843340632460921119901685168651907011697104967836603302291681404531675154208725229947130883345617227357409992759030766862395050973659788702223804831242483164589603462940325804909392777673761116956778669637112713838503219574407312411429591477529814084581288049094413513234472646859791725778967510304076847449186641698135889112123092269226815897170523180042259405986861168488534522247816373250*a^83+45406534945300448350096127304496892294439749157566992631329328438320576997226783748080096097316095057765152174706482932632022296803256425383101738775509637546485046890916158740103114091806777391977929855106682283411231013567448285481763979924590030362275121914331906653872738751637715324148878770387639771439382627398405324989180043530082795733901208811066974300248308320934481690644537267011330117320318579042065686106809232365344038858694984710630679418201060916942032383720344321551823063241390843171621872999688050765386422667787407127485776025543523524200624031258054663722236959859281021801067817176893657258242316986304287569374124765231431370878321172735441794528564821598156155044804103067765546259600917293291481601637247543688011859191397523552125201736440005597222083911259629787020602188912190586516243659420364260780473468077898046839047004067166677165731502668202601964453912065497953067491303920475335181606449043893083181412434026179382624498126396593645376605800870322549171240251719954114118739265207856126137492866042871548407167004804170153217803639857948454918743317428535405448020430993096837483654973819422685145721114554629924705551010725942451085129126216432023191091139279427323384440571782614958547246030635928672233281699719523442212521831525752022274*a^82+60282362358279085758271035325889951565753706077661885437781428340632089063818367188885674563915225096112066026633170069488834733974004379004215068343251397436884513803458780121552349210988852218727689645523222503028788936852274926801892759734088101571073999936810349392493943947370304396387541532870585197048204345893207664821219504989588765162346299624234779970588959752752520101435194237681446255473988968429516930151290175739579131148186577153445444342441761815665659039004650410718754255438877750165651767270392779470562309268722247361714129014076833690811754380923645445239518152291189722353997790832619464584297261449297081919566576873880245915720271350120224247331826262411568053847490456799176819384058721530143538787463958330083793243450071677266798841349115257259163759776227990961829265382433271935137481269437023610082252082064056334154766304159636479876884286243681059242699360238941913921240598288959717845804206688103462933677706350079972021330952945525188698241067082337053030892914906424078516929939778837901344702169996061604619138171323357906680968123614740563704964392004279022507813579419803351976086605383890373586839624979770075533896626603081355277718646818191514659584122237104410759251512576652357286011557361367315812405072759941033590496488036293712640*a^80+62227349689509885906952197325265842782332156632400188229871179725260754498022659633128276028524917894874503844841238456867246165902224253162497721114346708621859893382036601177408208644290038049309010381832059428735724737517985958545311447653157786888269221177775229816953679564783559869438065975268517740673774834745272105837526916600723651711834657692249962020495638763070162768215516052944243438692216406205176580592809198554789306979840195096439189522681155623538058926244291417297770385932178199722364424924466811536378887274638241654960964553721207542083542234883690813462614185297703823961935311934006286454682713208309646864449501646860468653920640790990976414047297268193670109000884154121294843132111757515679087117780569902915352207766358694424267975941907037373285130947650265142336167353910911643266964000714916799463319056073914406154594553395511622377146716367875169916947308843340632460921119901685168651907011697104967836603302291681404531675154208725229947130883345617227357409992759030766862395050973659788702223804831242483164589603462940325804909392777673761116956778669637112713838503219574407312411429591477529814084581288049094413513234472646859791725778967510304076847449186641698135889112123092269226815897170523180042259405986861168488534522247816373250*a^79+52837678977450049023973204841276554978012819425054145357596308759526182960475964048911363328689865912955292669762857554619210419295847115494165684264999140750648653978986889502095007551316462604183891384872577451241476803115298250992022283608514207584973311900639874082889978460366209479329608813254098932940138184639437114678780904841016513391766001483303990967831008076925074333677100355371571457383198891221672713831712533051847569805860828506280969411795934251000670554789196254653389341064278329246696522677965155110088135252520995966889508016814114246068377497531482510709774892036906454988029253451508591851369900905295432856522567564675852547152636640571933266659709995317413717574427282584632684718232554090978139837927888602317087934453082324540978888858613806343874901519527660696154659773754097463803284884891265108039980369135120392339854462769927731293735107310448915272258085373226490955193773854699016895852837964747634983009449157039155811633001705632012433128468692376071298043974758758262390183041596807203805094504616371774254382022561610541657909907124191777653948861030358889706817570807227390903792911130722573540129773510487130800219961553705212988034354710055720219947589776270999852312518600544716595669712309208725971445564095014050887723366263873120258*a^78+24255668390213770620988613478521663350174812441195081822379982504722511812209174033246537373562870255144899509471913163523796339167532416301736887344856426137373336006533750724456661916771764792826517509519641738563403394635484872340040198024216395434913048642429807347579108054165610389064721340965061211108662277813538099607222443951674851933173824659546025855994931841783538205314333062280442049345778381851759416148670317132232665444561789299183394347408178309258156902767068073738056336082509380284146303993681407653229585121706282784775431306181433711289355881764166170906294691451609378345561414061151650907450210577650492951247807996260463060123181046814051532774820775764251230139117048850301730573557072048711933452344049815140911639013607593604857747851610664657617434739903390938566903210415975916577376205740728985612555977250910497857608231711678762236601744064216027078490392994661297008357512727766184942652772178602789040701340180071853602406038782169466807699923211822231215203034372578641826682414857192217858917863120473167899546131404983299459522786725418580935231023658122187665969536390735385153126521504186808167097352160219405407316954969342123598251854862993696894960551336982806628309366685637966780083990373603033394252824308979554148492828645066000642*a^76+62227349689509885906952197325265842782332156632400188229871179725260754498022659633128276028524917894874503844841238456867246165902224253162497721114346708621859893382036601177408208644290038049309010381832059428735724737517985958545311447653157786888269221177775229816953679564783559869438065975268517740673774834745272105837526916600723651711834657692249962020495638763070162768215516052944243438692216406205176580592809198554789306979840195096439189522681155623538058926244291417297770385932178199722364424924466811536378887274638241654960964553721207542083542234883690813462614185297703823961935311934006286454682713208309646864449501646860468653920640790990976414047297268193670109000884154121294843132111757515679087117780569902915352207766358694424267975941907037373285130947650265142336167353910911643266964000714916799463319056073914406154594553395511622377146716367875169916947308843340632460921119901685168651907011697104967836603302291681404531675154208725229947130883345617227357409992759030766862395050973659788702223804831242483164589603462940325804909392777673761116956778669637112713838503219574407312411429591477529814084581288049094413513234472646859791725778967510304076847449186641698135889112123092269226815897170523180042259405986861168488534522247816373250*a^75+68323607659847627673656813865488550506780452225203242817341622912696762944403635049632619128146957050223042320511753661129368390971788043971896096472051113456611553758349835880678231587703892629620709438932439725885802537854528098864472228303551865918432519062697012035730461404534379938938579497521087049395405908436940349450256418875003278182259848571966582796228156922967669067196904689865651654293986542094209959267173235535135818889606185872279161229315669205863613485445076611787705865938332082861956020968467378259833421806083263518962117824862593510401930452709013663256262637936559497446863257167632621806596569008135430360060974088492401900567250362279521856579522467299357705016889075200622463375624563059156487839296869000962871097443338860361871970233550670646431384547332480787868691868120742891730783104676843306117804963750176468649298619505616824936117226369199935538389561640253739430345699707005138661803803172497791375340373048635950050905490040253053956522338624124658282150300401872542241810234302176077055247082645140283116582068778949943847431433339611873732900941305809619150574219589420348065641614074763463178894710494277882656100098178803424554731051606607914212854116807677801441880789505352104165854694189587665243264685694625208877891469519118667266*a^74+18900830513168890579214452458608784022670982154700991752063676084775462814819966710996906270346353566200199765956450933160612153194600824558702578843142691871125668550618593815567913840555385388808811564575158237700103308124621903296473103259136710970735978395118644570570042858462296222025580786880624547400912917095526574202987147565640361501258190420543212763234656633642806448289759548791475810817729282258581671675385971523650957727521554585367043546608762222102681449560181972543715304138278425149316297290141788550769288190894793026039545308373263973062758155455326648948924869366124993259466333064067329997917646535234238533594474799280048890209540427170156387444272534731722229369427429990112919642931141301491311507737088989203261184601931379147558030075812885183474455661669473057251639616842099330898844205824624261519232423573852506542283392386487175021095965251924701142998014368304397710092863521539887674644653085569265931678573125977996703546191698911868909175268305911774664633876305313083392783543520036851708619379972106361708870673949023930735136030516583151741131731838908468814950947239590357361246462259093642233249989643566313723730655330476849936739138471440045630818150453886497097349496672901857475434735121887881788536735463298953045582915636018991875*a^73+35158898401185391385796930996520093887246657488127280093714597030447694789215563395295581095255589689633583182108620894093459314695545805555597929906149840891926353299558589853355080165353077486762636153996016057264988059519525109868718326437763048209891813503583160761818380902675945200486176079790144343632470555194721274369426226743656872502099060818020676914105624829962169288505292680075717298463558641277189420158097325796513055066866303080299971284932565095802147978569695087691812734476841262118406833165831054704226866290100028828100737535139642494220672821471638291015049673099658876746076006183402233087166657319814341602710941509905985998906543449124965548485283120573386280285182663107521821345519771440356967692231648235402488638581637932812395669119082112167429903158657366513522540890526781718851005352765146687977229009074390207716235632357229628519409396995915999283854722670349036320673109528329819257408290587771235556595027096871101928582033133713916401439305705479843954078895897675704742729578309212734155126767263737797133769758733700263306554248534875948985626472184098912177356092434545861466220051629138023084891791538434028907461968294811384754643608937896087431851397597618238455330633886086342786332094010467705190219154511866384571166115020811499265*a^72+37801661026337781158428904917217568045341964309401983504127352169550925629639933421993812540692707132400399531912901866321224306389201649117405157686285383742251337101237187631135827681110770777617623129150316475400206616249243806592946206518273421941471956790237289141140085716924592444051161573761249094801825834191053148405974295131280723002516380841086425526469313267285612896579519097582951621635458564517163343350771943047301915455043109170734087093217524444205362899120363945087430608276556850298632594580283577101538576381789586052079090616746527946125516310910653297897849738732249986518932666128134659995835293070468477067188949598560097780419080854340312774888545069463444458738854859980225839285862282602982623015474177978406522369203862758295116060151625770366948911323338946114503279233684198661797688411649248523038464847147705013084566784772974350042191930503849402285996028736608795420185727043079775349289306171138531863357146251955993407092383397823737818350536611823549329267752610626166785567087040073703417238759944212723417741347898047861470272061033166303482263463677816937629901894479180714722492924518187284466499979287132627447461310660953699873478276942880091261636300907772994194698993345803714950869470243775763577073470926597906091165831272037983750*a^71+72020199464320423362089672898775454451374038169463059403548171750177597358661196640655748566998398125104570769821759184397397703901596526353823533247994233106330402090569620022314552042581364402315089435442986381726843875053875040034683765598487053331351771255397543731007989708598656323969955905197869689385910017963830316507904731391893060157673929487745637011289138386970026504979084964615386175269429918830375584989110493311184523825931161501345876708833865681019890955626729383414034276380334271922731632193240433539873162273136613262634674453905704126861785475603571176551706962032592774951503659157176014222707434171440634980900872712169081917234267231509758220744240976311918542279616515012451018404963676533378416420574207365418832530092322156409012678622283824752736620296550154860483407140530357805623556284951693118222257383387864418155215856881126135280984610642685055406101503107497167323170017704482252970374216602237223332912118143959924745122194774311300987327834836326645819240698593421152659365646704213762143319121747417409209310989440406359537284183648242169424888347648328406109092508631745458809153380920626516910862615991204861207863052194993312181664288237362982994674141945297332926562480003603521013678741962041075011592523509009421208808885424559050500*a^70+50014505357923833532690551121241705413837060470901085866999265947405840063831296527561044284608812513637451688377070161594235236145712951139951439400316046182055615241636894404272018162700404413463316755491187952067965676883614882569128827085715604414870588984006259479046882640854076156744613774514883417737800334468162627121750605866002187357175519266668193773482476015177887832397517575263597530163837485361169961971790570801045611217441652133586638307949340033871710912682327681192600497104367525010498509752375194318958731828213913853520027585233867744104529272897172055680231962014976905240433989031070473225259003139389061965819225622710283217169860822665644594467921168828557283869869507050760341208987020059330855066627373940660937288485110726359692018046766403870117021135494605628419723293797555152532326206182082661250891951610809709619580669084242986209669323435862286101471668789974713940553423472382472000598158934121749849980224271818698969383768803274483882740709978720388343338872684828466823981069006866746059731282387727603291165475680494093637590726905420032299610121173727025171870198849377561017452177054832407140292280287590860930487272566800279832602027955195197669241875047207346165294052734447992088842683707149471809666438456729537289850176759927178500*a^69+18799424909542340872776302121337030452739805670116314020120774768912915890718251025412606817272115452012717630942427067984137220340050194271909308328518729001863047952479226776433211593201952244278342081675059838598431903456840879927079523263722640079433226997504086744600706345438458632621981967316822534379853894754672461861831621607484045025036316694702483059726607346396036425305190101112871341983212818831620392252611722750932355592906500177767420536739462603000822712095098088307178966070765188525476324710139428386054180798492785213785661210605254838445588640251769766284300472795831245825223519967161990282825975281568544451953044579429213542677149256155937772115634333967728914020987939100183615522756575285515238841756574511295934060366788264209020747014430703801181369355994941039663529471007550549695120050422597256194787280980792314001610821260847616130876171000617315391416182487289885364527537689080575999662934397200667245648006882685508183431488774507540964258603645353238914296245098257383911530963827465635759458450548425755922417370433925814754096606916762755626672181294309010871280680195666283285336405723839502370246990700116961340039611169386221473766125426153543448366070788784215115246247231362914972717044549863128341692322822140294033010535413778496774*a^68+37801661026337781158428904917217568045341964309401983504127352169550925629639933421993812540692707132400399531912901866321224306389201649117405157686285383742251337101237187631135827681110770777617623129150316475400206616249243806592946206518273421941471956790237289141140085716924592444051161573761249094801825834191053148405974295131280723002516380841086425526469313267285612896579519097582951621635458564517163343350771943047301915455043109170734087093217524444205362899120363945087430608276556850298632594580283577101538576381789586052079090616746527946125516310910653297897849738732249986518932666128134659995835293070468477067188949598560097780419080854340312774888545069463444458738854859980225839285862282602982623015474177978406522369203862758295116060151625770366948911323338946114503279233684198661797688411649248523038464847147705013084566784772974350042191930503849402285996028736608795420185727043079775349289306171138531863357146251955993407092383397823737818350536611823549329267752610626166785567087040073703417238759944212723417741347898047861470272061033166303482263463677816937629901894479180714722492924518187284466499979287132627447461310660953699873478276942880091261636300907772994194698993345803714950869470243775763577073470926597906091165831272037983750*a^67+25992550511662166370538888387536722822439166278826836532973121622676851411212348963327237036188733595889535017131598927726242805462872913216077573532462216128737222623706954243841970577170510485082218268799330497274596512056437731891581568677209597645283053939848441205314090117320483030733902253062758616752027746147251943692455851445596736329552965611825095517930678539340803262520984862309074007936652197102616697884822076198924401839252668292301681850320689086897955094109037922052911130992815742831939142505506455928501521424604896247097616802079178249703735277770581174128485725998706690535030569242904451571529180264488677057671859641113938455924984454665643897342017456824416744718173190424125410074344288338472537808897706389525176450724988512628776256538749716438487094565773469463768109141874177565491642042436698067879775992118919668868361051696339004366846792371736521255537465969383393201284080849667411491827220938913109157041725535905673729128393083444058612014629151498830027475291637858850972654246537397928363793390038819853498654946022557326823534280162301561506755683887750653837415443382428198360505750436065861087500592955212557971163069123255004103534028675030841502066195392575599426500387144226250171607033000009256151223798077124187895768943604707441920*a^66+31113674844754942953476098662632921391166078316200094114935589862630377249011329816564138014262458947437251922420619228433623082951112126581248860557173354310929946691018300588704104322145019024654505190916029714367862368758992979272655723826578893444134610588887614908476839782391779934719032987634258870336887417372636052918763458300361825855917328846124981010247819381535081384107758026472121719346108203102588290296404599277394653489920097548219594761340577811769029463122145708648885192966089099861182212462233405768189443637319120827480482276860603771041771117441845406731307092648851911980967655967003143227341356604154823432224750823430234326960320395495488207023648634096835054500442077060647421566055878757839543558890284951457676103883179347212133987970953518686642565473825132571168083676955455821633482000357458399731659528036957203077297276697755811188573358183937584958473654421670316230460559950842584325953505848552483918301651145840702265837577104362614973565441672808613678704996379515383431197525486829894351111902415621241582294801731470162902454696388836880558478389334818556356919251609787203656205714795738764907042290644024547206756617236323429895862889483755152038423724593320849067944556061546134613407948585261590021129702993430584244267261123908186625*a^65+11235341356889102213500441627735345392033058296016029863110662586333248940880941440550798792121142557257109922768285977508929031358123227858141453016141007870523182031775436387451896271461512347891818812868400339964148019306005514785139401395772113371396534064007548469967773146952134560158022045650719462140777503279396669845947524034667202738970668767456079910457433858174984677136000471261844156661815127428962029750999063986786090968265882649934265825022110938916850252759395702736131042348562277881495783652426813247810326388692640498877280448863770051584467482664967691827419429920784102983431199526013470376860765688334267074671632612727947279125792281029987032626481528296355959406027573634415605620572751240979696406250166401159729155015771541611668176824876906068870157585271199197793707954562956716501513433928901731230247113310245071419652166926306683731411836825842655129954907810913676927681879880733961216834317574844040226302180891317508185976793189877479230464094295069849739585237795086662224523796035109064955620348527980170480640516684136602914414191639008235220011198234535153156454045347245861627941612979222782399244726941301977768670894355881266825582261184260690486594521816923884044941969825689510888899523093486963776723524187273299277516533503820640003*a^64+62227349689509885906952197325265842782332156632400188229871179725260754498022659633128276028524917894874503844841238456867246165902224253162497721114346708621859893382036601177408208644290038049309010381832059428735724737517985958545311447653157786888269221177775229816953679564783559869438065975268517740673774834745272105837526916600723651711834657692249962020495638763070162768215516052944243438692216406205176580592809198554789306979840195096439189522681155623538058926244291417297770385932178199722364424924466811536378887274638241654960964553721207542083542234883690813462614185297703823961935311934006286454682713208309646864449501646860468653920640790990976414047297268193670109000884154121294843132111757515679087117780569902915352207766358694424267975941907037373285130947650265142336167353910911643266964000714916799463319056073914406154594553395511622377146716367875169916947308843340632460921119901685168651907011697104967836603302291681404531675154208725229947130883345617227357409992759030766862395050973659788702223804831242483164589603462940325804909392777673761116956778669637112713838503219574407312411429591477529814084581288049094413513234472646859791725778967510304076847449186641698135889112123092269226815897170523180042259405986861168488534522247816373250*a^63+36518416198292460401178475738223473245643394526038341019686395243369334022314286170393507323260045093497066760562303963800575985419741060898705511709975999515944056669628619291903265173658483649437216588615667443495642259794046284953732931768183959390669341206927110550982772739710360384899468527313466000335481569694726739355665775114529450725794962436179499371575784835372469740669000184270678069178584830122540441135554773646417241899388731741293907557086698344350058555728338652992836761795721870903241669222364068126688846129222689097184149187422404745259796609880731475410473844555032189615199358085314734019557881976741272615828233470071337684516779210963611955244951815681671360121249664149190814357623713403599234108355905292962959197029587094113087837700910843777857453643297979693518321030686969317052162336081207471752782039597545452505507688653097533938219385464751912406756630018846392762039038803856266495342225989875627616958817340638708940017783303618265411139608927138768729766806847197305933535898295005682137503777464273544878217596151242331896805951506081757270194627927616368446133325620635388311628379799737332630324296630731175910214068017886897939997775584924375403255234728580889302775008551284735198151966594440389645612653392244427401464655165503502848*a^62+68915335871092724111905003579850489436508042625602077619062942032181302878651263238557950554955166079837651454333521094754847389340313775698654018243458738053181283792255488219839932003255789802272128320066346189768068985008236785865601930344852315385606567379124904049616925499316372378770194561395507965138713251563689201324737753431642548858433709687211406536717132648820694280687277124055073340981566767619751633647176542324696568944963206718953681854558102255974392362242509653736315801242645950159814807042516982869728020019108706879559572893607131717167287428352498704629156831381101898499900322095137803223176649674623300499413700421990332107379401249835800981912193703560279513239296937040873260851918161360822166574364462929864198473087042105507250048122579289053591476797164078685671362910639654483431170412006706922770124375184662216161864061470730161230765288687786987244469683158279111650646286993922359675242812019691015781658797397796695672929960502186352791915978284632163007972748990141550216764612526903597768350662359833965000036149629518024372726757422003184040741853012635493986821146088967918378698639313926049373542269931157174654217927897277129769341166426635243300060025501093843262643549407349849564277418829037353598203173920028490335433092395946170375*a^61+17759308394082845583172969505989848806258389367135873355310177838857816997515082471094557346258023966439860033634715556272954878044079325783826511491277870005629236426820114835056547258759224663397353038275117374716999873676258313171903584897461232327473425286213665467519872200767782918754102219326009456156108535824184101275513079832644569255696909026228789201452200646851582825838344072323018480214008146286557695246578781089944445721292182696222206936894189371809242889345066385791721357868215090719611233411532986336292784239064118225512077416410170971423441684339183110467803035666383674760141975150139969557110486374724277349385247317923142658404143068814892378298221840005981856094469967113142112271645334156407741511674876184808123230560675977755412338555023219608841179048338468439864082138618022304464359554222120755569735651659716798764255435991444220665723089502353146505245027641833940016757246590490298069503739863435744445100091415747695128113508042543054121767342181969302611671904033341849029685079077989936647431458089330160850127434764335247398657951987509755284692437210223068904588376495525526746444379607902759882962142848215890772200390273815605891342690379429535439621914460827836766124790830537637923929505199290549798291562467490718360731193843310786823*a^60+32276802876334566989120064967778077331022754141104770530447200698616559576077173921856255323206849936126494984941016208935814600070779869631015173101366750733768449371056367900431360558486888894735047441043731759764791803105123557937054068642525767965410670797817993035896534727527921240689837959134604996330789750732360765177408821227478155794456294410466101795677644405143869473233281691013135615396430005087731777784120659063465481657767577830396028210362655486975348321556618445420806134759213926024217061526242131217467553679835723475236761988145112323230248542392942431282010161532921142335396353386330363534905519467861545803522872349539775797127061344859805523174065405464941037846252995829269755082543948991777470420904875043100953715243298201313522174437157388544087147360697100143922030730299585011227257028408204508132843061795348126556822408536924252728333109891748335798042762998181356089543197706014269721316253730741361821789563338208578986055804285834114598745458183941645965759388767534650101522666626524469840873095029289325379763766282179327870770759805241997588701880524905231360916232978377379493820881703990681352165366929782474205140042179737389891969913389689924077243303082790787350858371241417018150357778438916228900424271329633596739380055932278586125*a^59+3925815339758236156550212697303759490148311551961333366913771679881093981966882158235930378143961864337424379732011612461431394679004914504208152694948145406679786911762352042535759481577991346886512723496997634887533773071053268160811057197352119529008798137208721308528553639484051526851861391894875705210548010426024463225234807750411631671028065708095483773277405887091472554506187327587677498136715342378460228187149202457235115405742116710548937490321725905960530686038717915993734865665658239546591105904325571015998736349186621531513807418754301408114209608386647059635229145297956134680002900490693091419804287948764617419707237117106171093309163984374475176863802320195778558755919683850076151214050642572827150620416939787473575295947380545726988514639872930960510832143438483144929721046705299757738830788595168362559819001801068872857858568837667408254065199268803986167710655166930833300654949664285794998448602297605653137401480248971563164515704944918036295978639895397076017272261933864019618938376324339515364823736284639387524019346294078943556126551542799520882561422106178653121633446809294456467596004644266457834248801161946029269966128633191106720682116986467290167340446511321156625291664864389565654110841108348766261153329014270095523519863193191063572*a^58+2326256063159248071287932610290311879713351649809352831023221671972364654131688210584234617888781977378486125040793961004383034239335486099532625088386792845677005360076134623454512472683739740161084500255404090793858868692261157328796689631893749042552120417860756254839389890272282611941609943000692251987804666719449424517290725854232659877077931128682241570859650047217576178251047329082027792100643603970286974975432119572141656335694960564352866898044155350412637716868945473543841883586249652326069698128017450898556220085033205295512559422569017104376954849902194049101406137768138460708857394838654440615128325727413444742596243052219082940333481898728634632300833542736211966691621837537244667032976140467875853724029180183286555222720237708202776372932407739714889163773743935145507894106688258379187550056101492216802367067516781846959050263678336883079519503415621501679138217153022079718165275510343370790725495764377755806975824384735753440436454362942999250360033022266064574108784776038533340650282279389150979522385227336167594937929101418329936632126832810234060446982380173350007993962737180351675230333816503832890246152571515853996766849886827919992214047811869544077639156978939876565827630359741767073899659707309277758589136672406024990225589616740799000*a^57+47301819497151932972837728490604568445542271140167686670517609608944405021878474659720347106867345360180515907689525080728137243796832435457518675614385296557895262882244943264432774944708378251689328820795713604307900801795895145304804528398688645180865286792350874141872271597040531171713149872874513889720782624485994693100246898144367842643959094912621770196212215891450490845009395648247991600031041605542511609746671753352914374737135888806675655529180448370989452219012115851568183112470941431775417066725944567044252797282753943666570098112068792795579481398707303303077115630739562102358122014364346946522207713587272301692692716797414870362055885177999774053154019827394693030047282746903629579329803596857591448540825143641924084553554111453461708344385227827718276086369982188519408824251269125461317080083521215187285338090677706689761435952406308668857586896129877127807665715230601527568662709132971470182294636696048524703831022769999470203416334200716337943922918867207250641102311282207625275266672023704357771283186995422523222151414366854848687359930377305751719817078974786080351512267925859792201769920723807176161240473135202700311980662734883869749782293323990413387826909722590037200213871803897123821064274089155596545818382944898915403658304397378630659*a^56+25588816694751728784167258713193430676846868147902881141255438391696011195448570316426580796776601751163347375448733571048213376632690347094858875972254721302447058960837480857999637199521137141771929502809444998732447555614872730616763585950831239468073324596468318803233288792995108731357709373007614771865851333913943669690197984396559258647857242415504657279456150519393337960761520619902305713107079643673156724729753315293558219692644566207881535878485708854539014885558400208982260719448746175586766679408191959884118420935365258250638153648259188148146503348924134540115467515449523067797431343225198846766411583001547892168558673574409912343668300886014980955309168970098331633607840212909691337362737545146634390964320982016152107449922614790230540102256485136863780801511183286600586835173570842171063050617116414384826037742684600316549552900461705713874714537571836518470520388683242876899818030613777078697980453408155313876734068232093287844800997992372991753960363244926710315196632536423866747153105073280660774746237500697843544317220115601629302953395160912574664916806181906850087933590108983868427533671981542161792707678286674393964435348755107119914354525930564984854030726768338642224103933957159437812896256780402055344480503396466274892481485784148789000*a^55+42252183283844291703818382758087807484272349744364954791168773325635268545846738640888387475379653943773997075360346703699046735071833793108090860045264570454781187520762097965243438224293838597667986173732874147739813219363065924044643290732957703577074637005572532047563825852742412359711023703335279898825707881254467849622754758645997574639659250984550187473836823064663378761946094690815532775764494003203830702048694132156225956484669249062806981695451457825339766881522190559858870004556246903251476224947643088438295769721544638673764962880991439363875923367519229588635639321114020414770602740909651051676968987982785699974935312763801169086931224962057659768037051565006929797221948775605759081489753752731296187584918483958842444436253269559865931799801389433813529103989572515547568395407976687897556847773133421530257446982409716312657624720400159584261669363906576481067585676216846682652597204760226672512567922245470599244048075590375745722261950109334323009036400906535939364303771826100761789594433303272689073778617252036535787261241707487653041140539271716941274059005766273579818124958210800427192379462850329779956046231783452967994253379520290308821151793906489979840768185134660060186293271020178075668387425715942717631879795738110961748848240517614827549*a^54+26751944726331352819811225018338586616703543972807557556767049227682193522514414421718698105720992739852590437969130551550404893752358090144625188516448117725285561640875548169726893435863007011852471752937147044129376989961003309281161930766778113989349384805398696930652983738131250037328514344507960897859753667273668381948843347323675588586396207979845778064885975543002126049887044284443319609157401445658300212217469375079629047860492046490057969327507786529745333743992872945754181661241871001749801528472200685333396530977881860898394433359543696700334980773875231564666170584333592298151860040644526067073975745865254614539856795100519453813835041835379298271459585741466437616953651131678313670879225615380572317826335572107795385061282733644331928288722689006721225383398055254173340782226914971360656825645167160493227221276442991240029078032300874155414474289279647269310089497259753916758900668368948764093343201290344191780221980424461164565019225173844491379140379756059742602251024924443133417478246212975236264507430114365927341786184666310794271269458577317691695140297371993525091930571477574044265148838889794078237830754572432320962818773698521079910461549836499756892850305257808580507017749137030321349846086634056694223775071732669287387594280592519188500*a^53+49760284590568971533804649085135529822145415699014334050079816101169041099259831559907758707582403739641193813179763520353344193237816053978397148507291386986426383653814131745646579232135507873883543361720837972358454828622817394509412274522943563106550325738711675382664209359646524086252890386130862413052372178125341999957192387683403709645557124237900994675752837003346308090271904584626475314740078184371732871487384634779053693735845738289383168900355065739883330839401311250503481625775641537297704326102044418994031723069125966151786980117258827388020727811481593826483636778879036500133671524057625242549126636238491023689040497816452748558515892339655176180869492819038905270447011351713225330573388653381026191441002653731545258906762086447636413136121344590710824296679079822023083590575792204515776108108109462771842052799374585339867944868795354781059780724329992843858796681314461276161902492661099845792582360368562238141079790920086793933275162451876686035587120009385960235092536095969016531557892371781752753273508948718094142734702813444643231708660219208684340386553203555551027845006022726433608845147393862513133356540131071366856832760424394483199759928194572773320371600447646935103880054680081332833070827196189970230972961036080181514269806968627762688*a^52+51177633389503457568334517426386861353693736295805762282510876783392022390897140632853161593553203502326694750897467142096426753265380694189717751944509442604894117921674961715999274399042274283543859005618889997464895111229745461233527171901662478936146649192936637606466577585990217462715418746015229543731702667827887339380395968793118517295714484831009314558912301038786675921523041239804611426214159287346313449459506630587116439385289132415763071756971417709078029771116800417964521438897492351173533358816383919768236841870730516501276307296518376296293006697848269080230935030899046135594862686450397693532823166003095784337117347148819824687336601772029961910618337940196663267215680425819382674725475090293268781928641964032304214899845229580461080204512970273727561603022366573201173670347141684342126101234232828769652075485369200633099105800923411427749429075143673036941040777366485753799636061227554157395960906816310627753468136464186575689601995984745983507920726489853420630393265072847733494306210146561321549492475001395687088634440231203258605906790321825149329833612363813700175867180217967736855067343963084323585415356573348787928870697510214239828709051861129969708061453536677284448207867914318875625792513560804110688961006792932549784962971568297578000*a^51+21568324449286504908181438656734221502980438258984480870557899071842849558807953122113960337700920754643261170443572803808819506710492327511574257870647328115259760713169089368755805095205131009191162515365053755261914869995667736813886204654387333393043963025413928193599013171420415261770649400571616882151902487118342772276195565388474479274240432478285365840041050341110632387740005418102375417266082355894365908037901200866201271942457526044771666794219110290506106989242179600851847367105382227185443588770342960116353843206330822883225158713431547740736833196789838613929066850637013642247156801117971140949610065899926990812291303203733949529747593504213705064014967035255243849461944486937952846707955389436339352806681300378459984670564953530328396171283079760790604530566991384786487362375946831985316973108156295026135060364996679167921646032715635429283958530888975406819240498136266522105152390835629826238966683568667252551664745712153728733825889200525958369552889593961426261462102878050065410394496468951136031656014124181611920616232122936609217546964634350693370694538784200520734988633967181739728181187920951364705547171961860215158664951480615313029886092579575407953089392212727603295966461214918658751124523646054114087245829322344455006414213441395535388*a^50+26751944726331352819811225018338586616703543972807557556767049227682193522514414421718698105720992739852590437969130551550404893752358090144625188516448117725285561640875548169726893435863007011852471752937147044129376989961003309281161930766778113989349384805398696930652983738131250037328514344507960897859753667273668381948843347323675588586396207979845778064885975543002126049887044284443319609157401445658300212217469375079629047860492046490057969327507786529745333743992872945754181661241871001749801528472200685333396530977881860898394433359543696700334980773875231564666170584333592298151860040644526067073975745865254614539856795100519453813835041835379298271459585741466437616953651131678313670879225615380572317826335572107795385061282733644331928288722689006721225383398055254173340782226914971360656825645167160493227221276442991240029078032300874155414474289279647269310089497259753916758900668368948764093343201290344191780221980424461164565019225173844491379140379756059742602251024924443133417478246212975236264507430114365927341786184666310794271269458577317691695140297371993525091930571477574044265148838889794078237830754572432320962818773698521079910461549836499756892850305257808580507017749137030321349846086634056694223775071732669287387594280592519188500*a^49+16946667325650730298356003427877373663259673738507197319364954314473078132121984987389663449850607792815129289863422764260793086924644308400274044129781404560803703976199843743369348553563533426024744072114115399187736736101115185626385200147590845719969726054166914790504859494589646958757331836211686658560799694288584136851671730561613167810053375632371843602519279202480150357968624485230681699065492736042309281894616098673267411345997092073951518898076130381360567335848279511212581840093091008071643081857077657100395252823399790856777408265050852026719963703167871418069750011250090559322065597230303273997094187865694089735934483928567264742401247931340060874107427135806889298278087980739943854119357375335744025612062403028457518369159710650392901332236341750108559448294122363691171055728007708573165685021143490480989987152895189744301806839029986300019595958011881781022696772956910465895569076577675435601968817608962825705110833816141635255997811308822016099092903278725025593094568736728078987849186282829700677813959812145211518412031015986496043229098725672978069000887623828161241008611308232371898997445433006970320403433815824086931215620131847602969653203348689354667645240102278890457427034710096495995854710629573559833285562298040051601785414411991748356*a^48+50014505357923833532690551121241705413837060470901085866999265947405840063831296527561044284608812513637451688377070161594235236145712951139951439400316046182055615241636894404272018162700404413463316755491187952067965676883614882569128827085715604414870588984006259479046882640854076156744613774514883417737800334468162627121750605866002187357175519266668193773482476015177887832397517575263597530163837485361169961971790570801045611217441652133586638307949340033871710912682327681192600497104367525010498509752375194318958731828213913853520027585233867744104529272897172055680231962014976905240433989031070473225259003139389061965819225622710283217169860822665644594467921168828557283869869507050760341208987020059330855066627373940660937288485110726359692018046766403870117021135494605628419723293797555152532326206182082661250891951610809709619580669084242986209669323435862286101471668789974713940553423472382472000598158934121749849980224271818698969383768803274483882740709978720388343338872684828466823981069006866746059731282387727603291165475680494093637590726905420032299610121173727025171870198849377561017452177054832407140292280287590860930487272566800279832602027955195197669241875047207346165294052734447992088842683707149471809666438456729537289850176759927178500*a^47+11954120317422337649198820977866756135322091039429546441421720366411616242904086137564601072516378602025255219232868282530191467822420296812125302270700416045604173550825623386493365085215799841731814392673583954966435835291801713810863382344096337957078379708693211045596858016258645037154146197804399579556994432144176688537376902315091169343240409380386864258901672570613779544197685471598478385165032789572145421139461257560225553484941952652728318695568157013139102720442750944845527399563874200470163073855073020426027465181392593646215998866733819177091684385418284495402672931407816531443029685231169036581179606128388617484661045473568442800007468590289945356135777604915439754955770563124492823081086472291276977625382077978736746715223127351667116112370134137059814464102169952614598589091208490915388195705762894835945311941872159887602622399820421535077111607497673568378487153553348604149230386849557580143186026327241583634110342682862006788205824413594967095056622908608918864497908070740495598415765882626999494816909004610506361696197706787216627022119220972614545176217425548519353319090185487328199255196066806245551371902613041575818759885289490701508243232037118759643035723160363062276388653170805065436126768647072694335038985215297882714692323587229130508*a^46+2326256063159248071287932610290311879713351649809352831023221671972364654131688210584234617888781977378486125040793961004383034239335486099532625088386792845677005360076134623454512472683739740161084500255404090793858868692261157328796689631893749042552120417860756254839389890272282611941609943000692251987804666719449424517290725854232659877077931128682241570859650047217576178251047329082027792100643603970286974975432119572141656335694960564352866898044155350412637716868945473543841883586249652326069698128017450898556220085033205295512559422569017104376954849902194049101406137768138460708857394838654440615128325727413444742596243052219082940333481898728634632300833542736211966691621837537244667032976140467875853724029180183286555222720237708202776372932407739714889163773743935145507894106688258379187550056101492216802367067516781846959050263678336883079519503415621501679138217153022079718165275510343370790725495764377755806975824384735753440436454362942999250360033022266064574108784776038533340650282279389150979522385227336167594937929101418329936632126832810234060446982380173350007993962737180351675230333816503832890246152571515853996766849886827919992214047811869544077639156978939876565827630359741767073899659707309277758589136672406024990225589616740799000*a^45+4930643794131421688868008741692764351041053701254668794437057638416427870046107309341813415579211471101956873928352242938613221733731827135940131732446927031353315253671922716251642120587582686314047515299490892124233050084412048765554334228866828446547969678708716135779678165328373977449645099026256527371462342509976216220198832656517796097156172380552919262014729724442560149202844110982865242455889021216318344576998898402463447809617548390572428744769316510263236080739978632462032819725059924034525575468478642767616936812610821572650835744708763626811266617962453427052095179726864901845870226839173268136093639283044316790862942213472788036559897483262248851539418969700661144486363197155569375168457329398949661887530845155614519960060026259867852398211558975291084247874530401015797414089943954545988203310813199617704228633696644536797290719640626488432788200447765989231770728340749485828924274573565159232451849896597515163184700273687428879893833035678021405073000624638099998554704044802611660740465447080273337563808191846229146279040096593022004608678991135496004366942554768864429137601737978602496443723596615170476072111694658941638057230619977366364255470428816286353751981338871132823983999056065737585561655206905504043591463374747744568316071383231068704*a^44+2326256063159248071287932610290311879713351649809352831023221671972364654131688210584234617888781977378486125040793961004383034239335486099532625088386792845677005360076134623454512472683739740161084500255404090793858868692261157328796689631893749042552120417860756254839389890272282611941609943000692251987804666719449424517290725854232659877077931128682241570859650047217576178251047329082027792100643603970286974975432119572141656335694960564352866898044155350412637716868945473543841883586249652326069698128017450898556220085033205295512559422569017104376954849902194049101406137768138460708857394838654440615128325727413444742596243052219082940333481898728634632300833542736211966691621837537244667032976140467875853724029180183286555222720237708202776372932407739714889163773743935145507894106688258379187550056101492216802367067516781846959050263678336883079519503415621501679138217153022079718165275510343370790725495764377755806975824384735753440436454362942999250360033022266064574108784776038533340650282279389150979522385227336167594937929101418329936632126832810234060446982380173350007993962737180351675230333816503832890246152571515853996766849886827919992214047811869544077639156978939876565827630359741767073899659707309277758589136672406024990225589616740799000*a^43+56065218147177882273059920597685900397780246554248322354147102544922809727743911802970268690684382006987271104934318913539561645979600623688398387325236702860378727701606560216428315169317162164378958398158964930392662108469048379592999792954740151967757046463214859836677539464753078190958059064573751893914282316506463090527254667604372256370896632797160274187350983026555176033136976128706697985830399246543230319265404479712733091492130553010355198846629158064047692105477041792363614125090332142132338562457827486389635738268207587478754049716900371852902658006108578577613567901475476530025716357510982609997269866315693740871460281991250684951523373525052875542848330531692017791518944240619410676678069972323454719972127887672777448107182382089042961521888012740131793189447173650183053519993250049142031634494498713464551490608765046173468248367993663478591017783660444649171901275495398824339484982807510330738635757052404652777327457520081859763406987957079022763753672846764935949908324639082322412473061028521409398234238739588438900858748994886870153924098010679856749138079617138993647559561062963414493850746948805415018690379272881752600575222364817487613145258623445049463802094672500060990140512805416087952935770776319721930610747352577817364679657293657608707*a^42+72404719965831596218836902495285957256078070100316106865597774540139849859848795554434302481788339045905380641894712036261421940699317004847952955876038927321696791832369690155021700712281399412513755070449452325958857288046628521858796964792692938949434748005916038431876010334724796296682609475896546343120420251642863338100673842212991538674050606380234768893006607719647058548063848117678115029132532173575182096110324721682909053448505647565482982201624335281593348937545927864052078626622020428648919354234543159217562350146658514822828412027460657373732719703205789778281266038033309589563186414353119464145869138265743467613308065000318956517879624097928752930363444017664597463276729693346740261401382372062635947160408233204794031307167398667811414607521190898625925222457779981403933204070672042052212495496158945247973674976459834986600439456988235485850044543811219239763177008887812231227894200259437415861331055666257649492122533974900325833584642046600851667456027818031259869135926154199350227740035945987324237634240200838216392443043281645519277674947671218535131412326582895518998812090194738445891544140038681798708911498788430955649368202727519009757662238144439559416518760969503658111384994946962500175126908390001270236086878928637527820771476821057368875*a^41+57557876530002468059922416495097647365131941949568170004369641428486761138695616235216222592493758617881208272960697587156726055262873324737454115529903870411699061169662050747355580602330527934372265031219633048851906909684401242483693192289092526857815778282744046366540667831461434567967826862413475121503727950833217255975977524263751360714728272497778019875155993989916527964256610113875474029571318496932527622259326262835372113343585883213093121378272574431214958452395975389502783647349099733636403314339403404721191477520330050311476773321011600914826125197258775881970737827074558439509288793842502016617181376898250582886317039729693260031205612652697211051634862526264744006714232603933356563541735618466317163961230898760384929372096783470400352996918980492358862188633790740863546935093031498786149559728598021009004716227016525349507310655318923961260895671823064088133694263102136138646892930633831351562092719378901367164103327736238837098407505727526572008002911104010750231625490229322274503833319259354004812974670105749877582511521648384805261792815234544771875178066880074756236880995881408160760756900577363769140756643611022639312719172964228649610918297756677902533393600226356217003007145084976559305237018526843707736331860073570371803921735836136165125*a^40+34603058939493815060407997578068389210736105790914123361470422370588924230208862132440489941095631913504981109981810169940197634310115355730547798189753543579445454731132502523885873031170628634896131941299135850558650671797384715265850758274419517007962791215678749290735924617800203852631447902135297248318594417451810189694699547081710815671534225539148343366537294452361445651484329020095163407497073609058018752759552778635607137993462538394748895108406810837387986038425563918964648018345463578350286759654259582116023773764868928770749321410714129427607203392295136480383416299301059603044253748224984804150033845195274990546119115401758858737460543243588440155474898948201153004537874833366514422115520089459653324144934055226387508937963535909516298547369565128258976311134441035289429924836987843390414807084509696724935210129312129973515872672215261135807852613307369837477180980151203435807708473216357640512041749495119117628765387722944332426492258648777113849105491206207710539868173543573183442172948905913620820395480256625492974701695383597657807402886638052231649148862905078581368910195715557731169051215520494514242411519501298328201906892066565309884183961201559468154882460061730663916686001601158785224257438146225506659013408002039621729605645549019385125*a^39+56682562388436547194715620161550422472501742142594745589760848182338146039003379223823384762082172037983807983369177935103017197346590221710289430886919207400955732462959723365958099953731437259651391071913410027519615033628959502028099614136438652175778592308907635681929203998299887797879933193639588880281264025564329318176079894508191254733774966353030468499701690067030288781362207451232752284465055956814783754258934573574784954299113152104270669649314415300032650961477371040296644982199067036888400419832839906039941325325000284981176846155046472127327409657091372384864003264556014363316254021511410782520641545388846957953424718325929417659768941191201477658932310234308836171910877417025116267387574301646376910452686510438889953616000328945770266316685802250119517041101164280445813022766144738229174508009587907674566776591870036863604732748487636304530959336881942811533807507163055565998099757075212503722307091763556460994836749028915207246448970409762320906568905818010238362214726562769941250399307222896580502441114160154026756831185015532986047473486109815436447865417103396205570618588931091634505486497238641452947642696429712494190075099651823407840373501155677880744053532869838373116595271373091724992925067990316432481525166647262097324829977228029373982*a^38+5815640157898120178219831525725779699283379124523382077558054179930911635329220526460586544721954943446215312601984902510957585598338715248831562720966982114192513400190336558636281181709349350402711250638510226984647171730652893321991724079734372606380301044651890637098474725680706529854024857501730629969511666798623561293226814635581649692694827821705603927149125118043940445627618322705069480251609009925717437438580298930354140839237401410882167245110388376031594292172363683859604708965624130815174245320043627246390550212583013238781398556422542760942387124755485122753515344420346151772143487096636101537820814318533611856490607630547707350833704746821586580752083856840529916729054593843111667582440351169689634310072950458216388056800594270506940932331019349287222909434359837863769735266720645947968875140253730542005917668791954617397625659195842207698798758539053754197845542882555199295413188775858426976813739410944389517439560961839383601091135907357498125900082555665161435271961940096333351625705698472877448805963068340418987344822753545824841580317082025585151117455950433375019984906842950879188075834541259582225615381428789634991917124717069799980535119529673860194097892447349691414569075899354417684749149268273194396472841681015062475563974041851997500*a^37+31067822528844666327513111006527373281817188967848585355455900902869580109873416441900023640234745479297395801958936087914982607355259810020012285362089103884408685475898618781305936917297517459425878766396270468201279538566193159040940928243293639173903678702351762410587650614797290272945452617721317878164787516043006084370934091688272397848891432160276616832550462725054251692335365748071014967105081773871731941350039991381449571080433805151099904020848726561980755702640497759042732090840302665404536499641862043253720415474936460325014027044119726537549527759027628080521940012097890621904582593722623859354899577258189301662671362350136777646097771936933393298039250066788607044747831632718814534442836721936136015532686912706210889228587408241207593340148585086773953534194863908497883385183745760880812956679266589110484384014658217280254569798440437019970929103691248947542440332416331768480609307565338003308896014728719823537791698490781381245984255738949690650344581300530409951116261270985679321471090349820592908762693148756145219178015975159035865608547508347046148735810110729724798793611732967682158533077317007874712668075277734976172533387080020405147893408287319851827529171651555329209503864880703880792838586749446346707340275680127028785810716956992243744*a^36+52340761421083081603978483731532017293550412120710438698022487619378204717962984738145278902497594491015937813417864122598618270385048437239484064488702839027732620601713029027726530635384144153624401255746592042861824545575876039897925516717609353457422709401867015733886272531126358768686223717515575669725605001187612051639041331720234847234253450395350435344342126062395464010648564904345625322264481089331456936947222690373187267553136612697939505205993495384284348629551273154736442380690617177336568207880392645217514951913247119149032587007802884848481484122799366104781638099783115365949291383869724913840387328866802506708415468674929366157503342721394279226768754711564769250561491344588005008241963160527206708790656554123947492511205348434562468390979174143585006184909238540773927617400485813531719876262283574878053259019127591556578630932762579869289188826851483787780609885942996793658718698982725842791323654698499505656956048656554452409820223166217483133100743000986452917447657460867000164631351286255897039253667615063770886103404781912423574222853738230266360057103553900375179864161586557912692682510871336240030538432859106714927254122453628199824816075767064741746881032026147222731121683094189759162742343414458749568255575129135562280075766376667977500*a^35+16675027719617195721114018692697753929807524027041234333750544210978942713278239381639766701764533537555897928802716465706220202872601093827264858434950629349154182347264627853216099691377409808110546844094168695951971598209922259157018815172816191970234824878593406942138607537527726050085170321569775214923301127061159482503409070714722251741889442339446173838661078517273901571455636692878657244606212184273295903019574662064581705278677858850852903165139143553357459205953937607946274160574443322221105320761887370584193533416391749211094297289235439771820079355682177682902258955273271631263932908297126581758899238048801081199053529107152719687315251095666774717100570146436096707358787687305391601660056151450515101001379272768262332009519445276276765737821181212160772395225510080655750601132497757128255085801106995618133685153001965837328288312053401221875415104346902355795091549938077891886280553672438520244298007256883831635381967125688609871270669623730243891233245608027608376631743031465640120517348811263476393110776353249043282095954923009046898448717574376029065257722022476435363205829793652360430930982104697117831281063414964669506315854548439638787859578803380805330921967481298016125136861969237961240643732209407554892414448751320168974820536194244593211*a^34+21227086576328138650502385068899095902384333804510344583086897756747827468951654921581140888235135543578685890997244894164995187433936310658235203931529484716802673910694728439022426313239125128969896064830562328493962176816883060625269792891030460013288098812979400825409432748734578833967190729881316799388717583814975998720277873419873021378336121549225454334094306680860382626540806877873503602918372886228868646650818091095792614063216515149719910444652917572515319166429127446087557187724528077475385995418159239449325508275927998321552104730942281077439713005357520698050331007134263453968323727902721770613045972262647683276190717851499131830543022325898791019745106077467934196061049267527357586675907281769367165231766269172489816407322169087350334403008220624898363619435413408202759533723530357710086394261926116478321599491090634353501333656064824058100615468667546202822136231521326477428258139031883258465370148849947021738654397510713750143982646061854868159535301328177839238742661081351616733433825799426002688141765199442529303808603050442260671768157349393385801578714219081818822944909976770709036476796075597475123496142215082167720497505217304769928953186283309589708457307432826373663177127032643624549334394829197159547125872135704978035808505252759790875*a^33+70794855969329409165035012052647287080044524508434667022511700829885008347443039280939118075695160247501813322165550302241643205882399372586511382530293533827883883075154432266644468020079809516858112921027294505233008712901410042646750331285228740692355897489933129241718576513171698956350314421832318497128461169065085399627669090748216029281313010020753244112562979315824573673871523330363458947287836127983287142670031941588123055410035599689979555730918376029656642511673492661340883729739326536623232076884102109478022711049799330873152767145230756560396263392639413920759734021831753669457290687652912628200841324804025803041093779215225018851112102190011246636348670680377175167921348613749927427408822486093184317795421574142670780484089175251133655236013678269174962066349658856291141341186670291803249900699500296908661797773845210867923533446092880270695031922139011658658812625326750834639581860855097771848543393385856742454869030083860867004663433310864489020120391109134055654387906499230813593634502047996567093874274213072061418274438609831307759011111038253558991642404874743229939841895567912690820552509169046762955581945939576301344191184469504069428484640914339057861506439337133515912824194708327687699325202078573503006031147844681140664623265579951448597*a^32+61355003665825167880219222596406975827439649763721680918237471598271117752723276554159188046816624653357571547950940721490602528062473445875172986706201661304731016372008050693612766467033635646748603694236282894688027661758388024547012689041197630997312176021077446221388908355931453889959962246643258146178348084725478571643542894405386404257930433518994121431423269995363571701371373304538483016654475054716318964977022153715236185853954584884806864435914597367133319782418436864718829679587334580100088288126460267449420304742750789669143754770257826127942184166170368045049586883634651901196113788869510871224009591060529605085975910502278312551295585078967738426934484689667590621491525965044828092994745704840225641971269627334182893999246269553848226836092254134980201694532496289462770707063902814751071632729676857218162431405755121213544950704516135291222326902587017106787270477410957352566609141585306404605384950785463309408987368147405496991511483822621605228245870962267453142119198468016316859651195118888857084902910370991420316487880049908452078672345215369923344289160277072106460840767193131775434200054410288592480242274073730649164725665765086389794645511038059225047732765319539244423703750738189106574103524780282200882788479734708909117199926141538573625*a^31+593880155417154734275429742373460374683271384562575337348213379722950485048244392915853741976511287362484227308687991942061214684391829435094593065898541961969402797358862894183844426376385239592248739181140589231129738628147186637849861028477521185323899162984853935372912079366108898200497350614765646843114171045864903287068722562152523175147062882752897948541524082007308519630538803195778885055806081009344159606413876061702050052913307864167613373439441760724888946559351351775533290147756725827180907675010333690344079722487682263650752965832358940776666991577637832116327716372626220329443537250773670020056792538141885000622192286225751210838179403424426773440045197305255111938805187234395729482667710120020219186172232007019097772805564073022328661686374825424556717910713613010088866093968008592117385449134834996521015157550489598688526367289046205369382927972803146237021814717120683259857616073829961772754476415651405691582519728582609068184111085946622727845220749619502317016946424950925971880124943903592955750882070505451595885124102534903799552283735164693202697074718955912415104727490389789841018643316659345480691147822772846005054089922826273761373185938093301475147673896496282924856379304191425256005979765124209636300965053275980071066591782387597337*a^30+27042726734226258828722216594624875601667712929033726660644951936678739104280875448041727432957090487024901203599229796675952773032275025907066766652496466830995187310885064997658707494948474479372607315469072555478609348547535953947261516970764832619668399857631291462507907474415285363821215587383047429358229250613599560013504688055454671071030949370931058261243431798904323072168425200578573083169981896154586084089398390026146754902453916560602077689763305948546913458601491129947161896690152208290560240738202866695716058488511011560333503287364823838382100130113005820803846351554609605740467214999357872150866786581181295132681325482046839181376727072720377600497189934308464112790103861370469254258347632939056799541839219630706204464122763357857275335339239974185586528869773246066529268990251003658055269402179847020327517159882588970898959315260666265799414227206599957019981774403881676723671327807741685442183888260891411256093958472553133745073781969212366285435383883843000674014623021447950085059531497898880136947728267782948291153425803988085513348474431418970952696170169515193842929816819721588224552630616857057349111523643871802712414629934374569909488305812983449902555199880176065077746202931998042234083544097470353943598713816720040511372479294611788375*a^29+41070296333494760331243108117122756560451599337290547827100649318338899159072016672913530135319496705157676786830299619446339228623982828182895496970373518353037328494487700497175619884633062345001985032221952207936269415601202653072165196247006971591693782757539641702928881536530348592182074447373983354302709808070067493541665478118237565178580148618363323583479802844552443749509117955959184355466306284008272700977891763285323648301321222920357418324663460906932986282001677367118634096603581810930072199333644871082302685912297642419317135952413431225123326813330848377100350476226858454111342363613881295893110553445020837101341753717577130837478748195858969109987810441064354852730203788118887196243653344261008272799638798909372759916057675922014993017267696626090420012960122303190474374280386220587225401167657675498110426382566094123359875498314804724831855639380746799481554874574756008499613120734534705888211124823027844089814392451217330019820721893737159983624701051492284171178313032822067468042456675687933022425476670109526044259463411363073054740191734799633305545004633847669875940009243741262534424591542297906392126892555193820164977379080483963293138461169916663623735067921153953708823665132378450784570323456923755030315940732162931082592390482846612040*a^28+1453910039474530044554957881431444924820844781130845519389513544982727908832305131615146636180488735861553828150496225627739396399584678812207890680241745528548128350047584139659070295427337337600677812659627556746161792932663223330497931019933593151595075261162972659274618681420176632463506214375432657492377916699655890323306703658895412423173706955426400981787281279510985111406904580676267370062902252481429359359645074732588535209809350352720541811277597094007898573043090920964901177241406032703793561330010906811597637553145753309695349639105635690235596781188871280688378836105086537943035871774159025384455203579633402964122651907636926837708426186705396645188020964210132479182263648460777916895610087792422408577518237614554097014200148567626735233082754837321805727358589959465942433816680161486992218785063432635501479417197988654349406414798960551924699689634763438549461385720638799823853297193964606744203434852736097379359890240459845900272783976839374531475020638916290358817990485024083337906426424618219362201490767085104746836205688386456210395079270506396287779363987608343754996226710737719797018958635314895556403845357197408747979281179267449995133779882418465048524473111837422853642268974838604421187287317068298599118210420253765618890993510462999375*a^27+47939743389330699099287974014870601763502019746546456540424266398831602203821630763642183661130756320135124754957408255337512175613303701665882204754882437484963712106125790197080429201336133721315924674040850943597702756151293400807445451644834155864613048185626704748511287576867759508983224766983155979179892028301987950625844112815140699194393106591397659302088894298243984977749339740017308574188765426081859863706818669084267797838642660299998293067515525682571911948579048810406809429836109671407654062800713247398825337711856348538318569755421783832534674979657431885623752800130737230441856240933921720571526335920753300775870703486962557995224689467415550407264427056510779513944273488373422214407377068895553085110979969707883235001277803173944030665675949659184157621382166946130005654303902155666036375681431411695197133592496629494183643827246390844179671355191566507731269054222901774915418327855033893320619882714501637119621776511624828617955658475441235900986090469662296023758971376768103313651856513855226642512916185361732193407234293384169735637888688714677353261272049777778553764343023903073245280113063101825134454213428978876119905436618909026288415991337846915221805344264077268633239489976565793668585703995747659854795991844098068359681728701022951481*a^26+10177370276321710311884705170020114473745913467915918635726594814879095361826135921306026453263421151030876797053473579394175774797092751685455234761692218699836898450333088977613492067991361363204744688617392897223132550528642563313485517139535152061165526828140808614922330769941236427244543500628028602446645416897591232263146925612267886962215948687984806872510968956576895779848332064733871590440315767370005515517515523128119746468665452469043792678943179658055290011301636446754308240689842228926554929310076347681183462872020273167867447473739449831649177468322098964818651852735605765601251102419113177691186425057433820748858563353458487863958983306937776516316146749470927354275845539225445418269270614546956860042627663301878679099401039973387146631579283861252640091510129716261597036716761130408945531495444028448510355920385920580445844903592723863472897827443344069846229700044471598766973080357752247209424043969152681655519231683218921301909487837875621720325144472414032511725933395168583365344984972327535535410435369595733227853439818705193472765554893544774014455547913258406284973586975164038579132710447204268894826917500381861235854968254872149965936459176929255339671311782861959975495882823870230948311011219478090193827472941776359332236954573240995625*a^25+31438767805782010755265880457800132981750901771335711638335409562673975649497346697816580062115488191399753834795085291601030524720015549337578236214802140854409358292984709774978098524860847741359227653763461935629121920280260432836074602991834935865574628707017455118603868919872964002963694223400340527978104323531427761030540797105086064103480121889239442966978596734406182238478297564988165474910737525943519490952236927265042709221007238902407604006420009825125016736525930210724621585282194385744678463776116186037260895871720744911176449807114366516157210267490450445469502815024833247726696705467895173982595964702930219471693560200685931959169553449180103843361695378611360598830384766402302293422273376542293998727716678523166972907203919462621708716868753340638827364577179569152782924646552044373613120994434734851802764747521899214323566408459070951401420519986441481130649023781349241275557821494885536237516213967062323043637243353303377185136231845782617035069712387647687777492952410615617637866589366729605514173621569443831638160692091492097932373173505915299784217997706838111583716794296542941199600110922357842595875198808912688983101655180450015345421299560142743609826409749775039914124022356959555445907031471600407092389925248644189275357508436777949736*a^24+71241591934251972183192936190140801316221394275411430450086163704153667532782951449142185172843948057216137579374315055759230423579649261798186643331845530898858289152331622843294444475939529542433212820321750280561927853700497943194398619976746064428158687796985660304456315389588654990711804504396200217126517918283138625842028479285875208735511640815893648107576782696038270458938324453137101133082210371590038608622608661896838225280658167283306548752602257606387030079111455127280157684828895602485884505170534433768284240104141912175072132316176148821544242278254692753730562969149240359208757716933792243838304975402036745242009943474209415047712883148564435614213027246296491479930918774578117927884894301828698020298393643113150753695807279813710026421054987028768480640570908013831179257017327912862618720468108199139572491442701444063120914325149067044310284792103408488923607900311301191368811562504265730465968307784068771588634621782532449113366414865129352042276011306898227582081533766180083557414894806292748747873047587170132594974078730936354309358884254813418101188835392808843994815108826148270053928973130429882263788422502673028650984777784105049761555214238504787377699182480033719828471179767091616638177078536346631356792310592434515325658682012686969375*a^23+18852453447165610598045738986469021784236508991212234330260983570222298363353222697038773042561572253978790026369832876764056641066864929908284576253090841406099160676095320618847047002291286538187268863926546795455382242145618921157308777747770275315734420896178547698572464483223432635655290244734322328046586126537439583382760684787630329634848650282204775853996344601488167797390280764783991635044455049553549701324918058533900876113152116206562463724064608211314094911507225143186259073554444966476189167630190829263960532186989622804327678585375284519774253240736991110103648179932495686878319069550671774950849851760506712198843157246698094448786309984647726112099862977655755232132385308086900077733212273117395610675183373624988327460484688301783322816092630272075643285544943993104865318110168528168930423686930898675277819195688202439263351348819964725291552469368457955192354721331006876144291272897105333930221091755861701008626100838156974550018821432036108467556633800874400298400625931200591774065100959706144496008391816649067247360143576662494610981603922265356814148294253097819015035933012397126732375505633744726518078662835088441282353167542013114700129901687850376509732758268383913606593660872800528425901727712849814259805803045403811031317604460032717931*a^22+16865356457904548516837511424604761127921799461117808024918357121799643742454739526735700979693669335994024406545756217281776998235182274221611531890804248131158288860551976020045215426957113116167862626851679658255476798018893390633775999831229680558502873029490482847585576704474048936576672086755018826911583833716008327750357762443186784108815000682946251388732462842327427292320093135844701492729666128784580568571882866898027008433788464091558285010820126290491623447299854683192853656000309979364005311428126519014532595616490738392466055813625374006732922661790906855985194498819003840139216112580244694459680361523747474383822762128588351317417743765782601084181043184837536758514258322145023835989077018392099939499211556328827525364721723384470128703759956112932946437359643529804932232273489873249109737906735818571817161239496668390453114411667942402326516399763255887173752074359410077956698247449989438232759844291738729600574726789334212443164294131336744565110239411428968162288689626279366719714546525571344601537292898187215063299985985282892040582919537874196938240622256256787557956229844557549645419920169652788454284606143489941476559661679502419943551846636054194562883888097314105102250320108127811285772532877992263749771240874943681179135524721370792750*a^21+11006397545164743740319977701374757793009266476243966229891579453235033774862558302681704184315987963519278231958968189044052906121084773012591573866024718815815245685763346724360752266205120035475689599825476178305625802013617007258633638366807584645533481102865252931813538616254996825237222469670529596212208542135003497816837782577741620885713246187952196737479042447690697435012929047535391974305917598317119009078423951646511258334093693586381838259847130164727903466140854420148731988150504510824551510967525108894138814342998854947218871905136630944103324584711883531894914284441557749958272972012948827291780095653951729760010804486033614144612333827971240826648710371140218568263758377559909230476851668301103233751002083011350056832447855741822220490841055128164591913581879804507922837100325927781284802085072484892533098917090764177848339445399509101719627556275733212933747909651392325311261350034187903219906679094379237562484804063004799257001734651725639395158190037355754454728527897264897130430422147432599589239869305898605087239031859393428095830171093344760927841058857131258284694865551826775465993855270753309365650633356715765124622080724956119953916594886230159339927511454503859838645408533157240000134647079258802994909988182171618758397839504002292588*a^20+73858630005306126263391860376717402180898914881446952384987288085122577768681100686049449117968827781766934470045208261889161337098901683660160846556280672850244920182417274294680771007708736750114432883109079882705019080979291745189294895812626532101029823267079011091150629016144972929146115690271979000612798168342519228423980545871886951097224313335661169874793888999158043659470752698354382399195434426056611455469969796415497588658314997918203524012901932375601247510589018785016979803863426461352712915564554066029159987699804268132523761666566293063968316484394661058969644874138396127506222286127278489530324341845376870577430716907955883355588050284634149575551464981874729942458993341807518178296992459855058355737926470819348128321367547235438149840603945735947730949816369940869875637887352203539204714281222377883475154393657823640949845871787196037774744233445982678312638394608451031051747497453402022605534490518993746871482424215360171733857426023440226198931048456947550227953916639223433565646462370605543599835730967923321139279248970031975488070026941724931419191690570503862753808316905476165688563098673996694265315344145628364397347483906786459752796018026858024465043234081341080965027263921801104596314195707069568835205089348891293439662470331520368250*a^19+42156517299632210768132826247749308993181818265126439976704539840221321050450330237379111652224135706103067746672542597320913339190942227056643852212190592312178030248155985047063776847223034882877936899024543591612890253830346289516571120936540782705078838176375831233799412749743008456353803895259030819338133665486153177491946836930527135175679449025048281915641622122537106036187388214950706186623898277562051256108292070321406744686325076994588361477458338923556619852113024474317705474987242926770750481539722207131669502124397956356583702106370127972090726041752588639075149827034558461233535062079214845795142026102708912348485181868496820143090792107201743514675459605833721309836263938711847473296802517044823206663678104046164866714217162946712763506335353512668783144659369906196798397929443737613638194582216039183487051239266742468272323395276349140601818377712851512866511676038486445081298408859936890717932401312221177641274854218007620679311736693833367414724031233755033040581801517207597657212958471765758672093971997115193833823421416939185301114110478908739729831198814903594391560167641594608084090832648846438711910323844083448196132967563472177833952472640965061254381314150557880873374105317476262149137896900712225531768383015527163048723729055736661038*a^18+66879861815828382049528062545846466541758859932018893891917623069205483806286036054296745264302481849631476094922826378876012234380895225361562971291120294313213904102188870424317233589657517529631179382342867610323442474902508273202904826916945284973373462013496742326632459345328125093321285861269902244649384168184170954872108368309188971465990519949614445162214938857505315124717610711108299022893503614145750530543673437699072619651230116225144923318769466324363334359982182364385454153104677504374503821180501713333491327444704652245986083398859241750837451934688078911665426460833980745379650101611315167684939364663136536349641987751298634534587604588448245678648964353666094042384127829195784177198064038451430794565838930269488462653206834110829820721806722516803063458495138135433351955567287428401642064112917901233068053191107478100072695080752185388536185723199118173275223743149384791897251670922371910233358003225860479450554951061152911412548062934611228447850949390149356505627562311107833543695615532438090661268575285914818354465461665776985678173646443294229237850743429983812729826428693935110662872097224485195594576886431080802407046934246302699776153874591249392232125763144521451267544372842575803374615216585141735559437679331673218468985701481297971250*a^17+37567453336531885969919926108570608937179676715299105951680408628325701647153559379265152109016307029908009440867558355461929714958995628617707809007360560635547629766220508346839037562349892754534444560913982406152717952456430375600276891763855738041796489478108646044639040621401538175139828886487126403099738612409181676403306655639842056616492959449201759704020006669478652354198807574239186988640780939394885635024873466545212393103912282761882540734053811811859704784713023375866686353170442144574170815404097888497121608008595624585882319120619544099807334276490013696646641847649970457542605271787321167511788935507730574450483276410596143019445938297023603793624137219502780647773299815445366817872331993859173963328863110181082892197384907733518052642870271903098477948564370405441435790255335989999683079850860631260286606633264468388111121868659910593878157871726369125198439947273308235087237699896553259357820623918270143469702734005071773062615930489638471183038840082619254286169625471729236095107160712576261784111657211847432051240112861478708356295606844578868692645288889492834857529965362003424008481366975099585386998641086762767957674625076433988252996231129744525015074885864914892026177442100962510259055986032195730325734717161978481900304454538018983530*a^16+62227349689509885906952197325265842782332156632400188229871179725260754498022659633128276028524917894874503844841238456867246165902224253162497721114346708621859893382036601177408208644290038049309010381832059428735724737517985958545311447653157786888269221177775229816953679564783559869438065975268517740673774834745272105837526916600723651711834657692249962020495638763070162768215516052944243438692216406205176580592809198554789306979840195096439189522681155623538058926244291417297770385932178199722364424924466811536378887274638241654960964553721207542083542234883690813462614185297703823961935311934006286454682713208309646864449501646860468653920640790990976414047297268193670109000884154121294843132111757515679087117780569902915352207766358694424267975941907037373285130947650265142336167353910911643266964000714916799463319056073914406154594553395511622377146716367875169916947308843340632460921119901685168651907011697104967836603302291681404531675154208725229947130883345617227357409992759030766862395050973659788702223804831242483164589603462940325804909392777673761116956778669637112713838503219574407312411429591477529814084581288049094413513234472646859791725778967510304076847449186641698135889112123092269226815897170523180042259405986861168488534522247816373250*a^15+38057797269478818902627009477235885128182216080379452339290626411538028785471069404720322877436221975343873417777684952141360522151916945094238724108524058936347046187850786864297956337636462455270641300712240333257626512393366011348398436894211289199379449521600323468936210452531181041181750481506020159108328854749649823111953998384733456849594751313323154267152899016312113966666233002230690457608777669464074311745230555426528824625211933288839390168652042873497870539374391107931439684215364231011896523965973511058632818465374917616577069479018541153829691562303039241435886134208185360642975473909684113246885305014284365727458345849688661764863064981328738591487378855318911029819613907208382812463052740348277470492107347948109378421671206134284442301375992964400280791627995515238135381592618197979289007841054630372567956015120943999305341722186164733753111966826306863987343832443302003983044201539801267870556347093505140688628751269541543274243355307329354668089550507543588111144926383117768211623661495330827396764941318150596052938872392968834116117172528010308344510216802152352590423928795051196051676458650746416331814954070629675560075023418959499023581928941651301088421302736404105823753792345569933960363282116470765726736941810330532945934435911330002570*a^14+65716733784248758013884096240701310601902184107114217476406012233219301479220191949004627955358090860942233032402429398373820717261227482311796658746926897890375401422150803112589977353315647659550637132215165564926513040556377694538506482100998410452097401804566364199212764400191983787350480889769556118655481834824446242613463005382072641527451554385273324376785113833896527035592087046567285126843181812160607043055957377913001791483382635942968489869747388649157015501547709627613533211311552678211468972116492987884213217402188049598229803687574733198648974509736981887114723391949911515025221404191987947377375201799429813978343866225189093064420863639083928362498547582297988059038316910427161843681575968217492867703824340177845185041846715256728432535340518646945618876608266167860598008513943299212048289084867155124666869657349087176593169948913016946996425971491307422435654634572873752038169033167200224837995255343671601547067038868785034692329835753139728822670932879016324218573169923088566873370474392743515171507382672246734556996497115067820709857583026889112207627252239897137725829447325344934825256930316233279149453810145322875408663509302888739780046850685314620193306184655051512984630557662704919837665386731487096680143110995470205973872906672927571750*a^13+22042640884237989057808571628744238232939981900616416953929292726952089328101069939688569351199361036266432725426809453373443722658848056037355947547921417472402009596120399609982707608151664993102341165534881262827783726489577486292420751093590972357468767037467969998179436923140069111014568157295290992417189752929417499939055963874764345133771521836064927083508214500312278802874151419892131240744333990504423860295642602895608837512052983857658857223563626645660007219268830318286291215402165525923520321135843318417611488313195400627975251520835228602418587569852880220190668552749652660514897769908963342638116168236086509364329423477180315401518712363316664828405258793169253286719624954423224726117991812016594920318290468072572070294721006183341324903927525225271515986919860749717991161045671314061010581475045909305935651665455283639972282186306961460796297979996292471417584244851449509984124530241199689710260431977321654376431686630324837061363805668254651525890027725059949955101546723611784896526518207870840059571934871095233059511542729662766779125471069569879172404115775375059872120269106347026877265620448308275927053187935749506515465366974758135478462394065172396948270695104605363520839207659120480434142041381427337242197574728465890089775175688167175748*a^12+6106422165793026187130823102012068684247548080749551181435956888927457217095681552783615871958052690618526078232084147636505464878255651011273140857015331219902139070199853386568095240794816817922846813170435738333879530317185537988091310283721091236699316096884485168953398461964741856346726100376817161467987250138554739357888155367360732177329569212790884123506581373946137467908999238840322954264189460422003309310509313876871847881199271481426275607365907794833174006780981868052584944413905337355932957586045808608710077723212163900720468484243669898989506480993259378891191111641363459360750661451467906614711855034460292449315138012075092718375389984162665909789688049682556412565507323535267250961562368728174116025576597981127207459640623984032287978947570316751584054906077829756958222030056678245367318897266417069106213552231552348267506942155634318083738696466006441907737820026682959260183848214651348325654426381491608993311539009931352781145692702725373032195086683448419507035560037101150019206990983396521321246261221757439936712063891223116083659332936126864408673328747955043770984152185098423147479626268322561336896150500229116741512980952923289979561875506157553203802787069717175985297529694322138568986606731686854116296483765065815599342172743944597375*a^11+62381633149326824635817789447876723669725311137485025278821904581576423806264619244785379600997580571381145443905728158960480579275702691283308512346573146234565737502484487112386022733991861471391572553249146480191715265536278469603955270933114182542832062706112318085287329956398912172851139692655419370357418722722274266603675425481010007110932292551114348837454959155301970493620037953301037714990514441102871843501976083346214279119885865046353818002868795547470602782180285040461058559332380124569549109664724391819735863016133243341967684552167945786407795211927069968778109200173655902462537720320374242983883111767090286930458063530974842997420989471333032675262502990873596509414517859585708909806957910631566113797400383361181985630840044448824976467636809426005308384303141308063454934578516023162133328868223925521520946685495435949750198835535903330801056506414249221500942617160129730927016314781203149593173301327369507981436226530020543068166080910604579525544864967187456321500809719415343211163847390749452349064359219421742861081897540832115054094130261612344247509754860336593882913862032046983700253235676543368349099931846563828101132911565731743592647270277596212705900346800798760675505384507278230520865230033232181298263372426268325900139507829859895327*a^10+29368982797385506900010149204915187481381064578843079491668173608651103758412563658625962050845872464403387328640023757680335807271610512006599391740883259676672192670961199621113219967632214219533691815724476646272468217239797111276058206602658581662220520275492047717347297364687567975762825530383739681346033917333048984530795413909687330948108880499613299832103081846121899250419472529660600875270625500124873059064830509598288411238148877124954944587807461298959551175470436603491003780276401860616629938866220317594272278573544216855846062709933840942759054980015199869905252489322748066449324609838012312765995112308594739875277568534265922121710208971449012232798023477044676079481725698907713921291323773406932653265868399813992759686843001066060051708271647713900475692643517181212037163096939262037242819458281339237129884227399370817858009578939003148878933730622221458699119991556903756441836603318085056232909384025269167063069782857288887185510236332155365535795416906109065248123407797486483425709813777288031116470113495119115886091354905406415449980601264229205013143152549688543850923779556901939899782964433360890239357676215387656709181479821202489901702353624852993980194356859115941643573833291739809307983203804779631702187850489126065501598068911352587375*a^9+36441603392306491959925181284098929425798828038508396623692806995398592074419250816404799638120700808029162864907158616282069634652036757634388286710425757157517136759580096962299595655315651009862449208196594581014246082470823247985234963002682331013555250374816109479898641993506425401822520799366063358766553513057806093211474582590684396405249986767478136772596308556400780118793936710997091817131778364654510512315175390837460013890785950949668098603302228837394616240740825128574564776343367266332908769360677963887918316481294902387053947449959399549403147117092869199278177481279305579052229038355661117476554890100800485987550595303445682835900573955253120495616306885607608766752204658569551516491796788445572725907253937640347932174340279974481752546660710330643067704156620431380123387897637503525361283545769237747709799620693933959117339359294020635367381487922602554272486061301157301133956018391254918655525740233458495219534883881970477774583544042674140725920834989322149900250852541583233897212596893163649241254816525938305579151588863557693715570626408226789583312497185213303919908206038384664051678559208773605012440165798205643777006194509052229822593153821670523565356292498249546626795516908251793763011992078351978425606037650062602612976671836334551492*a^8+18319266497379078561392469306036206052742644242248653544307870666782371651287044658350847615874158071855578234696252442909516394634766953033819422571045993659706417210599560159704285722384450453768540439511307215001638590951556613964273930851163273710097948290653455506860195385894225569040178301130451484403961750415664218073664466102082196531988707638372652370519744121838412403726997716520968862792568381266009927931527941630615543643597814444278826822097723384499522020342945604157754833241716012067798872758137425826130233169636491702161405452731009696968519442979778136673573334924090378082251984354403719844135565103380877347945414036225278155126169952487997729369064149047669237696521970605801752884687106184522348076729793943381622378921871952096863936842710950254752164718233489270874666090170034736101956691799251207318640656694657044802520826466902954251216089398019325723213460080048877780551544643954044976963279144474826979934617029794058343437078108176119096585260050345258521106680111303450057620972950189563963738783665272319810136191673669348250977998808380593226019986243865131312952456555295269442438878804967684010688451500687350224538942858769869938685626518472659611408361209151527955892589082966415706959820195060562348889451295197446798026518231833792125*a^7+67482237390962824343962637598117644202233998835745474098133286459853895934273182834188240788754335558732847218417564969732092678190804518609335030557853976962875937272178800276053483909992748216836287132390770089960914840943158553062345329468038793021838397372642858554861042342678663346649405128756949907694391320018716999758133911688502083105555731400596776368483395848859768479312518253007924219881978291923284452034193754508016907504725550040701379274603046464119079528257943267239268568231272296594254740971042177882736780427238351507390740092107105880439098475864237354801266957232105029300371730646591012184806515797008059459377067944409095701862656006034598260918159114891218983364284367677389756469690702647246231475730426081037445637226152335049839505180529725873030953417107684999150752268074163107802561880706288691621420635223057034386717239336089623973811084408890846862302238663414430493338672626749506512303390216200424465512296994688901763675181796982336391019607679173460359512087509804034737925086551562872453493799087530759244419536475280458085659273339600973002671991755736360330988890873681277814525296764268661152620436066098664460464131285426628507112333008249799555785159683283693563330854844462983518178551880063236459941849373622044413512184637069078285*a^6+61064221657930261871308231020120686842475480807495511814359568889274572170956815527836158719580526906185260782320841476365054648782556510112731408570153312199021390701998533865680952407948168179228468131704357383338795303171855379880913102837210912366993160968844851689533984619647418563467261003768171614679872501385547393578881553673607321773295692127908841235065813739461374679089992388403229542641894604220033093105093138768718478811992714814262756073659077948331740067809818680525849444139053373559329575860458086087100777232121639007204684842436698989895064809932593788911911116413634593607506614514679066147118550344602924493151380120750927183753899841626659097896880496825564125655073235352672509615623687281741160255765979811272074596406239840322879789475703167515840549060778297569582220300566782453673188972664170691062135522315523482675069421556343180837386964660064419077378200266829592601838482146513483256544263814916089933115390099313527811456927027253730321950866834484195070355600371011500192069909833965213212462612217574399367120638912231160836593329361268644086733287479550437709841521850984231474796262683225613368961505002291167415129809529232899795618755061575532038027870697171759852975296943221385689866067316868541162964837650658155993421727439445973750*a^5+27177297270239472902231057019373735258325842790277527321529785851767319630558881599430349835725574571561620085959398403445067255591356175738429062630208424396008476614821178909930828331027000399865832618442138680129832741961479292914998361388924942394552126907439120999232768568731954262108891306270363299940262770090134180801413133286449481590230765443616332159631944185098903555406307652175662370665394217507454177221104567836870519755801484838707426492994961951645201296521398542237066964091879992483557657696907298278013960097794883764765799131112830755220043755348754102260798588621137334183448618677253797590997169339761369527016214762454434125142667726265138725091448793717144144377618431786495346497733428240097435725991575285423908992785530166674689438483331762100228968061092787129007951560478778924931675544144481103194757341436919467403636228381975717794265764323170412792039687391603119646467524382864098500994210231667848209984889179752257488171612349414385498099414708826347671665213559510814004315079486799300475381418251864385378916460872984117004958773143723318343281425885399896672052320266770478794326174652888445747733283826110713131501479907999768430684307945241520845986944166640534797696188927960124175700267464237858447114227731577525748561665112370019086*a^4+15993010434219830490104536695745894173029292592439300713284648994810006997155356447766612997985376094477092109655458481905133360395431466934286797482659200814029411850523425536249773249700710713607455939255903124207779722259295456635477241219269524667545827872792699252020805495621942957098568358129759232416157083696214793556373740247849536654910776509690410799660094074620836225475950387438941070691924777295722952956095822058473887307902853879925959924053568034086884303474000130613912949655466359741729174630119974927574013084603286406648846030161992592591564593077584087572167197155951917373394589515749279229007239375967432605349170984006195214792688053759363097068230606311457271004900133068557085851710965716646494352700613760095067156201634243894087563910303210539863000944489554125366771983481776356914406635697758990516273589177875197843470562788566071171696585982397824044075242927026798062386269133610674186237783380097071172958792645058304903000623745233119846225227028079193946997895335264916716970690670800412984216398437936152215198262572251018314345871975570359165573003863691781304958493818114917767208544988463851120442298929171496227772092971941949946471578706603115533769204230211651390064958723224648633060160487751284590300314622791421807800928615092993125*a^3+47891814811198161219026771800001403540565106351237816917445491634515166959995771504301032644143547290891452294002653525096818005168251557924072893867565722953860979014426542979482779785407728086962143429922355496178885201778660482358700695976632083791476277118908688528902385724323526622969323444456506044115345163842525979598663736447894837432785255491526581054442236341752454842307269162090778414749386460214121165293673869317099708923686290574516822967547181832390960666303458179218985265595964479624620244536256588840129650645467839707228392516373329019056794550213048318080870762947595530638724323237253970784917598429056856977434314052852626916317110879587877979340783706967764070007935187306338182999953892574300861537207877697715989027434646049350247086953263254603663591000896351015942647774540372154803933814396389331023052236968763802877572938263334283222549880011300095043013816031014659516404352714843364698599128226259350418479034883354447512980615651536376095369085139344020038049722279135900403296601268831371905927257039848959028533785468703649051005727140991848295543406371813156988780793577569483600616676250296286214556290947493697258655452068312229604150136455602437832385007505951513286489262833059867025244713560839534321100326740391469264217658044475441123*a^2+13666754371060582418816604085455582293315940942629947882261427322837642343023668237182378380096594117098605984614664520900750326156095980834754172394272407968352406490447290912795260777016970973446371439000499033413920853567034299306680551587375775624993707454931942997181415605349660345156958415129066980428352416976765369039083014393616876777832845381008169228800444027403260047224903058356913278591281173325435977980663702486332230972207893315573093026009412683674246586605054657070071066069216707415659476502102524029017792999570081111136286607592975488214609743175390038470761059387813456664537194677094838613878913648553987862752927931787112274459206155030728464767397063575245304313278295531312418818734825248770640628671433576808511933481396535691311190977895470824973837170745618979858877876793517977726856579596266773713906521661093350884420299110229188092177082566776322364937025774004718344220993623267303395512287615719315365982968260322551462564169382290120595865194005813129372889110559226383376320408391411262004694013210599984620260333470832688377713745142760125105126021483518431296964531080934566091978211171960018230196146357655642231005243085114029954257530894733571456130047251271774824237328363482881559160500780442006831711177950385396817575338998352194125*a+64465275384161952026287631363979286767283428077556759643964178420228825657744861413702938400698197991243655458302662751836500303179467806628320205470408001536267285521103897332635581542322869516894969638439924870731360713585815150485014321074099192118303103082696806380084790360344943754149128416757476996442666161576869905196050267166799301586205967186497999394452869601530675452691856014279196297370612360858250647773708297936227555886829099502412970058621602219265276058960722335921706276222533435050577165247143126413578874192631389863430828782909808874822387562981668195342584830266774918103786227531391346017935235274667258453683213609252415000784679011919724283754330926865366874344731622614854193888939597357302426355751116785433069069805383150889368066815643877377081942864867112355180113361843076700626458931890492663913938837967011433487540557504122025887756498793536281017504579183824384726793225120523557046323225071867539391221742252400228904644933919817039984125250007930137465037255593978089670026051703085901159155588756727171124889936319001051403941214088451407385058299275395003161766032190803960099380323252324047481655351907270427468963535621594761415347867115960094187508219384674779639498118332883201586454712594409924016263744451896545284480913130802208260),1/5931378108463506132382666333180465656361865309377563172005144802456027480522616799099395982422058341177985375194768282617704886805057137149659378709267257433765763248350660885512648253174728766589215483455749629456681420883401030871302959254260295196598539444972728129620716554572062061526399156782414814467610868990792383055122597304893217634172063570967766801177405296623775935144783492044802033735897502023904194699897625181000772427923988827169686727680022920962249871929036686085951583083445462422482970718527281221074859300580897212505238762460017576885565862266660084256747376740967136445933574049149056019831268643084874268281936987735519276631277456034683981548270998922415358397049180079636474691916848716909805518224816528439671141953399485019238205446001522545053616263555070388950325766442071319794707876098376607809589718151258647398708899100734302203485815251918855948755818282295361432714143629077776432917271148725195478408779097204657005298425511220634034482086839267904574478309109531588647266103491036093993701105225378235112401083195178715420531142043251950297040294347903681888666223652745990635402230929468013227442212307699506906696743475262893923680350563114273525265188692144332543518925851829252176541616043350144770297087881364534243449259885617122480371947055684623554656000*(a^119+5647493783366607427815741219435887231265989141891793008876771449506091920419970800925777091873367099243115407658762558510542451751755831692676766604658194684456497960252068784852776498490047129409529439237695457296876116396883754682003930111531892848636820434562312323889597029172568212846414687408925213600615894754616472109151659954069738821126054533264780305666696254342881312437440323179224002482107256927139562396576003860518500068988163644801653903218477371407112746409059555056381821011166165048914043888320416290550636989060141295064401447120254115742025945577273023552723534959855116336686677022504897703791949593788121008981450899263628089593443273701674826507625737921136114450139160973293122019986136149766324324232211946052597230470627792721821995501667715710129573809531279014389736183069322112365855239691405600699716153409118281554307191305690358603407198990079974011197625819655950258321585430647775447124164349759772508885458622883407520616136622868654317678829389983688589943494249471539043854406045920155874330405634145462253702722893386614879199965722022513906458609551858031862092096490152612119471496667609019983733745118916123222482332089241434368003737649657023561226968629131786058388072247260014859432199075244275281060572387471658176632295773156022968825816749880590394784000*a^117+1617988707903587873818443338987833176201172597386297128013836768208292993283840668327296679216275638143385597120530328013884388271470652382032899244657715216334998552824819017476669866101877809933730539689779199553038870376965219718995053524242721159430743727628184692624271329677176551625772990340363748984697583490153109188896262293719628979704637516141170890238950568601400572079296435657307205229540374315322616135309841301700420307711428100603533400664633062297632661599624073077207132593916665393867787995858354289424362592864475593458186317942639748739553471565335580659620403479301631983262316627002561878136940791125252556254274264437124258532128542036848185392329342904717116382153710772401778549490782076978504159693294832754228614257008077468976985950737062185627016399894692391823498845828692515901812152379414412960987775165479801425904651023720776136291184315342772682267923939527876093394151052321688935214619533466157939214207695282102398645359316055146640217899764650146935762322059777769121790902079494419050814932970385623363154674636341840540828153415929196604098599846140644910054148080729197157161221275887818851830590251734669183765094343850330947979273109853292303154427281713851715191845246666400755232850811492998070317346078828008735285537270829977095486478408026400075456000*a^115+391490190893402307183464981774559173817685562256070514062832093476283298208274178196426454800637581223829953552038081745755065106331934146360831275672808051791303206595671728491492827152441292706471186396058582008426088385869033797232146702093763142737394791348853892910705391763368538028578655938042447939370227639780352334310912871328160689183019143173197188000111569248376146555510557999939743956467359528542336926063086158369184568497034246764390995582902267649933091812968504770880375200923834140025800882745592579151363569133277349189693558665695940776606330812982424993390126967578037507950521949187146544346442677354631517059046041943624448477444328785774251317691738620270350304814380455094943786846208476087464984191780116207407940264261795923859574663344627592089191404720700493707114966482302501545130945365293239845099626667201624696432010751676910852038835795446224071537303776091970100730467208140106152574816024612266055359748966630110028485110733264580639006239696668264510560253644200604360452259068887027461017849038221608642573794601978894237157074440137030632558174737145546255774863174744037726992829879960707696590566037831551418105546111791015365489275358736071558440608416746948444980300961014296987032229022931631544162085113953981473776125040987450626653818297692414609610752*a^113+2320277815738710447484976363678511904114948008747463599494007962969580118534931099469285693929306609825015410415372118666757581800365361042697938551265829713120852058563404186565902023885079743388351270090519189093690764298768039931561878958332989511481963295069776194597403206023756860056384519102792455831629373235246618011601183438938874278298261535791979439243695041993675559938750002391930618032209425728290706900854505963844723626137747951335491272707879333168996735985272361615012906616108272469896264640710316200848923345686536796899020637692897852639436112198204038890722626363985509840312392080593348987912734662666411862270957917980701539337151753994974552512412592141178267573471821906244919561274156343408043633661270863640633802000134101444189864323189097815117146627171930873235442734204445541047716747243766773488932572034905500666576728934704732161050640771083071110884954627752717246706013577685398400875213610907810926723151378016410943447397798963630714801389355059806778582673136730227355848824063475582333473312826885736126883426132422523150171534912005662991166861841746564572083932124458104674254787540677911846722401949859111642397629176367735530079924587184615010937445993481538355126581584243335832951455113038856848039389005826247699126458014682358715786064214213414478826752*a^111+2374206936617537706014852707935004003504168737418717015128896100591608918753679607766389373111003387438834103509322727755483139803083170552195832963596751566792671566725115722166311891910414805682946612817082417239384660478135542060812240397290981103654760317372219232076060630360070088047902828501452996091016340640013061331577030711357094895427338707042178676004902210292467847241824579082870990482624025568491888924192398900722638842843322761224539104480625960379716334515033060154858123064342220912811324394308454101825514380033725081230565070983395032196876405707325745238915887438311225650911184430719863821955069120167969012162164144741911302632743232815196063196167683952676057664324065766537122347658371744796699653126121394174452054176322697889094327980923293948751322611598010381806875934376674843385794654806214215805636606624225751691369815506752352149568030819433376231546270563596512703176590178959371695128864850327469357586008614965197013592309236261394794554253696170740377328266833513446702394841209716084192602611060185789778087174393867424344203828279399559925116386457241263914445641341088178555267175581483250569653245018568674413739683005560405794075419746710264978272261008429218324191477070475767678821768560758888750865040906912183410981954492003124331745030918801863184426752*a^109+5883357865887601201688068226663059358174650669035665944413192175244203171519397197507780046306842204396553701488511892449756905907681394331696448524002274630225154529576550974671664921990840196788681900990336772710275991480907336961987209929476796840456845606153935092147493479440573158133213626012156227505507694216787905566273391300459340888650359028027682788753477940508083277430873721612006744026819575137373600701524074436137820778642184182818990295610667052456564091328693018410145407027063766598144830740692813505982902786993858397243935819743798573464305242994588520437875655007583933361322576720238333760979932994362237948731060866981186252542612554319819503286505073457360388803725730107115467347262332974056452169014165004920221227492144303756669488506254031358827455033959280449698236996710668298227478352808298865262819331867835909168690759257711809917316731298816802750588353554157500238126634742538183480005228188222046595359742602323534562130530859936629161602406898820585187674260531318362682999711741922032863729720557091912570175151247221019541534798270740109930552941016297106798848237964408657099810690385642188978365619296084102213377620832404280340323749521554340099076706852813556994891173036559101027708456487683099401187773243244029824325640904636392469429250250549139510154752*a^107+2800458120038896344566365421792318146870174688592671250965184511046644467219765985706659571241838373003547954255549708010300623373885591528613184645862382616028141870991067110371407357629069552675518804365023631581670126818170692264876229236314559223752234965519513749338856577465079672313932934988045748591885917200337057104411762060963349733265717745912522203719877071994303655764223749368160208711242359358332462733609413798599577513463531242679262287338854509731970070321826150689618585214981405788012360334296195770881336921237454125009778261799980804032168062315109768721001725239888457311529875694077514605433823803808732762550929060818401432258737433579136701970521871226712729342273634843358684927414442004954380927430501743863079136286110203718542993681566571306342802708331264069627996479797827348866866262352286084249510036785859601409036768959546632038953588881446747944152607688776241746866472695318252559463294044271439327349010208459308878395316614001212987432062147246735915260758782337799143171056063617490008093160968853152034148401277779050278985731077559316279467574056201070196237672399438954435244708733733535639291451643540172882780748658255609985113995323465149077880803970727156596385861181999526748688517890732824567267521105555053422643448704889811173934608998806504651920640*a^105+3127875174385052061998671699138136185972077409242074328987088079420170741681848702650072100105382328355578225200366086536680311401104349668765687991215155287337414212997418826344560602260110873006031602603617968658796843043981012373538669919238827545081261035434837099604674745575110852758062055334476562316904169194363170751724807172502282736770424148752533274058397324391444340799006919633001072477914698332918227673774138279043376085038040983077764485300012087226186455900077939928138530141660693074356254089848370956426195334290707514407059503641024894060747622679684028807269124453244388360160283189980947510457895573501789164914302708376152743536025220955790380894596034587992474154693903557620797200815525690557905253751368091169357828764488009678113897403164865404618117951484119150423023353397186047547990481536253289274588327931327802339162896010152854677619472886754084191726701047304194505532849179396483665796217207335552303067129602041518342637841578182756229121412981645184052947545819479548700706734262851065191990817208695553672555258716207525710045719436871145664454842722527332245976328879377768499137895216711647600408979146638411845328360817033166717565809867267292679339064349372987864746308554675582202473117835360427906211354937438328604943945642805904433008643955146188202650625*a^104+4410329555274801618098149673595376550325844201059543134369038241535600831638680347866643015782362250968522858807175131645994907741825251164060383315307090172444336028246596379581998722709373613506687780422615408594030046608970141578690295019664874798724228764330161128609322728706290075364995328715226753977584171865475702716660892568863645720310684028544923954429911534733641711626623211737788823115651915258277750933861489065330519527061655166299684556662650171515088759483409292351812808722783808293645086143729719802831169640679799228610060537132063868496184868554615710581057755346311218844974969456866508402261648501146334797805929772552609833972085675286897393351145310985231631276302845760713546617302748931733805010035705687047869606517666248969855763504118933226615577755813837446035302465969763838087171528370720236161750871188939407110789468671229513918719957725670611748924247471212215980390398598520345393690341299640034471355453435116978033593633408172191205659292390793033580385070330738307714836067875429174889100592210136079362378994241489173129629068236395253469146211499052546772225124044372036506036320731910550127892839223680939740590675637809688664504311484493409127573301461304735063649866671511861115243901708073713045829299108161015701696812927910086963674669226886976015099648*a^103+1451326651575473958446489068781209430205017663530503964073169035326590724419555750945692562990952148798319778266561328832113381296271334335800182682965102828746629548042677876724770386618042766564106194931977277800700870416240258007967393020602711562829641762188920436460622810571662629108265969249630512661648007630395024176355233839858724673430095672901558077158292033158885918234157600676381384499521409851828150278437921568956754042035127048227604615804995666681549888424262201777117172359727761799970371160614136962915537441033974580846369495639823282772488985229390007532350152121957976311143010293553188308296975805490704271776677753083309817216821925951773652253812669248145262903540481084267437376543845035104111827050695466365210919013175712595622069738387451486035543433801196450994470780036909178276150088156991969278280089799886216538836554319883715296363148582759566587289600967497649187752508869282164540971468284719941194783121813521815500962077489177946486459298385028894951562969310172307411240764352502184607664494027305259404485103660749726356492416850632300533541108946731123096457705701500955569485329509921914496072249599235660479362702724858367919871882129947813349001724348511540423930599971782270384756788405317099986157058011358945742502298630500489483509354162139959631552768*a^101+234313226329451533547194836117057672205160437084733670762655551964004850268429079394851309244832197327403286824494034044700056602133529276486390077897308964114530133612501119320483114011717189771924875659821272157956929999818860339209280389252910275356959583177557358520373459127360524320565279900973617038038990382442503982788781997669366560428402690354786404897434398078131952859840331468966406123514546115447891757679833573451952993852636685243788807954418438773408549497170251692006673935130541887964700018895652503609503464729238842709951129102145627416851195575486966246252459720790191531518261915570086470121667801800692866687809857919603357274973248112979572605641805366800821775635130067953474243093231478385768682411299936970758149814536481316207769385370902861510668059109233748708189474218306517473506491311722832024605641800493794658553978136299452702272853628638535813015945564450072869295001124183978749611495558498303085396921104280836486532011676725699632135704847825738852804370664472195883620021856363479791560333112136993108006614207879693296580033865498040853988463682999906862769155716572284698100559395911871057395579237659766071025780312212855284955129289339703517633251168360008657465355988109127579840416485719598024667076199732780412555074153586261018820174083039072274848512*a^99+5246077119263033606204378465317083192177549542041139521147995101511079876974561474132973061923041860281462124884015530726561978661249929126974153359353277498487949201852053375358519474344109407327839510765773723198611953735993157155103154040728459128340721650071089734164636077987553701148256252921718212265095396045004458398440735891554350861154988847986816277445946447939081573105482513958343819784026193488890632877581947711027647536834606036820100752040058983448704632455790151747368388109574824123897662215614703465628570382773961833074425424802290705541521146182340419800093376848930895673729651586021973742989858367329384017911655211477404584868997787791811551336862148446503877320306181346432110599730498796015479659532335296082380978342095949966129453959899302052563154203376914681626168684340582885647543078285102724229581795525459021768539367035010282274078905317495476500194354805710817804815263757070896416958329561652427033635548521559816395842412409849586285264325450441377261235687556810957438566308579242865439712284088263693139975798837053578962383736823304687432396265251389064567391212873961575159353453166219259595897275047426613966546069821417820887805324410259342135686815292144683762608476681548191518898950846065417971139138061391191650918441216821077705287872405787400837328640*a^97+3127875174385052061998671699138136185972077409242074328987088079420170741681848702650072100105382328355578225200366086536680311401104349668765687991215155287337414212997418826344560602260110873006031602603617968658796843043981012373538669919238827545081261035434837099604674745575110852758062055334476562316904169194363170751724807172502282736770424148752533274058397324391444340799006919633001072477914698332918227673774138279043376085038040983077764485300012087226186455900077939928138530141660693074356254089848370956426195334290707514407059503641024894060747622679684028807269124453244388360160283189980947510457895573501789164914302708376152743536025220955790380894596034587992474154693903557620797200815525690557905253751368091169357828764488009678113897403164865404618117951484119150423023353397186047547990481536253289274588327931327802339162896010152854677619472886754084191726701047304194505532849179396483665796217207335552303067129602041518342637841578182756229121412981645184052947545819479548700706734262851065191990817208695553672555258716207525710045719436871145664454842722527332245976328879377768499137895216711647600408979146638411845328360817033166717565809867267292679339064349372987864746308554675582202473117835360427906211354937438328604943945642805904433008643955146188202650625*a^96+1683815743480568935883308746692859342371996627718725974555600715910559724205244410618151186363141155247620162783902337751404478180437650830964452191636555883987285327488048857304928600493428314434189763653108923986180911825499359906933729358633257693921034029013671446283605334050799740964463270695413884814612000668367513085990545181112655838024919930815016528685938047541032858014412479100756988647621371464691976202702204095964950688817024778720806384158382396164841604441541886927450778969013265602327270210850478415556536661647862762009022876316182500741145228758820222019939979594926208692393898154964439257096278091601403064435763658073968810398177312064673514857445633496570994557169899481890988064791380926096597315360706751588445047710432794562126601899893219025926189700945610571700885516211752603422334101675191837335822851470270983069745200119206104761713710682270743046717115691796077125332256099522187005930667873833245918299218834675813653252588336561172962922893203722240263275379384939600958529434317755899847622345219605936076649664892434376991809483237616645406980639187323286187786100535427447419526156003445612019542990452861013938271071752132387972704235639121353471362076812202843934281783369481769817815639277319228524251216745664869598146164448891285136167356581589266017973504*a^95+3448682275735637428336033820200491831581288204738070904354686985474322219296217747380759840524546840328273485079252992915389635199241064164848416477321511937563966531960404701896550487344947714258597976974846376527450450583338406429645341478088726184805038707124856388897195687300497990251049827738046352583287456039377644880668966116706881374959368647996923025609248128870107354673171746456068114991091855218924831462275483368235205490503574638830800064295433983277312080682229891365861437443425937312495794996708834722422007940197980544975526726927375738070921862548711678975111960345719556526588251516045559361404802690525192416951326351866983110053374157018371114399519845890985495978579377950420894743564992194440380670515774186734369681161686850000776041323077047677552626559654421867841803223349323864798300410091634672093173814582251386599731842629545539175691745040455425883486467342773163332823399136538939592911410478791801861486476543528325016147485363373786869190779070103186003951011783625435819064216558678341035538794596439169381232836641558575424914199239497766302359567468820003377728026085264628391641199381527145086395647592914538156479076070883134430370074514028929029691074005340224452494208018800021555405060482816260920157951612092037098586418413416497415409370384213258473045504*a^93+3127875174385052061998671699138136185972077409242074328987088079420170741681848702650072100105382328355578225200366086536680311401104349668765687991215155287337414212997418826344560602260110873006031602603617968658796843043981012373538669919238827545081261035434837099604674745575110852758062055334476562316904169194363170751724807172502282736770424148752533274058397324391444340799006919633001072477914698332918227673774138279043376085038040983077764485300012087226186455900077939928138530141660693074356254089848370956426195334290707514407059503641024894060747622679684028807269124453244388360160283189980947510457895573501789164914302708376152743536025220955790380894596034587992474154693903557620797200815525690557905253751368091169357828764488009678113897403164865404618117951484119150423023353397186047547990481536253289274588327931327802339162896010152854677619472886754084191726701047304194505532849179396483665796217207335552303067129602041518342637841578182756229121412981645184052947545819479548700706734262851065191990817208695553672555258716207525710045719436871145664454842722527332245976328879377768499137895216711647600408979146638411845328360817033166717565809867267292679339064349372987864746308554675582202473117835360427906211354937438328604943945642805904433008643955146188202650625*a^92+4993314915925780055158494344108166680643581293637871897670446613809365480797278443076870954530066155326483520761762155944833282930564930451548845871334362439616069154525987020047465026388338558316923844573750690869869501122870356915522370963616498511371042424100223948769907962765470807125901145129316193903221054568236866143431544143571453790505104101071688066547215115676066134646764158302879740263268165464243750782994475965725004929126949286310218008029112626488070927060473732600055491779108708452287427626740316204803284645620751289857209821813367214365900990106237059025983375389557076877030939864184119036118627090968152792202696441589801711723614204498855351787148197265454389347407877166654553965109996826007363396974479217531583242730497080268795409789694818121012862149038950118261164603010285493077972398466929557848015775326331529979612192652547946703908597006582320522405063765501873677078142376623185412634961636654024298698467332073351975814092326108564397193825093027704287021715483209135604318136704054385869481251463034861014049245380008845963578396253506143316169259922148643238381100385249980876626222086941499192056816651785874470254696676231195709974931191386276382414817015034298982100258506593523633087597816162386963258482743729106063141861167748308047106200295444054180875520*a^91+3127875174385052061998671699138136185972077409242074328987088079420170741681848702650072100105382328355578225200366086536680311401104349668765687991215155287337414212997418826344560602260110873006031602603617968658796843043981012373538669919238827545081261035434837099604674745575110852758062055334476562316904169194363170751724807172502282736770424148752533274058397324391444340799006919633001072477914698332918227673774138279043376085038040983077764485300012087226186455900077939928138530141660693074356254089848370956426195334290707514407059503641024894060747622679684028807269124453244388360160283189980947510457895573501789164914302708376152743536025220955790380894596034587992474154693903557620797200815525690557905253751368091169357828764488009678113897403164865404618117951484119150423023353397186047547990481536253289274588327931327802339162896010152854677619472886754084191726701047304194505532849179396483665796217207335552303067129602041518342637841578182756229121412981645184052947545819479548700706734262851065191990817208695553672555258716207525710045719436871145664454842722527332245976328879377768499137895216711647600408979146638411845328360817033166717565809867267292679339064349372987864746308554675582202473117835360427906211354937438328604943945642805904433008643955146188202650625*a^90+3599359268313176214284294672329956390900943819486297353516536943415646996465551597711130435986850204053546011921837191345162050859565127309185942117041619470956416398937122755829202600368823559240177197762553851969928072941543482846374559041823592512360657306422243138234326405862897523808914949315632056386469340159933146394749720837103768715947576329400818099459422449243446059651738105866292847579237303869197312341321886831427926498375264197747672022267501460567735104903496775274291329406311925137456066231347661608487140610233561286329687104015732815862758583777315544127796493472723404263326222903894518771696478774252962527234386573677718314548339294715549435188095715085050487693100819435972401620975365515730220629526385758413130751824214592761164619462632702702088608203645267298113397518406887703991806895925172302535622295192337467316445247239085200778980835194432813337539262449585242332136557512071991517096492944267506931502003836152532336038897442203870224957251350029969592274575089563406229264246603096127837385926309850706940968132782722534704597831784951410060510644456985068259788964277764880427011761223295137382443176000634946899307451862182104894073167711264965504130961343336914850820592179107416778424393952144056859416589889755230144277754783652760606287885444912347582186753*a^89+3127875174385052061998671699138136185972077409242074328987088079420170741681848702650072100105382328355578225200366086536680311401104349668765687991215155287337414212997418826344560602260110873006031602603617968658796843043981012373538669919238827545081261035434837099604674745575110852758062055334476562316904169194363170751724807172502282736770424148752533274058397324391444340799006919633001072477914698332918227673774138279043376085038040983077764485300012087226186455900077939928138530141660693074356254089848370956426195334290707514407059503641024894060747622679684028807269124453244388360160283189980947510457895573501789164914302708376152743536025220955790380894596034587992474154693903557620797200815525690557905253751368091169357828764488009678113897403164865404618117951484119150423023353397186047547990481536253289274588327931327802339162896010152854677619472886754084191726701047304194505532849179396483665796217207335552303067129602041518342637841578182756229121412981645184052947545819479548700706734262851065191990817208695553672555258716207525710045719436871145664454842722527332245976328879377768499137895216711647600408979146638411845328360817033166717565809867267292679339064349372987864746308554675582202473117835360427906211354937438328604943945642805904433008643955146188202650625*a^88+1493574222510401099656969873505085010161000609628988221507155838216022377283177578279302224364095827404573281781126951500009620729086142431262463547373785128058398233543820015706511581618052966454326924037132290683097550021090999910718525297500523754517533531798286566295846674247307107953966240550243111990109077916476252405373381732515101860785417638860853384213523176848031043165318602368466812172971611886168404254579778601258092068513934334541036785298549154282901138219017346638811011075520282662486564187398953881247304794364148847837849276827516317515817501175874400341569047084125223630954198259701374948090825934549097834180360381977274427634535853842030486147878060092838371972877827876647885703392635190367448358129050678831706232441034525678973862849621648904792731617605632958928436489107970998574992115808585719953667175885915919521228946972095783750953048415550544614871541393363925438089052507429691132543696215352336147330147324741235302462963162773977597506360027502110951660416732789012487869551380097247281178058806065118089200981492492251379865250827080344968501432629951469064624334860363097078636074836024550510395014789989592506129449184611783780621775984736205128538231816679487773489544113945381727421693070724568311662206484053151734097774579084574964431033644802823194560002*a^87+875294379574153743389426639022454518439197211380989846485877462950388319202976601107177658681093350879204627326634239096901957906752939014873143993126448892671141341423403780164101269909262682481938738352601510544778204141986915305829262136244518751738146999580222358215099082665640386856892712742133499450647267180977086427693068488348507126651621441593974436613192050141611378537961052092389063843014020121540149224054514178222630260779916580303763783024389701767969185037525698337477919172917381998465891955324124332752644056217498246394301408192535205827405450194536308686775369445126764710363820537874465974993224299728589342699006082975121343974424038187069709400618420634373587267488085888251865545791139833132575236792936147667086233233650901295441449877850908171285439985618038552336737402501422784279463834353230058859146106913273371757597985905147618713619411542374444012576705824267814861334083847475370054135528099019598865997893354712647339636122296841765389018264991228896922906854879029509834325001460138527177848266802723099775913425144932217800682307805848291364290095021698277390234830088784969448972102062722002140132538951778058353771855222139067184466822806689807839770081740377625867818342702545646354136404015516108846819141289283082241187593354192636560906156312041927712544000*a^85+324372240306597991614677065095806715582289509106585485969031356384314002841080606200748217788706315533171075205963890455655735997151562187871997273163053140909065177644176767176472951345492979422847721751486307860912265204560993875774380584217359893563982625896946069588632936578159643989724953886538310166197469397933958448327017040111347839368784726537299746939389352159112746453230347221200111219931894641932260647650651377085979742152093138985842242920001253490123039871119193770325477199875923726229537461169460691777531368000517816308880244822032211235929383092707973357790872165521640274386992330812839001084522503918704061546668429016786210440772985876896780240921070253569589912338627035605119709714202664206004989277919653899044515575576534336989589360328208264182619639413167911895720940352300775301273086974129970739586937711396957279616892919571407151753130521589312434697583812313027578351554729715190898675163265945909127725480106878379679977257645144878423760739124022463531416782529427508754147365034666036390280529192012872232709434237236335999560296830490341031869391097150982603286434106009546362873559503955281973375745985577316783959978158803439511451269171420311833412940006601643185973691257521912228404619627370711042125621993512122966438631399994686385645340854607752850645250*a^84+2581831750955099937555235757724712195488456483262056435600386178240057843928828332841042475375435059211562369079653775331446661621782934615285376574331208594904995258935480783189611565847806801103613125967672160498858834159502413985947542974621265003252323139412033186508913659145631749567809765183193551694716673831292266192949668419674137790924783260161101716499054650901164533794460481686660531467995192992012922693512712637966971451099776403062795006406927918742255453523449300833636716227838654818232009556186181736803682768642552334754154323166979361674082423251679597830834765301190643503447277068969581483858432485104553148706680891468693140218815367620321243969875016108112916517665694355461473694853494542434003600287919257960141650372378766297253422413992075203085363622497021811863022027399438325260859187258883522732687290568788020765412868135754522282732000707382979906135750330206871843518033248643449050558392493558022259483677573591304553964681308566928674804766899077390592066851884430611570462923527982285248741761461761363499473847799818617837628479766314141174190256080162066962744317895857059373527075960309117638938769706341994163967794928058457883223190226472195095457585347374430409984070805853806012197883372489596517744476495445547896879324497421767456020790496437744220673024*a^83+324372240306597991614677065095806715582289509106585485969031356384314002841080606200748217788706315533171075205963890455655735997151562187871997273163053140909065177644176767176472951345492979422847721751486307860912265204560993875774380584217359893563982625896946069588632936578159643989724953886538310166197469397933958448327017040111347839368784726537299746939389352159112746453230347221200111219931894641932260647650651377085979742152093138985842242920001253490123039871119193770325477199875923726229537461169460691777531368000517816308880244822032211235929383092707973357790872165521640274386992330812839001084522503918704061546668429016786210440772985876896780240921070253569589912338627035605119709714202664206004989277919653899044515575576534336989589360328208264182619639413167911895720940352300775301273086974129970739586937711396957279616892919571407151753130521589312434697583812313027578351554729715190898675163265945909127725480106878379679977257645144878423760739124022463531416782529427508754147365034666036390280529192012872232709434237236335999560296830490341031869391097150982603286434106009546362873559503955281973375745985577316783959978158803439511451269171420311833412940006601643185973691257521912228404619627370711042125621993512122966438631399994686385645340854607752850645250*a^82+2694074791596233881121709522532445073055350633281472112833311149187814003049571485739048571085222224501551603377275338750448696043783582821765168487643522067699621452471616697493537001333561534351883694727932609874342973406394182469927910943122450499567874206284638139505276578564834519108856447790700062227464532305010956848563878477757432523983517447746202503178132327224388664072145162579963346762561811263984849324131081162247016407627932255189657057120713961253196950786222445937383191340702446431215254999826971083250877129481622766819633298893285177243663481376910781214261247835777515207343239617291442542058858372192142034637773319871302001510194735815408968701122449847878760921742685895974090378285508444823982308937762913831177031500981799022839650919559006307082505834702491015297666796266245145663562171168106411936835403669384428910352547383340642139294980425708534891633383548966303003718252602722371985602276703550477444264314740010385774848584805716281095192262992592376031635837227868540277273450103720893242882384009034868863194749221580363100692052738934673885330758136274463914538721484451773107394820800417529792486712986174602850840148755818013292693771953825830906193395347645452202354953586872158183005299982451440166157830378137502195218186607015489637250359619745059666981890*a^81+324372240306597991614677065095806715582289509106585485969031356384314002841080606200748217788706315533171075205963890455655735997151562187871997273163053140909065177644176767176472951345492979422847721751486307860912265204560993875774380584217359893563982625896946069588632936578159643989724953886538310166197469397933958448327017040111347839368784726537299746939389352159112746453230347221200111219931894641932260647650651377085979742152093138985842242920001253490123039871119193770325477199875923726229537461169460691777531368000517816308880244822032211235929383092707973357790872165521640274386992330812839001084522503918704061546668429016786210440772985876896780240921070253569589912338627035605119709714202664206004989277919653899044515575576534336989589360328208264182619639413167911895720940352300775301273086974129970739586937711396957279616892919571407151753130521589312434697583812313027578351554729715190898675163265945909127725480106878379679977257645144878423760739124022463531416782529427508754147365034666036390280529192012872232709434237236335999560296830490341031869391097150982603286434106009546362873559503955281973375745985577316783959978158803439511451269171420311833412940006601643185973691257521912228404619627370711042125621993512122966438631399994686385645340854607752850645250*a^80+3941665012754186265120561575108580343765851222663749074212680720849814821798456979613085985910889495594729629849218397540801239181595694213385607630391950698611304939588924546349498117889303061074878634449553086674571637258642566868020634756857366907727278832082604480252614046675671918072589543985540060497411091999747647486480215121173893743068394958784421342286507031259744019340763281328284365483925554471191069451784775907179299215693533387285704217208906764580484034543775246927825585110502829964971523882041058678591294760572967077744634326247072876945953237402537988559064299668790748368637456310056448665574434732947118742935111187608139932730742156815780793733880409845348522265205708621721009728068770721158567060621961761297644504023640527046806744316253223912384197407667339771326569173938755130315524809926839496333788945087511232923389172344067699454976826335413045356506364689295440667071779803366551684231819254200798370515755657292224125914585298026108718350254159941001114226269548513363269780515662609193550537349953535848082012925934636789654354189255500752145509150753532196373864363773167414318891690570531387281199209346311145907927389213095809566788116335308968078067475078886375484230397168306558463337599008292585224797340266640206351461774867289877137065520994146789234091008*a^79+324372240306597991614677065095806715582289509106585485969031356384314002841080606200748217788706315533171075205963890455655735997151562187871997273163053140909065177644176767176472951345492979422847721751486307860912265204560993875774380584217359893563982625896946069588632936578159643989724953886538310166197469397933958448327017040111347839368784726537299746939389352159112746453230347221200111219931894641932260647650651377085979742152093138985842242920001253490123039871119193770325477199875923726229537461169460691777531368000517816308880244822032211235929383092707973357790872165521640274386992330812839001084522503918704061546668429016786210440772985876896780240921070253569589912338627035605119709714202664206004989277919653899044515575576534336989589360328208264182619639413167911895720940352300775301273086974129970739586937711396957279616892919571407151753130521589312434697583812313027578351554729715190898675163265945909127725480106878379679977257645144878423760739124022463531416782529427508754147365034666036390280529192012872232709434237236335999560296830490341031869391097150982603286434106009546362873559503955281973375745985577316783959978158803439511451269171420311833412940006601643185973691257521912228404619627370711042125621993512122966438631399994686385645340854607752850645250*a^78+1741986744407535244574340337961519606248658833159278570911206777157344911672231167052526498983227904492613258398077124035737107527322671054662018130841823057701009620581260647984950711736162386203884477119503373375366410720177948325640194397940696758367905751818356048249080281873639382821044081259273797888181089489595294236931056282770579822123770994496286841279425947561804409268621198470387257421514056249283788825730746319973456179727042959831534291789288795093829625614423366130780404234916234386666228965050127766494776317323158909914957300077336762902773253621930264617654952480295561667879811226388982908785950420271526968632734604872233394469667559929824859100738098544207997467964695032092368661235843278948014589465769960995236089772429059973912381326933908278674720031815483323768661229513672391063143708545405466314171528289273700861124462138825441706665632615643333007223804909722698569253626915377879988960400943373479570337262586295660994959328650745899290726160781735589228324043460785472132842900301331512992726524497388486759517602269235453623239256270016948951821820313757710820184428046537326533139006770499472696732558168637844679508334294237384807842411182938739780786986485456108797270527829783183220932168196637208900981373291882789716057499357701643672624973235374511598448642*a^77+1545491882124499287353874464879064592799007931700675625110860367186228315386581884233111443328243098212126872632775313727364570352563932718069297235214715218971734665876191236452396621970689095971597591170373622628346556582570119192064868572787078673107735462922133652942651712750190053973561223791183732868759389079482256707789955728257114772844892483759687953598990573212399956502980232652776626962305438093771796036535144916783326697713629113190237121552919061714459583650117115448525094161600966914152401302173322114927980507907487098951196954804873284446923078276819712102175045682025373151913484258234072413516193414941276799461856934494014895185321719399043458576300255726313695781582175818122587307990002613951851914141855965136398421005245281649539321527172286445458071993017034011040297815332360214087064630932328928950794189785947578777927730019547367567845346069221967550469698558183243418880267281771668103921538475147297583836527064884115254685517879053743372605079305102979545948200813489431413081381931323899314938611508558564604517533675127534296473524756855553274278181989031634324997925351467736519586068633570360149238548656160260111066842722849845236875955851792620918798946121572312350311525957603582064981807268608926028629924363200191345618365310910972340967216438122423091467266*a^75+648744480613195983229354130191613431164579018213170971938062712768628005682161212401496435577412631066342150411927780911311471994303124375743994546326106281818130355288353534352945902690985958845695443502972615721824530409121987751548761168434719787127965251793892139177265873156319287979449907773076620332394938795867916896654034080222695678737569453074599493878778704318225492906460694442400222439863789283864521295301302754171959484304186277971684485840002506980246079742238387540650954399751847452459074922338921383555062736001035632617760489644064422471858766185415946715581744331043280548773984661625678002169045007837408123093336858033572420881545971753793560481842140507139179824677254071210239419428405328412009978555839307798089031151153068673979178720656416528365239278826335823791441880704601550602546173948259941479173875422793914559233785839142814303506261043178624869395167624626055156703109459430381797350326531891818255450960213756759359954515290289756847521478248044927062833565058855017508294730069332072780561058384025744465418868474472671999120593660980682063738782194301965206572868212019092725747119007910563946751491971154633567919956317606879022902538342840623666825880013203286371947382515043824456809239254741422084251243987024245932877262799989372771290681709215505701290500*a^74+4125398326822584332766318545626679655019990852912376078581052435451827512996102744306840445894399947965302453303919199920840543091816728052736467836640004966062240285099794088554400854629535029933121259532677159219687613700972633542001611209279029025148669276608135886501643379267905149227473744418738276541153035795372964498039920613986167161086857183981602795797921975433165872899190797190430477586021711119261736440022645277258838276795104220697357984474557698588112273876322984900052637045828864957426716875790574841918404827264320291632374229836084635800700364431744566095563553560261224865201734324361060780116327145686198210084820745518807432564956732089126139648066215838288843413222185027708084880503247358850401186036154256513878004567045578007642431462707481266239698110730208852090485623239566942658458133964304866715568337861196897229277267314478984719010392874772209987052895537055116280255734978988365883996749459480383341312487159246434740639111207438409935094736035457563658848079069080803558494735096872659211293671645438799437304349429143849177302530584393936373780771032845011043023530778257193225502656186753193137523594628616874927055724246620716368960084830999792753690116404540359143555431394356535192385420069153759734218722259389584247659584719342397171473466757074718670731015*a^73+973116720919793974844031195287420146746868527319756457907094069152942008523241818602244653366118946599513225617891671366967207991454686563615991819489159422727195532932530301529418854036478938268543165254458923582736795613682981627323141752652079680691947877690838208765898809734478931969174861659614930498592408193801875344981051120334043518106354179611899240818168056477338239359691041663600333659795683925796781942951954131257939226456279416957526728760003760470369119613357581310976431599627771178688612383508382075332594104001553448926640734466096633707788149278123920073372616496564920823160976992438517003253567511756112184640005287050358631322318957630690340722763210760708769737015881106815359129142607992618014967833758961697133546726729603010968768080984624792547858918239503735687162821056902325903819260922389912218760813134190871838850678758714221455259391564767937304092751436939082735054664189145572696025489797837727383176440320635139039931772935434635271282217372067390594250347588282526262442095103998109170841587576038616698128302711709007998680890491471023095608173291452947809859302318028639088620678511865845920127237956731950351879934476410318534353807514260935500238820019804929557921073772565736685213858882112133126376865980536368899315894199984059156936022563823258551935750*a^72+2772913793588939567407534042028769831105824388762924125853012092051717233641152826065302085399793120968536415407034376709611596547575611736290815040073353423627668318644406480694320487084940802723298723839936549345677366806993654749972438197312658702872674159998868954450273701908914467310073785216170519097240700391819161014472916643925783512915809247420354462927756412607250435817780697038280133175418188523740177697053193532745748732863441276502178705787940950661853250811127917053271879530933107000063186117536177714965819931186013179934956960929382527187939304902437836381376455621639267503048335554507990372684354428849342109764751258456631611163662953218706763275737399026148959196896577672549453839385168678688527205201765420394205277520491337802125396251956443295166397379902854584738790462171730129794507165077197343573609164458556920904655320491199716299985220898184227166206576167957974754031057250771808091467175843180549647787147109010027369680708244334743938530780610991026599744305089055610073956736795966427043524056333278912078431727937699921407933371464483378962465223388396513036127671332208635117553111976421922248512314798247655439953376246169896050889723803969742935556952077148307474890194438236827850438843691312085240344210965701281073428117408454049753418522894014292083807750*a^71+973116720919793974844031195287420146746868527319756457907094069152942008523241818602244653366118946599513225617891671366967207991454686563615991819489159422727195532932530301529418854036478938268543165254458923582736795613682981627323141752652079680691947877690838208765898809734478931969174861659614930498592408193801875344981051120334043518106354179611899240818168056477338239359691041663600333659795683925796781942951954131257939226456279416957526728760003760470369119613357581310976431599627771178688612383508382075332594104001553448926640734466096633707788149278123920073372616496564920823160976992438517003253567511756112184640005287050358631322318957630690340722763210760708769737015881106815359129142607992618014967833758961697133546726729603010968768080984624792547858918239503735687162821056902325903819260922389912218760813134190871838850678758714221455259391564767937304092751436939082735054664189145572696025489797837727383176440320635139039931772935434635271282217372067390594250347588282526262442095103998109170841587576038616698128302711709007998680890491471023095608173291452947809859302318028639088620678511865845920127237956731950351879934476410318534353807514260935500238820019804929557921073772565736685213858882112133126376865980536368899315894199984059156936022563823258551935750*a^70+4006111970014088422608973935887187380398408913720542719291562757160897441088023845986898836291646793130835307052466181101131829748467053982595953909380373511910071034497473816784419117889209179844452394028619118908135303196563802995623592019701937971079220256685903696136919031761600044730415724779591219171590503482778429299878323021232496300414243553642948049940918514423831979732539453913485041372163154792726212649428952232011916082479421537638972063133693682495636183726003286308011359021285218594761725051891337003945603461837485860941142275061863068312427226600067982170088601328016897025422336870602011177559318697209812442233415846697005788048097910720019595397363488095168453669388456487192524611518316088657129403324327346892294938333637121274051845349048430325302608339279164550506208544107576818074847422491942386223775876630490787558259984341665650840132281680942972059217409154705994302856782871942039843529567897242866474469998210846622019398086847418281829161775802523426965258993980963211063747708637059257148195041471627953860260175041339172036720520322926221968054558713401776132230135764536982470116415108394397423816934377016998572450723592763099883260567310228040185063017050678147461347234185958297615752580450582356940263724193496239924440457897910868758290602177741737594688774*a^69+648744480613195983229354130191613431164579018213170971938062712768628005682161212401496435577412631066342150411927780911311471994303124375743994546326106281818130355288353534352945902690985958845695443502972615721824530409121987751548761168434719787127965251793892139177265873156319287979449907773076620332394938795867916896654034080222695678737569453074599493878778704318225492906460694442400222439863789283864521295301302754171959484304186277971684485840002506980246079742238387540650954399751847452459074922338921383555062736001035632617760489644064422471858766185415946715581744331043280548773984661625678002169045007837408123093336858033572420881545971753793560481842140507139179824677254071210239419428405328412009978555839307798089031151153068673979178720656416528365239278826335823791441880704601550602546173948259941479173875422793914559233785839142814303506261043178624869395167624626055156703109459430381797350326531891818255450960213756759359954515290289756847521478248044927062833565058855017508294730069332072780561058384025744465418868474472671999120593660980682063738782194301965206572868212019092725747119007910563946751491971154633567919956317606879022902538342840623666825880013203286371947382515043824456809239254741422084251243987024245932877262799989372771290681709215505701290500*a^68+407599246016538800212067542379946975314378135848320795827444902430504845469356213223644923384046214420862418793214936488755000370828818188609471857130641212831206443619464938948773640489501727430439119161026217457644527309776970890838542756435349051561657903126746189692991333405058828463432974820427492126843895060922678624725388699453048592900286641575289161623251941408819783964413702571443248665571419881163450808200015993262193198359107537562524793439270805170863704352294992174612792410703298951032459216824554219962380981474780273700053566149368524156924725848992948522362865992924062480263740028310343140798009254197959432392051317748949476408489731782487759378377797631116007133710504472247309662046780359011862388902929134260368790503545126207139687355782738282020209618738205872272839516733767545477790161930162069631142975827501475019135361450167002282163131366161526775475484365754111854789665289237501111075947963424444852024991050724120913724279895482264749381241137227394225090709085924046586805157044719004618347163309174678933457650135899612183310592071376529239833472101664206102761629067651674171418386803863340151104674697406998612299035009256366653306639380720716809069436639427396726843970233257581767926965418305633073915945007090275598449986605655209076066677323435656967111170*a^67+324372240306597991614677065095806715582289509106585485969031356384314002841080606200748217788706315533171075205963890455655735997151562187871997273163053140909065177644176767176472951345492979422847721751486307860912265204560993875774380584217359893563982625896946069588632936578159643989724953886538310166197469397933958448327017040111347839368784726537299746939389352159112746453230347221200111219931894641932260647650651377085979742152093138985842242920001253490123039871119193770325477199875923726229537461169460691777531368000517816308880244822032211235929383092707973357790872165521640274386992330812839001084522503918704061546668429016786210440772985876896780240921070253569589912338627035605119709714202664206004989277919653899044515575576534336989589360328208264182619639413167911895720940352300775301273086974129970739586937711396957279616892919571407151753130521589312434697583812313027578351554729715190898675163265945909127725480106878379679977257645144878423760739124022463531416782529427508754147365034666036390280529192012872232709434237236335999560296830490341031869391097150982603286434106009546362873559503955281973375745985577316783959978158803439511451269171420311833412940006601643185973691257521912228404619627370711042125621993512122966438631399994686385645340854607752850645250*a^66+1431060896450131391971468237703619464769051985397641647946112458254880533058134497473847931289375402118123580013962445932199619528051448484437230240833711408573064553376588302213818943895169374533177976459854797907903451672718272164320421446186525481387025839072098205066718350898270608213957774015891459352082506777570064908684666630396087435698468709766465734175030587414676465058458197508332787323145599284633958814928962177254313211060369268254146708537831763390050787388735363407210248037099875428944854393766989082276387103566082237108223711584585989579073503932120566206349026094654194571802864405839372033653779520790019651209943239496759613996168817633350443473657173002601584130886249658317907397351059998484887684488568797416986708585842703690592836636333067651938328238302239815149607623343434553056055168287270219245852307951972390463007110773105427508166066147917157818415315635794432092190363993600438948391174833140114800272975025487653048831323195082978703638205375124275591982767787370203893944696473069426767379142604702356860400725706926409741700050541931962661570634575198882097535524396831240984998594473186017213146212476945687507190029531046863075725941959222917695181063671215710735079655606279356132951540334326203324232731890821993175289358232950091641186543019904589578346503*a^65+1760710261615382400819226898464000900526135169077004561352601522815443456590486889452203153770950554131814983835719639196924460272344794347460296801572472457213941977074980732840368720610328574259960097781904771176619135826129754626906540952511484269151875912070446325422671459160852044885633777344307731668793936014617613750316103471990105591826971942799944535484137359234182578289543048538750242213089234057254584366474867971822843400562966416586231558334339510605800517688839618187072781271846303906807588582153195771899121375249780752338376836479566386492290606418467400814703199558037667178302681187972832237392539635486054420359525218684828286312678541377969000402420748846013732663246376196054184274414970851512254601697542584308582821033305958780503524053809505340893183884580975885963177972266042753475272791812250265868252552476490783024668372250380927093942951409411507224340452767329367553437774558024109340097525899772874343133163159549986770696291842327855091738913956399675909818676245517120222187857277064235579415792091173816935080510570304030508121898018834581816657284504382869826911200892293122769989448295237700474372001905956168625630566512846412866583344603419556292475748295797872706075687723650117788070457691392787789068194132013504263382929644555939739147663968215145021497348*a^63+648744480613195983229354130191613431164579018213170971938062712768628005682161212401496435577412631066342150411927780911311471994303124375743994546326106281818130355288353534352945902690985958845695443502972615721824530409121987751548761168434719787127965251793892139177265873156319287979449907773076620332394938795867916896654034080222695678737569453074599493878778704318225492906460694442400222439863789283864521295301302754171959484304186277971684485840002506980246079742238387540650954399751847452459074922338921383555062736001035632617760489644064422471858766185415946715581744331043280548773984661625678002169045007837408123093336858033572420881545971753793560481842140507139179824677254071210239419428405328412009978555839307798089031151153068673979178720656416528365239278826335823791441880704601550602546173948259941479173875422793914559233785839142814303506261043178624869395167624626055156703109459430381797350326531891818255450960213756759359954515290289756847521478248044927062833565058855017508294730069332072780561058384025744465418868474472671999120593660980682063738782194301965206572868212019092725747119007910563946751491971154633567919956317606879022902538342840623666825880013203286371947382515043824456809239254741422084251243987024245932877262799989372771290681709215505701290500*a^62+3357828795147811693583727067860833100108629169451000075514796111301872134769699311996444933986166666056888055526164934030422317351919054641497520770374625018015119783115564260919379733042328668140807930887934222122402851435549797411362868032439473848936024872457891174364728216468898304367283235722297358801731477255536980739156745837112346003218989831888274361398885619595724166039524928687000269046680983766707608922916376303731143805719772158788810731441203818659135920834769660775159768408582296457472469373519492603334108089697284803579780415393779841737447851641126353998891163702974341408792536002928832080781435177934907995482578024772620614516151088404711368618797300217372138858064468329551449353269047199721608889360263157709250454221401616417471679325764459684706158106418243723519295221744934402051814117043830662015972211906335913992444949902373718816417022250775561783636123732632931891832081857893651990135306677722163545432325988541627396865625928581202781660182590284292180345414914495200739869431529733949183985778399151450047042434102128176770783090502202460856123000026197154133021449204657823741731877892209953036563130458274224453056895527234095871638481518792709791164526540643442961651850509180011694159749998913725624697121059209206157167701490453687073765994312027707515992323*a^61+648744480613195983229354130191613431164579018213170971938062712768628005682161212401496435577412631066342150411927780911311471994303124375743994546326106281818130355288353534352945902690985958845695443502972615721824530409121987751548761168434719787127965251793892139177265873156319287979449907773076620332394938795867916896654034080222695678737569453074599493878778704318225492906460694442400222439863789283864521295301302754171959484304186277971684485840002506980246079742238387540650954399751847452459074922338921383555062736001035632617760489644064422471858766185415946715581744331043280548773984661625678002169045007837408123093336858033572420881545971753793560481842140507139179824677254071210239419428405328412009978555839307798089031151153068673979178720656416528365239278826335823791441880704601550602546173948259941479173875422793914559233785839142814303506261043178624869395167624626055156703109459430381797350326531891818255450960213756759359954515290289756847521478248044927062833565058855017508294730069332072780561058384025744465418868474472671999120593660980682063738782194301965206572868212019092725747119007910563946751491971154633567919956317606879022902538342840623666825880013203286371947382515043824456809239254741422084251243987024245932877262799989372771290681709215505701290500*a^60+3313054670438990741915642245919467517131155012764170011278898635597257605265271383534063437194965262362364575056286942182078085864216446593283057306095768202575375762515305440955235738274845838094735476896113964776689036639210956741527356538902206298098585545902608920047226612754825968641680717653172370312441204001835332406394664841600041641156650252569145821762770418716202259648697797007177312434039140009677373919524872886180604260187009873773568035702661303646472991658989876776675380916746733962029770630603647857956402575988974311055190277392163440332076389736529695866519116198056209394208050438796922054049351071226972763712907217051548696880001766363277994343241659658067617662922404230537195011007105668022189640188858479829637935498219353834644465929787775792114200882019314948975628022184923991086211307276845733536052935448851399688564422852138894680705831639811953933766419974292994776585239523666999201151723339140714500049198203441201246567001133589233658660470690259595630850422731879400465992507382334744462930694542336591903928332682568537910091699038329343619787953829708785529419065844021442203494446994049451007974077563625230477436540419863653669925551264545294024556422316238137190242125381540841687032251916443273838900594727365345587488132313110630757840925527736070020668447*a^59+1737708430213917812221484277298964547762265227356707960548382266344539300934360390361151166725212404641987902889092270298155728556169083149314271106230641826298563451665232681302533667922283818336684223668676649254887135024433895763077038844021570858378478353019353944224819303097283807087812252963598090176057871774646205973180448429167934853761346749306962930032442957995246855999448288685000595821063721296065682040985632377246320047243356101709869158500006715125659142166709966626743627856478162819086807827693539420236775185717059730226144168689458274478193123710935571559593958029580215755644601772211637505809941985278771758285723726875640413075569567197661322719220019215551374530385501976455998444897514272532169585417426717316309904869160005376729943001758258558121176639713399528012790751887325581971105823075696271819215737739626556855090497783418252598677484937085602328737056137391219169740471766331379814331231781853084612815072001134176857021023098990420127289673878691768918304192121933082611503741257139480662217120671497529818086254842337514283358733020483969813586023734737406803320182710765426943965497342617582000227210637021339914071311565018425954203227704037384821855035749651659924859060308153101223596176575200237725672974965243515891635525357114391351671468863970104557028125*a^58+1736417883358790313983710715962462826459655165146422454294959371397013571752739341173157412405560482199965206758797157534971599836132498314825978362106907310251509559929320910364026598771399553866702019384517182016442586247061874840072786846464587322780425406744290920806353865319598473099790351705754733204797131554319912364268474008139973382269240970572131212945514700166151609248056970128570479602595548845794730234985278423403492946425518666073117326967775103365439417652433638521443158987846835394688908328401582894053566448331353327432466085066926206997731968971735032789797845784579667240298873804657647886737535153756001101760265390500670675119561256032791458731979493638269780063520688288330780207258312442717780989503282704519985467552337375892013371502498341381564694391987800144266951927403589099685320890943188194774459236396730078861919288310855795327706141645825622296128331281174431228542768520093700480905069987819980609889812903838560462700256687448159449492595591812256265101588124039204864562621887985529895536853777112219751272668387348653639342063117651970162097201002506839047108905376638300649609488883585566285406363115901466269153268768714350416872849320257705050616540377649464007747924745825158828889828380282402187686878546286233787514517114093706283430478084227776562726659*a^57+883830610029212093340864493228313574461982809505932783917663017496425308884830768720198539665603037227653548742547150624603917838769941303176384997624037461089208059578520240157791089363415961450276317091518610010591053697194005356354748818129203373359562727205505167149971395794714340188260381328084867721472846379298011677234515242454739749774107419589625914714398171988709182300357862885795786453465451617437260583555093119570461353741881651872543876087085400364847044009657961794991872997418458140398466881593873906309169690545716121037335335730726380860215235394277176542025244040937912047992327346342182479621552475325740973339741015607319424326828752828226971464674149498178723378471897700986728210177581340783134130822784420937647712620995868654776593236994887961363254401631368195191882646681261134809337147262041492214866808132465985910019073037914991988983177040322041587212573658338166552200028242165296580016282429797276494489607299366585805102972380950101270647763821404972693155201610769737232749094830469335372023888076806645500233234897379086359697657242805101175972068138418633591276067819143275603823080692187428054228620363182012505293313637250643585580773091799421564234856698435626440807951377220627720852216962041897116466962854065441998399872092965170637427815635397714429420549*a^55+1297488961226391966458708260383226862329158036426341943876125425537256011364322424802992871154825262132684300823855561822622943988606248751487989092652212563636260710576707068705891805381971917691390887005945231443649060818243975503097522336869439574255930503587784278354531746312638575958899815546153240664789877591735833793308068160445391357475138906149198987757557408636450985812921388884800444879727578567729042590602605508343918968608372555943368971680005013960492159484476775081301908799503694904918149844677842767110125472002071265235520979288128844943717532370831893431163488662086561097547969323251356004338090015674816246186673716067144841763091943507587120963684281014278359649354508142420478838856810656824019957111678615596178062302306137347958357441312833056730478557652671647582883761409203101205092347896519882958347750845587829118467571678285628607012522086357249738790335249252110313406218918860763594700653063783636510901920427513518719909030580579513695042956496089854125667130117710035016589460138664145561122116768051488930837736948945343998241187321961364127477564388603930413145736424038185451494238015821127893502983942309267135839912635213758045805076685681247333651760026406572743894765030087648913618478509482844168502487974048491865754525599978745542581363418431011402581000*a^54+370415506825008856075454848476365642605161685444333724774620004468427026705212157449684895947117841953570849948977605062927385707417693295761358860507214238383036432394963049503555890162088753594469065615602266055765995137298731795335797525474315122142105933293519733559744396449137088703203065022989956419708875395471135548018129085327014228550683225695020828115018323241373680978605439288892993183003453323597852653355492333008161242370231011072048057890204342917642025149115160935322688865791108558050650965233921484973889453502477410944992709159345639563216846440480608732782043985097724119692782688647625696523741771445771077990021212762661917508531412360411752800211750497715536189026869758999465147592125819711433955834377386490337177306327383868304502078324374957218112116083020892460220922233494495629758986512160032874023329611802356748657246135706729916712687878987545154368018115368291318240043408188724358967683525798146094038919155388597639622547554679672425492406419570078500254384673928785394209710136989649740236522290266337799833609759216502213674909279947781668600989423713801589884909629016832895411356405054409535477517830662195125595478162869094881179110394761148807647700487929066919301359700443412115547422169899808620121005413429895498196104869227947167093133910274747871314188*a^53+648744480613195983229354130191613431164579018213170971938062712768628005682161212401496435577412631066342150411927780911311471994303124375743994546326106281818130355288353534352945902690985958845695443502972615721824530409121987751548761168434719787127965251793892139177265873156319287979449907773076620332394938795867916896654034080222695678737569453074599493878778704318225492906460694442400222439863789283864521295301302754171959484304186277971684485840002506980246079742238387540650954399751847452459074922338921383555062736001035632617760489644064422471858766185415946715581744331043280548773984661625678002169045007837408123093336858033572420881545971753793560481842140507139179824677254071210239419428405328412009978555839307798089031151153068673979178720656416528365239278826335823791441880704601550602546173948259941479173875422793914559233785839142814303506261043178624869395167624626055156703109459430381797350326531891818255450960213756759359954515290289756847521478248044927062833565058855017508294730069332072780561058384025744465418868474472671999120593660980682063738782194301965206572868212019092725747119007910563946751491971154633567919956317606879022902538342840623666825880013203286371947382515043824456809239254741422084251243987024245932877262799989372771290681709215505701290500*a^52+4196724177484602076788761587042189528935109365508485052353704097004875807644023189726279858079752284529123892153798008794052355667546598587686121123544690716374060744170849304142813079957243908640165499654302373856534432819437355812672925636646030086960039083085442801133284788669144337911520598711525526633116570047647527276614428241891630192145417878476551798492318835349739730746228676483355158552028755846207294691567564376325117324261365875116397488907525842206234040012496305779012397423518539208318071288238653537046124324586186288287360734544370817220355194474206875103231135542587186972943387051242332825413762001393837701683541987548289249835832700636599389514298687738692787923542620252269385816934327343019645524078664241359031456107114900683202148800558632868040328910146675174421548152627307050036046469362577052554604506571437672584592070772905119525708141006866912320949990383576894314693946521308436702573905810953671750267955848811199023615577513579892875083765946182480817396240284790764117978860398464022745432636959773625718742762168566901728816446295359730105452650747778547970376689591732794267657160418080099632346297625009210689917550636333061176304601447718404049331398909897255310423447317991899659708293191781519659702625270685017372523153014601800525741095649041276303813388*a^51+3892466883679175899376124781149680586987474109279025831628376276611768034092967274408978613464475786398052902471566685467868831965818746254463967277956637690908782131730121206117675416145915753074172661017835694330947182454731926509292567010608318722767791510763352835063595238937915727876699446638459721994369632775207501379924204481336174072425416718447596963272672225909352957438764166654401334639182735703187127771807816525031756905825117667830106915040015041881476478453430325243905726398511084714754449534033528301330376416006213795706562937864386534831152597112495680293490465986259683292643907969754068013014270047024448738560021148201434525289275830522761362891052843042835078948063524427261436516570431970472059871335035846788534186906918412043875072323938499170191435672958014942748651284227609303615277043689559648875043252536763487355402715034856885821037566259071749216371005747756330940218656756582290784101959191350909532705761282540556159727091741738541085128869488269562377001390353130105049768380415992436683366350304154466792513210846836031994723561965884092382432693165811791239437209272114556354482714047463383680508951826927801407519737905641274137415230057043742000955280079219718231684295090262946740855435528448532505507463922145475597263576799936236627744090255293034207743000*a^50+2155171971569644927443839418978071570967432107438679465403794468457666170863126518631491520472428852304772794517152511079278910073324011948725406071461404961449831536531769270236636351133767940648604781776032103717954456313336944337919923030099745187192195075468331638666874840161165509207412659647206837067818469104875581819033318219617020147674213127156541300361999370534701386737425799135131698115155370059720352440561996095070523614409423025789684678274152214297295650158840302292135944648119965390210289097595200817999848306230321283543209710415050874468513335450075637636913332403549857742186803993439222920235844614666702403215867940598512701431282857715972720330738427812060184486886978869297461261550858967776655121230424096202868677442102364814670733656412285628165073936318745548576429006554961101966121097805217632473586006807895965215515173527915579221409871313440251920854678893181172778804519800379068936705848236784964357338763379859744642934293475782583225960564771245904464397639971274521966086986124327776212745633096713195617554436308548234903613611341472945050126609994285336516046002370327980812304820134847114248821752536310712491001637966101518554126837400905854430983398708258665139077941165494500581142532847727907951709919734848627572983576398786500958355158037849523519395856*a^49+3892466883679175899376124781149680586987474109279025831628376276611768034092967274408978613464475786398052902471566685467868831965818746254463967277956637690908782131730121206117675416145915753074172661017835694330947182454731926509292567010608318722767791510763352835063595238937915727876699446638459721994369632775207501379924204481336174072425416718447596963272672225909352957438764166654401334639182735703187127771807816525031756905825117667830106915040015041881476478453430325243905726398511084714754449534033528301330376416006213795706562937864386534831152597112495680293490465986259683292643907969754068013014270047024448738560021148201434525289275830522761362891052843042835078948063524427261436516570431970472059871335035846788534186906918412043875072323938499170191435672958014942748651284227609303615277043689559648875043252536763487355402715034856885821037566259071749216371005747756330940218656756582290784101959191350909532705761282540556159727091741738541085128869488269562377001390353130105049768380415992436683366350304154466792513210846836031994723561965884092382432693165811791239437209272114556354482714047463383680508951826927801407519737905641274137415230057043742000955280079219718231684295090262946740855435528448532505507463922145475597263576799936236627744090255293034207743000*a^48+5635171931488578107310279325122418831446173452523172230251291892000226168721891170488169246208903287883217231365118603167776353263628458762738526888780901217273203644670643929072396894077392898420920154966742460674238314234781969069534100888294497275897564675757948239080641466417173251961016244371872029217243737085245900943909765533465753967985756958626397040309290682470440299828307593541506650684494996436614080926102252568545450559089514574065091950852550568712699672463481444626018910124433787922797202388435425320978394698362568663035652942205323640406525274361252477215597453903774581577718225017193388647727892915830856417034336969661699168395737106415784125684349231249251380740797558316982846400018111506217523661322590760410751201544563174709804004299441222595734447714163025695312965360411960163129498182544721555620743670929948812539071098770602374738551914796883336723709896174456700493286642982598411314008063644118457344994876538588565824577971604335055871748673204008955605684566362141646496391930648089609309912344583139080877514210897656955170735526654496929818681632396614768899783047383121062231618527853965007379609163660683923455215451429323999377614555018124195812323112773096341256875099070711478199210790571858171657647767032483123271594729042328580935296108477259777045247508*a^47+3944401791603911274289884823247184210259609926123334042608157261481473085577735779684872617127450899962950859526114686767163480309073300186887664921343602483979067839087613072832339095441969107519814231236816738431852671426046260210699085362701558041177918666795539659162289716030362810300863671636703708796855336864420037470264962792392617189884850395645773125221194048179645338591209961980957205920976153900407336276852950314160440977803992890769311385902101360968205485234766557815231867861929585471872977375582336483828747643499126987698259026162366058285558073296436720211641764560010091321124381731836166381499408360206810338534668638483003754527821735651516065953605872844949658877175342693832838445607638175436157669145340307616577122125729091192935294533529493280347781814795324519029222071950815942430505329951860420965236179310435196441048216430834809753587513432330033589787370353181734501040818628803599915855994434268590815463625239155412237875999876320266839528841671426975782661997340628786762103977753501348359991445370717802904550050289020315670673745470910931855505673297354586945959099953694440287460546271485971183915948332194589089571317403159211534005035796320416714169637693703138274001840584511578951821356359995076812753100212949816692443500684347348429533768449933154030355204*a^45+5838700325518763849064187171724520880481211163918538747442564414917652051139450911613467920196713679597079353707350028201803247948728119381695950916934956536363173197595181809176513124218873629611258991526753541496420773682097889763938850515912478084151687266145029252595392858406873591815049169957689582991554449162811252069886306722004261108638125077671395444909008338864029436158146249981602001958774103554780691657711724787547635358737676501745160372560022562822214717680145487865858589597766627072131674301050292451995564624009320693559844406796579802246728895668743520440235698979389524938965861954631102019521405070536673107840031722302151787933913745784142044336579264564252618422095286640892154774855647955708089807002553770182801280360377618065812608485907748755287153509437022414122976926341413955422915565534339473312564878805145231033104072552285328731556349388607623824556508621634496410327985134873436176152938787026364299058641923810834239590637612607811627693304232404343565502085529695157574652570623988655025049525456231700188769816270254047992085342948826138573649039748717686859155813908171834531724071071195075520763427740391702111279606858461911206122845085565613001432920118829577347526442635394420111283153292672798758261195883218213395895365199904354941616135382939551311614500*a^44+1440530804204933828601907871896401414850294050592718116641733521118817431181254963578782272344861483746582515341691133648628808033074852255993132426141267777411623673360273991780623634609210234466252406094016178309691487282911356841748557798996901637062188778581883707584361410767182487016210739388751657391506013046324951740539725718195176595944613153910415587015939597240703413411298622676312483875090929545785005609610856578776369783898740939152941255279176532071383270279803846583910365388712742285824185624196267828280751403007206160523404295645448292926199613400608750818123711851249261751778355780731991098510205378208579032939891037920102630823470545983979350177143190359342761982968135666754774903146273552508958252453930155438970101192422607711809201779895922892607575142562710365716478739424434435701763639910596330530092511185410774525512142162978966756014547144253360164638097540637369516930139887438547770579639244551390791302083799035149825423679565834827232926294494778306505784938284832712124434062111638333122372957417522544368259167523830111431195494642303014650689391887015500370656641098748673223461686129616322808777668256799578345871015007148866168617155477667386398050110092519487789220640878115719435083862417742104909996909406115260060224926990329249701584580623213466676577332*a^43+2710825151133711787065515472586384694509133754676464418455476335497481309457602208963395820091331351241501128506983941665122936547623769712930262925719801249025758984597762982831952521958762756605227388923135572837623930638116877390400180596673650539070426230710192152990718112831762739056987114623213020674650279968448081318161499549501978371867700928918862170850611014472585095359139330348600929480859405221862463983937586508504259273699635518667395887260010475596028261780067547937720059456105933997775420211201921495569369289718613179152784903155554908185981272989059491632966574526145136578805578764650154509063509497034883942925729013925999044397888524828351663441983229976260144267401383083271357574040122265150184553251185679013443451595889608387698711082742883350669035557952903263699953572944227907874925083998086184037976550873817428693941176542132474053936876501853539632829807574330301904795135955476952510356721579690811995991512321769315896952796034425055398571891250759159512554539710215608873945836361137589833058708247536146516214557554046522282039623511954992909194197026190354613179485028794066032586175854483427920354448593753290265951246041428744488557035218298320322093855769456589482780134080718837908810035457312370852049840945779884790951419557098450508607491427793363108963875*a^42+3902090472429967810870753308794212140659041103727103612707603246827895240538057782476093766207417736538570333186291447677101159528571509557194419104110561128772734427083048495423305948603507530463873826855363577096285842737855431311214378323487884931056554776941183180842361848975530041906205208029883251869539045067666704601147620900496788569162770100899921798994275034646025208498583711987489043126738146472027751741611694896681357433355588400364411422437769902905695839170740368120155807999137419187012883120728270251834683908359438675976498934781730452103337057781825544864607888763728590786607427454042172533537846291377948070263070178448874323783163352799867702361501372427218839138232799868099447455995280994967377862285095400344620622839811114026942103206345119246291042084501584037813521622888145651590979657263719672702845936076392296857755133054917032604611764262429448557981381172259152359103846848435237673600248261346147157557593478196682539666779602249787294436704188529185419206899881681871440601225012497275793418142276081820474353717845774675402881659539284365813252494538452686860274801458880803675293235615127510528836755328805451741523848180591830955326924153444165294569032819364851266046527527898165591526791179319458967010466588277257377757402575934740701590408224647674499796000*a^41+1088963949600721828992130147107351116597686209143536988610319553575911295252199177959654731147799773575645752477164489386844256561865958773570276559904535544480433096376879146949587765231297859490988780165704033533062604615311908011528277675586851071250513101225461805047553429940964519108362345190521469843662932978778289076526414348945239175023777296232363436153664253677021363092987594242600373381199932012201160745684329623074360562939169823738184672660004208145413062424471579086092673456726315366627732905354618036681712449716024097608383679045393852006334357525519624844012213698536935206870617110585959503640896977441363635192386868842067992194023595443867762237377878708412194705708247905245759025469108944120159606861587409518220873718006936702750764281101842029755937360887063704221348871182724031368559649127436330340041862316832642295856711944275438295171223893906977459341888512765164013037362306900998016980905249961266357364111787377417497066507808700663279768195630646841855470627063078065103209011187807407881656062287471785352667386367864842284238139359503287749847241540435441596747314498746334218218378334707018053475718665866706346151355247411546931300689361196761155029155736448373552911677793109276766786937320458815641421730978219269958758262557125018580380787154754598855737625*a^40+2789890838739710252587106563317095329947888093070347492277927973780449533831478146753786787298619092004186730798711894587123938345293001649292048356857737968332286979438766856754013992771362195037268930219663777098210238818727284675964083913708823081630181500114278002221933883415994391773308729969368234593658860224742855398343107448250457732287518489516937916438769010199241257184778594248265206425678665574832679877223291656853304859707910143173517996146624059370794258650207536358894906305254406477363857037411119989372204412485536398642147035674596101955580506037579730372817374269066486531607803786575007241403732701445973758481460296732545800235688304163356664233097515703854908707954056368553235888430494068195667538851430634612307356717331445411068244447672042161334815386048684390644944315675768033139319913575567851263652619060209685382646521090751505147853122071731065227528355331293959059737235186188480146808670246920149572402971358764033382917065211693279656017371934300675558641273634833982952899604037339029294995194749729450315367052757492254250171846009050854219829406398167562362491584050889987677761534084638368808053097403442192926069581959090649945257767719958072234600792971455150680977214701506792050878019331297102343938011554162163488628744684369978712839886160633919323005982*a^39+3151044620121237632828291489502122379942240945606830435127733176304764599027640174521554115661718493750804730572220650140655721115186604110756544939298230511688061725686288595428594384499074657250520725585866990648862004844306797650379697103825781823192974080141761818861005669616407970185899552040657870185918274151358453498033879818224521868153908772076626113125496563831380965545666230148801080422195547950199103434320613377406660352334619064433896074080012176761195244462300739483161778513080401911944078194217618148696019003433601644143408092556884337720456864329163169761397043893638791236902211213610436010535361466638839455024779024734494615710366148518425865197518968177533159148432376917306877180080825880858334181556933780733575294162743476416470296643188308852059733640013631144129860563422350388640938559177262572898844537767856156430564102647265098045601839352581892222776528462469410761129388802947568729987300297760260097904663895389974034064788552835961830818608633361074305191601714438656468860117479612924934153712150982187403463075447438692567157169210477598595302656372323831003353931315521307525057435181279882027078675288465363044182644971233412396955186236654457810297131492701676663744429358784290218787733523029764409220327936974908816832419314234096317697596873332456263411000*a^38+195893456472129496573234349484299502979658538408319271638565759990050591501988054092465778705367197366222815726860477136125982259696640110486255927691415418567664734223198992479072376299434527043467946001477721298857572658076184078107792827740516942889842304336924600032572686714361288327747342442286645761819281037809258013804175378858689710940781431834819722478887003077100406786986659417200221503554601137990352598188864174295667781379894724551081005979563820719385697160094387330509645499980900796811965661479826710540744440320896715090750434670131190809656126863907700193444861896027691045491013396444299915876693846420546673456703853199923236222026775959830051626500581024443555885188513859726835944156287423865441130438793183941694945151393190936783502298663841699863240553414015139487750942980471715100461274746776361956599043708708027108314817017387346145547261243855419818706577103347209899778375872073440480196144633906159348168152663451367681032733279662404838241744870873972871977460304489055236385863253632729514442289169669401190322574517615932194088415883110587714862621626506061030288653543833489290410413181225347996492538414471671912700917189440358762757311343428358701537426180983331547021237173044312642354281071953558250215421698673517493008951397478199547839923626437453447646244*a^37+1297488961226391966458708260383226862329158036426341943876125425537256011364322424802992871154825262132684300823855561822622943988606248751487989092652212563636260710576707068705891805381971917691390887005945231443649060818243975503097522336869439574255930503587784278354531746312638575958899815546153240664789877591735833793308068160445391357475138906149198987757557408636450985812921388884800444879727578567729042590602605508343918968608372555943368971680005013960492159484476775081301908799503694904918149844677842767110125472002071265235520979288128844943717532370831893431163488662086561097547969323251356004338090015674816246186673716067144841763091943507587120963684281014278359649354508142420478838856810656824019957111678615596178062302306137347958357441312833056730478557652671647582883761409203101205092347896519882958347750845587829118467571678285628607012522086357249738790335249252110313406218918860763594700653063783636510901920427513518719909030580579513695042956496089854125667130117710035016589460138664145561122116768051488930837736948945343998241187321961364127477564388603930413145736424038185451494238015821127893502983942309267135839912635213758045805076685681247333651760026406572743894765030087648913618478509482844168502487974048491865754525599978745542581363418431011402581000*a^36+5348799277844572595632994284875990687109894364078320219485911977756716778061605038280767317594140566966716444469455943556159258673903322194971308872513799426934898994686672167302197873860320413655925756766836116972526787596771843029259992913582756259905493238383075558148343507405530980193021409591308902932243687373059995701592214811233682144948541488992157158903610966592925160104350755693409326223454661793207720520263830451127740266470056262868099744202324926077823725753355375640065958730398758733074997860277842967504106444533894614155775521956972863206929860075688250055963861478785125749578254006451297191357635004027079959513554797125295257950850257950399136523330119817055557949094490477388265400182489385373220719979989917138381399965630076549241669112960257123808165986429254317010901813343738989442402770261468063730462108831376084579766848760399204703607847410955514491509993413231035329605304988485890921017004182109838634041855931512290526953079343415984852480086476253604484022808007326408502240024494459573379313282392022833119931289474166963092850610904171289990544479064504130543919588812015802520003528570600646779951268848916056973330095403157630104153767462039916379445321995423607638279645819466418777899327245225604485697142018211517316848657974219759719464731243666655316568836*a^35+5305803073586495719982931993352838419167449827529148306207727186571993332186247058569381562400981875506869730154695065310368824524836267215906241111024226376298280405751177120243736132722706591988009162935026035724922052274604828396595225270412529687582287237885760709699781605457039890974786745715519502004230035151919748904777635870392761086817978741217260146365725831745487066984982108118201819240314562357320549165142797525192097210916380630554133830620020503517012580749021098100323877055113323807611719900557607029789620233722755709623826861731812598073416337730723278495293551850318258773901517411152866517739689528384516435299076446060288727924072411843525905369351792004816863566110399368112315251753743578798224467474542910205799576200501883083615425965368549464129992673258246558865721095762634110285109779791125949954672052564993086930876319898703731267961920674568039110410478072834522531607573793198479699758027707258085017795353176796353336770857195584082788657804242938867763888799945635678907124756638465880955302941783639124377890031451937210278521998155877721164149325803398215439470957876870436935574651886125683707360416478371824537631071311856260580167188589660814989397375822269734970569664140894135736046992476278059189054816893876868522460470757055941593770218264655385914125875*a^34+4146935505912101948708956419499040407468774292419252198930124241801639624967554370347147732484007372393057998386099470299784289876938526240759654655438897680427330497568593902896755162305167628326947480288547686261235878927019277898636328539987273365469921644154468591025771882127852010579702625581799099660092618938400620211005471655699087228317341923934027139073887569634251838569089754138907304103447819354251772476604514118925428230960381907355206321240068172646929282392218580875700477771143423581334266251129964510611305009989770161873848520560569664263468990041197382664051389254417138714339926260349087287870018182665869125989746144520255521571546934174007293799633287805363810474584846323017884048637555584453099850562411477890731532178458989924897442476361776529849815202579612305596707714124448896127382066318896327089646199601773009864128646737653641144318359832271990515563898285958293195533829788442097993622749611515067868173827766862045316172716581762267136807664909034521571989155351285042535628708667790601849586668460933586904983829832529002287583923005329083041685003241042286384122706823610869136500321012640678296336571253136290698127221132992674501809534741600605761327668618783641762873248798890721513004493913510807691400526208832224258944219917968302201045423711237315792956972*a^33+2386452910827113795450838407490577978926844245569878932486444979113167306616521602762647602302625035708330053301020051209467200550472207525058265652556748108116693806953586215655479570613269777182379667171649264976711665433555883514625800012456290645506443604813246083402085176253603095067262160736674710508452810570514122869834482509390630532498916202381562423911221662313472348905908983127400818260927510579930203336286935131418279531547542379681553644340009222105905221908948354167394582256230010271545882750032460803791837921718095362843904658333522696950051889896351518275175702360623496304418586433837315507978986993116179881379060584909212833957115538951454883201062159722690554355062756047666237864325919600944179563973266025114398936020313074050709121722414675086486415918539735351804232632591927132573651997023956213298389613162420471414324283622561066902183745980264227198132223762017274326443581225761761611681558313744902868266032214890936216975538389280176974811152126736695981137757180788100119798471326471553442778179055523274283505123316810186282479326681464651877324805929039372009893050922784519669712616350528145946978702608175973481991267882625304977105766046878008488680915762854946296806442823196925680405415829941659809924218952267761824512788157103764122962150573185610258318625*a^32+4648274430444642198429456208652533396584558967873219958820991177037453662013989143401296182401760499180888183057251707317677923569860130839272974858939463356757016493765252043029835641127964195980319093548314152226446844937412090847396718852348020901468918099186120368372180196914393498133461547298348741748671224638780966156544600546993198764976120179689182936855573893872548544405317470531391667582553704858570660578343827905165813880880609651030918747468207090317504342016145380699026139489106942004172375197788597219818458006467214987872879475257961106844988576538984582636029026721994744255362630550612336847638191083993982420606515421913026845327128283055792368507556604562094577760247924680711384437550062628563476459241187557059880631712426537076738654741974898157894414706578667659308256681984643994019256642198299532830008270543410208525580874811779703298124450346558645514926154014050422423160880462155969942718100898013654132133546699936879034677773652919756697792548845939855144509894779576301313528826512246792136462270068205358289207161792157394201847565054764377363727474829433957256321507190992591468593843994774826608542151868125352103727360425469066606124898203463482246786346138184745407416062929211942393964355089393582807130987931784354299676740996266988639255746710733252092093462*a^31+5305803073586495719982931993352838419167449827529148306207727186571993332186247058569381562400981875506869730154695065310368824524836267215906241111024226376298280405751177120243736132722706591988009162935026035724922052274604828396595225270412529687582287237885760709699781605457039890974786745715519502004230035151919748904777635870392761086817978741217260146365725831745487066984982108118201819240314562357320549165142797525192097210916380630554133830620020503517012580749021098100323877055113323807611719900557607029789620233722755709623826861731812598073416337730723278495293551850318258773901517411152866517739689528384516435299076446060288727924072411843525905369351792004816863566110399368112315251753743578798224467474542910205799576200501883083615425965368549464129992673258246558865721095762634110285109779791125949954672052564993086930876319898703731267961920674568039110410478072834522531607573793198479699758027707258085017795353176796353336770857195584082788657804242938867763888799945635678907124756638465880955302941783639124377890031451937210278521998155877721164149325803398215439470957876870436935574651886125683707360416478371824537631071311856260580167188589660814989397375822269734970569664140894135736046992476278059189054816893876868522460470757055941593770218264655385914125875*a^30+5144106826235667838457659004375063332889446273711839291226193287085524400879146071711824719132986301595305963045535873343990894159353350369349535713234009361171793783556294506983632846581290086659070484568392032249320990838028028868211299298696105569534906930811482492447421248403821893234169306267422211421682570750984727289201719711978286208173173718869370749961180102465501343253362399104419031373891452727782906936741757731506054380437076428392529568007346476603546926191206766677270010214267339704442361594555974933158348724159349446442718180993038657356574031505404922096264156951096690584152377215171311079584859666120479589387899941637279692702880278326071367495542167213109964378175330905513842141836779342379455732701338230091697444683573937349367576599159430234607554182299728991702327606626596592000224271641024357681684162077354401076877677325992667455447436425013734818891999006574705490934421236128300322844925343541094310446052142912851615890906706814154815417062101992956760314796689528228544403327884262955167412475447899028687000867094116834581931441680370812994746839453893915889937818978504327353508171054240387264242373288931186535400138863336972132592850008188335126454799314677291410387602567141679357175510442251751433584090807262604601509316970268979638715963429868183852681040*a^29+1297488961226391966458708260383226862329158036426341943876125425537256011364322424802992871154825262132684300823855561822622943988606248751487989092652212563636260710576707068705891805381971917691390887005945231443649060818243975503097522336869439574255930503587784278354531746312638575958899815546153240664789877591735833793308068160445391357475138906149198987757557408636450985812921388884800444879727578567729042590602605508343918968608372555943368971680005013960492159484476775081301908799503694904918149844677842767110125472002071265235520979288128844943717532370831893431163488662086561097547969323251356004338090015674816246186673716067144841763091943507587120963684281014278359649354508142420478838856810656824019957111678615596178062302306137347958357441312833056730478557652671647582883761409203101205092347896519882958347750845587829118467571678285628607012522086357249738790335249252110313406218918860763594700653063783636510901920427513518719909030580579513695042956496089854125667130117710035016589460138664145561122116768051488930837736948945343998241187321961364127477564388603930413145736424038185451494238015821127893502983942309267135839912635213758045805076685681247333651760026406572743894765030087648913618478509482844168502487974048491865754525599978745542581363418431011402581000*a^28+3567551215041856459349384391020031341913242909528688748747984072009132089485076924207293641896130198713023573494093172908305641000959966124118332648945009075712351795403448191698862812261960487615312098709261141329672754148595096961588962469975918736748592626114959393840245183232020717353911998903870897428313876956593008788627365834364783687900351530275533007204230482645415904958644866219046562442844604148377706083775795487798822585166176645064756225561633949656131383894263723407731225556486836206761392432821368266149374188876355426465352276054246447232707025469977039257301612181208015967045419379478195869191851421888919357654902609335355753751937067675106509923323842633505316358947077029148581662457109245254195629655160626180646508319368569395840822096649594603264666869205562320179134615650897134069684513173220213895874511560690361331310275225877090547440096770429686480168047510377435973787956046944633107590304445186935231314385879627637665141506400031952023717301211547261307743595734661916684672863257942745415831042487307108755018828914596949613289898185024552285726837650457128672354942120964167237605480599158270743248655664932177530382943166728756355348721297236504089522336408098250774312967634937661513119998838015170714041698796503275367011190252945280809655885861493470261029481*a^27+463388914723711416592395807279723879403270727295122122812901937691877146915829437429640311126723307904530107437091272079508194281645088839817138961661504487012950253777395381680675644779275684889782459644980439801303236006515705536820543691739085562234260894138494385126618480825942348556749934123626157380282099139905654926181452914444782627669692466481856781341984788798732494933186210316000158885616992345617515210929501967265685345931561627122631775600001790700175771244455991100464967428394176751756482087384943845396473382857882594726971778317188873194184832989582819082558388807888057534838560472589770001549317862741005802209526327166837443486818551252709686058458671790813699874769467193721599585306003806008578556111313791284349307965109334767127984800468868948832313770590239874136744200503286821858961552820185672485124196730567081828024132742244867359647329316556160620996548303304325111930792471021701283821661808494155896750685866969113828538939493064112033943913034317805044881117899182155363067664335237194843257898845732674618156334624623337142228995472129058616956272995929975147552048722870780518390799291364688533393922836539023977085683084004913587787527387743302619161342866573775979962416082174160326292313753386730060179459990731604237769473428563837693779058363725361215207500*a^26+3940204122976417553289272109663508540635755813904035948598953154511378740891996379222890196534411643251350571371941539924708679414744296679762213764224782260857465983737639445369942427210075637811189440741476872228766132075548768915911267231703082607506304273281139079598690252441231978739849072875287468234667884610258788818314665604247225527999428247697038067024533877315388201828277386204875702874833706683820537384386274145187078945452521613468564836485789948168247930396716160374906468592292599863887714196112260867980056190404833009318157962788384376489518682387516818163304611801825173944901604888970282336372457759904391058762535296715004286369777816161672193154221709296071124543119897668143598526324564827348367955015880161700705261798277080650215437319821184385832454287959366803217951918269237836295905434611868849215183899502762498264038460143794579650175955737582145300845312919238613227923700419108193302784473644918602929319582524353014900667880732644873337349222022126864884311815283174683176767333881823267129510052541736396906107062918905355368298136685904087430780766382967246245633804728434891595688769756578950066108706587915924467494241274732669598028018671111941715898791289077783840818318485233048357458826803373527850774711397283349470401976585587914139848399029511787609421361*a^25+3359569631746907770294869602777998125673712772889635390393539048266109315139763421364892255668743982307843278918911722576434408541926894088674257472045907530843889339886116517184898424649748715450922832426108188559448461047238865141948941765108370326198391482504084292167983985988082027036437022396289641007045218764315998214815533629724674050605270381993461664729389718790810588265600024791001151920723194505726985279238889262676218758003821796639080373100012982576274341522305935478371013855857781450234495133540842879124432025719648811770545392799619330657840039174475438348548318857188417127579563426275832511232554504872292066019065871959571465279434496582145223923825370483399324092078637154481596993468527593562194531807024986811532482747042677061677889803399299879034274836779239087491395453648829458477471257946346125517150426296611343253174962381275288357443137545032164502224975198956357061498245414907334307707048111582630251442472535526075256907311324714812246093369498804086575388104769070626382240566430469662613619766631561890981633426028519194281160217172935674972932979220492319819752353240813158758333294862393991867105940564907923833871202359035623511459573561138943988919735782659875854727516595762662365619274712053792936301084932804130723828682357087823279898173137008868810254375*a^24+493765048546757201316685244264687370377186855783476442709735699909673197023606181394709709770090007268528993155840345305801490854313614868792017713479510929526096862559617388154267297939026773733080049653315104107109766288225026045050465972460092180583559796858434711064381436652927535752102556549997479544274109788426374496832922381021441191510203986300209867074309765231049865672063199337723168403955927168658421682159456990485351621373963139926170055469061377563498885357122542526531607629979278854194447191341273121771521870482088173600364961307920051230590137278802181603786376724657891650524641057859667631100911569375170015988364296316871884795482102432173223264266638013502378564991386897843619640084859443435179329180548229801357900389947571231326396057759904765592818303939065446929236607276847540280197581446815120557771477342118866053502108527341062604599933864359628374030060926813045327609497920530289622863689185532443800514089923818381304544390285569648175667076217193894489060399492242038229598403873465812914490809367728266692221863914416687730635719347237595369828106736327410991677661316649867183900099982883363404042095533982507299881150920541830082245392145509122937561775762251171469204789661025132458136020708252675220411089286313433753690151292279089040127902863352598342297681*a^23+2177927899201443657984260294214702233195372418287073977220639107151822590504398355919309462295599547151291504954328978773688513123731917547140553119809071088960866192753758293899175530462595718981977560331408067066125209230623816023056555351173702142501026202450923610095106859881929038216724690381042939687325865957556578153052828697890478350047554592464726872307328507354042726185975188485200746762399864024402321491368659246148721125878339647476369345320008416290826124848943158172185346913452630733255465810709236073363424899432048195216767358090787704012668715051039249688024427397073870413741234221171919007281793954882727270384773737684135984388047190887735524474755757416824389411416495810491518050938217888240319213723174819036441747436013873405501528562203684059511874721774127408442697742365448062737119298254872660680083724633665284591713423888550876590342447787813954918683777025530328026074724613801996033961810499922532714728223574754834994133015617401326559536391261293683710941254126156130206418022375614815763312124574943570705334772735729684568476278719006575499694483080870883193494628997492668436436756669414036106951437331733412692302710494823093862601378722393522310058311472896747105823355586218553533573874640917631282843461956438539917516525114250037160761574309509197711475250*a^22+1622355072141290486219066174550099306007760530550125408151578768917687701281091899752311952187973027830218449616865484028741442217992964969471363170552962627061442852259652158789822485706530624213713392849133683607924948530626880128413261933287994652874070141840391499992386514810399615866457434933725063948341886410544238592448520267195596714977376915841239309986482849955889961534118903006348237019828429077252444043751844069669540529472993353426919316111045510391895484517410965202987116829628602403464794315533593067856289944368553422958347342746361790810859220260855307644755599115096476178487766856879640944565834380683968457125321797676409036448912622792905649990974028588141158550266697579984503154370118226378775204962451697808740868051859767944799434851952031097193071366406043131084979450496895573562755159887076825783625776243942514402118221766137712356636814108030343622894203155678949637989856187553110469378443545719410956443463396306258521492559310999213908610171565034450072289218502526701374331523339665335791762791779960644397319523137595659129604734125377201673174729999558159244446323456163649327343706290709018637352394824991141970315599862810026015836551518787297990322214934401409589818020260850609695217941198578204299859022142002722149833925805587564333808861253899059690473588*a^21+1112133395336907399821749937471337310567849745508293094750964650460505152597990649831136746704135938970872257849019052990819666275948213215561133507987610768831080609065748916033621547470261643735477903147953055523127766415637693288369304860173805349362226145932386524303884353982261636536199841896702777712677037935773571822835486994667478306407261919556456275220763493116957987839646904758400381325480781629482036506230804721437644830235747905094316261440004297680421850986694378641115921828146024204215557009723865228951536118858918227344732267961253295666043599174998765798140133138931338083612545134215448003718362870578413925302863185200409864368364523006503246540300812297952879699446721264931839004734409134420588534667153099082438339116262403441107163521125285477197553049416575697928186081207888372461507726768445613964298072153360996387257918581387681663153590359734785490391715927930380268633901930452083081171988340385974152201646080725873188493454783353868881465391282362732107714682958037172871362394404569267623818957229758419083575203099096009141349589133109740680695055190231940354124916934889873244137918299275252480145414807693657545005639401611792610690065730583926285987222879777062351909798597217984783101553008128152144430703977755850170646736228553210465069740072940866916498000*a^20+1872196418387211883509477894393248470262020279479269370540010680250671151477779828111424087817610415112422657412871219743015778620079142706406746473269035846885007867314994095934221723231214548194706811078737375669169579820145129219109297244515643927727661571095140825188328711597765335436945046915322368826781699867337992416060550898896773633457263938135828156256216731196172158405621417882365121557387384749092635510827789484583461371712599928617673467171296993600412840862186144144158004170689318425563063790619096162831338979296969277619245036459217322865346733884349831281746904675935609500490181535710560044900334615355907999855769312431125114458476400684044238208772853699689869868984141889848915132995102466338515713345299777024724584322279500232162147397435788917923062590602872332303830144727372338140285357911383398320191962582312204317650952165673090344275264631267662117576118088356187654589872747912954176323642062361529053445183494830271796405041694019286933668190231405533805620667381846001754827327534238748878534218852209229733570003474003104702958501874327604702069855713552991967568291317525009628629081844938596224221691423495027090827767993464068619210990340679075462968467251526529304719120103457466494572521925820739795641171965475833786833141421861324662867294088960604176468538*a^19+2316944573618557082961979036398619397016353636475610614064509688459385734579147187148201555633616539522650537185456360397540971408225444199085694808307522435064751268886976908403378223896378424448912298224902199006516180032578527684102718458695427811171304470692471925633092404129711742783749670618130786901410495699528274630907264572223913138348462332409283906709923943993662474665931051580000794428084961728087576054647509836328426729657808135613158878000008953500878856222279955502324837141970883758782410436924719226982366914289412973634858891585944365970924164947914095412791944039440287674192802362948850007746589313705029011047631635834187217434092756263548430292293358954068499373847335968607997926530019030042892780556568956421746539825546673835639924002344344744161568852951199370683721002516434109294807764100928362425620983652835409140120663711224336798236646582780803104982741516521625559653962355108506419108309042470779483753429334845569142694697465320560169719565171589025224405589495910776815338321676185974216289494228663373090781673123116685711144977360645293084781364979649875737760243614353902591953996456823442666969614182695119885428415420024567938937636938716513095806714332868879899812080410870801631461568766933650300897299953658021188847367142819188468895291818626806076037500*a^18+807345364229315452684561021303498149969876603315071027609607260441975202631062473647652674334447040655650024931770005239458642587837743371366802655502194733508957870229394355695718049706347226350673178799733170674886282390676073307837187031284637769675024022262710953852110175783955475517357192310069028124449754226548439254132461115044843783653877500295673433223795821853584473678215631327428039170324018572817226756007736462627280482227595310859045645433927680826260390871847990955591707293919015748564480836412436164418335604168491378184655517646489786035220371910760227352396598235105944927264158181931419668954534709609710680593814789252446915156837042424071067306585123854444505636375448544137501593416409110941126473233174681512371178084255236816020708226124886851843799735142680955249757209060724145662016321522007513598326575542024085180315632291906471544624671755122622093780124849661726882955518991262934697598966930893738595034763793749853143033245003645194081192118124386068376348414330297989906680890117121173230898344230877716386571949179347615425394737172395288350509744087588191213148392779649814277553158592449691136518884765490536231552571354189009327323235644762505377773473285469656116139591548167913118929010375705386102698963451922539427455031221370561510357820004811643064040530*a^17+3707111317789691332739166458237791035226165818360976982503215501535017175326635499437122489013786463236240859496730176636065554253160710718537111693292035896103602030219163053445405158234205479118259677159843518410425888052125644294564349533912684497874087153107955081012947846607538788453999472989009259042256793119245239409451623315558261021357539731854854250735878310389859959465489682528001271084935938764940121687436015738125482767452493016981054204800014325601406169955647928803719739427153414014051856699079550763171787062863060757815774226537510985553478663916662552660467110463104460278708483780718160012394542901928046417676210617334699547894548410021677488467669374326509598998155737549772796682448030448068628448890510330274794463720874678137023878403750951590658510164721918993093953604026294574871692422561485379880993573844536654624193061937958938877178634532449284967972386426434600895446339768173610270573294467953247174005486935752910628311515944512896271551304274542440359048943193457242904541314681897558746063190765861396945250676996986697137831963777032468935650183967439801180416389782966244147126394330917508267151382692312191816685464672039308702300219101946420953290742932590207839699328657393282610338510027093840481435679925852833902155787428510701550232466909802889721660000*a^16+1475515445135801416620981619914818379754153891824141724184223196263973483727955236538685531068254850021124542306351105451199325840537584712056685941535346655335303021894721777974258294478048322414605896534393791042937955413338113162959175674194013506822367517633436502219807809802641433872552263543981903749058886927206675976849135968822616670982174016398842473273502302877042786875206238755110228851870452176348387237920372531888732418064010817253565365707376423358067034968304123381281697377385861707339107232964914261390363041875532642566036000189843133512309847332917485930064892850940017045844700946781116698736403226433819240516459618727395768860171093097486232082585597458381479506059330952530470309171334986638239275813760331488046043387496357626459768218851255534728908890524655560144733219601862938952759368498545966045895192669375417737399825097688673749583482399144620904812517206487721958882917307106356419161018814497961902622497269041575791091057609514423742560701679339246932233959268885470597582771602898349085547847929874491568641421844085128008258332970163830704184947362749028923882500801944923835057734357065373742562933882648130168989313904355792525817399198650512797550056445808664358315756919080423838672694512222732873242616474789683533004094913958680245864378683146556686922820*a^15+5514328085212165857449510106628714164898921654811953261473533058533338048298370305412719702408007364063908278501386137746147511951576557193823953643771903395454108019951005042000040172873380650188411269775267233635508508477536895888164469931695118190587704640248083183006759921828713947825324216071151272825356979764877293621559289681892913269269340351134095697969618986704916689704915902760401890738842208912848431010061073410461655616585583362759318129640021309332091677809026294095533112397890703345902136839880831760218033256008802877250964161974547591010799512576035547082444826813867884664578869623818263018436882566617969046293363293285365577493140759907245264095658194310683028509756659605287035065141445291502084817724634116283756764784801083728823019125579540491104533870023854502227255985989113180121642478560209502572977941093748273753487179632713921579803218867018311389858924809321468831976430405158245277477775521080455171333161816932454559613379967462933203932565108381880034085303000267648820505205589322618634768996264218827956060382033017711992525046118335797541779648651566704255869379802162288168850511567239793547387681754814385327319628699658471694671575914145301168019980112227934161552751377872507882878533665302087716135573889706090429456733799909668555970794528331798460969250*a^14+4114534376524203373340747951585250226908653187068078911888952950533001418702710621480734217512003100484341861554807706141259846119825114218529682478040168151867004193910799556200950973257356778434922228203486427921905673568350761933611926301240978594658692887114556859795894518602397404196335791984700885562640305115428964697115687118765949409176780107400235900358318269773335795166405621745832469268798519862637734896501284080206906754776161885710783326877153127040552789595866581084923400227790064694952065032035213023253207112777840270544863489656398562505152153923352089001693349634521656236469963364110563019766312283384213702459218898145558677362706553826960020894887971304268735592877960061922464308290224818804769900133250977388914315099797579698681133838114580105392021335090597196562161212824963276392147419522481412614780200205296793444468599280894419356283060440186813296329835880951021690070845776063635864423665889848690027175281062531428367716492453150677155685387344532980891988837626159111303013058933645354972636178082986701364831283688478260653576042533321884939689812518824932558820217636390418951951936321014374221755792096878099572858638801369000277134695039030964828799637686788054467998372595044753608610587673102163928127221846266393723130395613625741266681688744026388084027748*a^13+3707111317789691332739166458237791035226165818360976982503215501535017175326635499437122489013786463236240859496730176636065554253160710718537111693292035896103602030219163053445405158234205479118259677159843518410425888052125644294564349533912684497874087153107955081012947846607538788453999472989009259042256793119245239409451623315558261021357539731854854250735878310389859959465489682528001271084935938764940121687436015738125482767452493016981054204800014325601406169955647928803719739427153414014051856699079550763171787062863060757815774226537510985553478663916662552660467110463104460278708483780718160012394542901928046417676210617334699547894548410021677488467669374326509598998155737549772796682448030448068628448890510330274794463720874678137023878403750951590658510164721918993093953604026294574871692422561485379880993573844536654624193061937958938877178634532449284967972386426434600895446339768173610270573294467953247174005486935752910628311515944512896271551304274542440359048943193457242904541314681897558746063190765861396945250676996986697137831963777032468935650183967439801180416389782966244147126394330917508267151382692312191816685464672039308702300219101946420953290742932590207839699328657393282610338510027093840481435679925852833902155787428510701550232466909802889721660000*a^12+823149776094332215574264029811041821416515067726090120813981478741018126551936860508884313829572542174298278651678537278879171150991303873873451628139920354119314870433757318669322130210443888607485363008005754510496129155125634100840164618930199036422326422987369924695994664903469386383618415680471307493294092855649559633392678421045553790088581675632046937404564110489354231896314220562874392714362288125448793434993970329634756166183263667745065654449072894457093163936735697961655605078919363176457036143474805031919709732308095764064775992332689634849162569007202732311054254982432685400639208009065050460220954318496558928969115934478815482591827293617246515261385232867277840047312216552900342885485697002205735431459801702996434767543968068185177127914095730002755990571889308248950259407452026532257806657660849828770412742692250798094574084119444340576134706082499893812340219677767151137364900308631717137116942105796819074365475902049877648830358241426097735560140566829247892779995456988057928538736535029960969664527186001046016618204069834691653566338326491357400265396129925596857738213206606741227966347463234825536148795539109808409422388346723079042414990870348869261833187266691357276946069394922862068428055432752001315125459602020646170433943126569317450070567238547960562433077*a^11+1343827852698763108117947841111199250269485109155854156157415619306443726055905368545956902267497592923137311567564689030573763416770757635469702988818363012337555735954446606873959369859899486180369132970443275423779384418895546056779576706043348130479356593001633716867193594395232810814574808958515856402818087505726399285926213451889869620242108152797384665891755887516324235306240009916400460768289277802290794111695555705070487503201528718655632149240005193030509736608922374191348405542343112580093798053416337151649772810287859524708218157119847732263136015669790175339419327542875366851031825370510333004493021801948916826407626348783828586111773798632858089569530148193359729636831454861792638797387411037424877812722809994724612993098817070824671155921359719951613709934711695634996558181459531783390988503178538450206860170518644537301269984952510115342977255018012865800889990079582542824599298165962933723082819244633052100576989014210430102762924529885924898437347799521634630155241907628250552896226572187865045447906652624756392653370411407677712464086869174269989173191688196927927900941296325263503333317944957596746842376225963169533548480943614249404583829424455577595567894313063950341891006638305064946247709884821517174520433973121652289531472942835129311959269254803547524101750*a^10+3694324704904122092257361220739301582963542646407422820402467928813089093793156394777119822881610604901695234127405338869750042765747261964450712460773239147897353553632146707050231186172005499134591178516272392556779799490964973539832562618840521873398775106791921000370998349252826807156520049659043987489224109336895942174687302131681612318300588869594932766000327295775520728030035767571096205342074189968209884816461099092092221607475524139626844765672444384327308879926345880863391575874672618283906239577153615377183268315609966430558427477266784534704388695908772816854995219615310164940816722052790483900054714453331498579718272983020974312003572277965097584688957994590863461317884255047782152276607648268596125808058223087608616465688571168576909568695055599483927602946025248942538564197127162249504459215866507789310598880155236346340393433685234242766992685066472945957484285865832967421875341826038602811084792047448398123250318494160248673502747063791532222663527274919530647670499455020795949908229704786275697607644628387451660193302836143193163252489785859714277275474999392631180362915100387442727131422089086223374556537020141777295487404605009595736453268716331791437975589271145543197884224850036578514965584965729382591348440062306366763200849021620709993423677019265833321818617*a^9+4935091941807526586709015347529059315644833245693050607957405636418491614653583508625669313499603229183245644205022047646762269099520196144052529941695022786687920202729260814899195616899286044076183195219041683883879463469392263967138790317021261237794878522574965201598486820796286012129386798416618576100004355839995224963832473538836934984682224768031774721292138000706501071038433139865401692131820968480826536996399195951379548934171131328856028410140019070956871963753456305219951903112397982406206534230649651953472441527436449633842249439078061499518068471339057023229246840804007812746030669033081050516500235238191711793531455384326818773134617570841358156522584854572165903666294825613135035583508940533991361622585491877178320129828414415269913038124993454305064141656786054659556325735360004652797940537534977411966572695180539421468457013704907837380244057221323110613613239430191062442062939816381118672700698260462760300394804483221062273939705601132793161502673815484623727983905626289954616670625170276125080696622707052984683364963752238540564738801778174474270584307406654235321429318898573812520862012453033932880645278209140605355962524844652329709937166679466172894068301529010714186599731275154807475013141473568675140911248901291585132244892014204871438746971573675096941959875*a^8+3340989115988114043796403275572507356097462005681901124352066042502408603848308365251931596154501103582575965010954233615216165586130077918237679831549813337161195847329677531679221312370413614926968340759045543699485826595489867855968746431022603843092282602892703073471724628877391546331146869057733537972508656742763568917466540683377480973151319344590993466075692232676803170859731021010436881426598973370015732332371221999329025523438006583783848220813451045834081307261465740847634571550161611589229577495853168897141635354371949430159098671109816133644752969732715597944215941745519391459469790053736294013926855457575354611067902016913745677953509334452909151211754622068527260646864706027075076129940682106415930295764618242232355420262655528894316740331681566973599843186368151043899142486538562634469660857807998633104319543497915497710106360949914157379370232495280676164691491977112404060770231541621709580030199950930827237424769670951016030857851809479856033128234420611641719115591578116779285260833684160772060979356543205612478513674887655308711653017425591760926248972435209050550450253472584731754473778635496777775731055488013372969378797880486854474554073204382532199923827076621091410395247948282592401971982055313001720995671696703822313547117065615353530273456272161288313297535*a^7+695083372085567124888593710919585819104906090942683184219352906537815720373744156144460466690084961856795161155636908119262291422467633259725708442492256730519425380666093072521013467168913527334673689467470659701954854009773558305230815537608628343351391341207741577689927721238913522835124901185439236070423148709858482389272179371667173941504538699722785172012977183198098742399779315474000238328425488518426272816394252950898528018897342440683947663400002686050263656866683986650697451142591265127634723131077415768094710074286823892090457667475783309791277249484374228623837583211832086302257840708884655002323976794111508703314289490750256165230227826879064529087688007686220549812154200790582399377959005709012867834166970686926523961947664002150691977200703303423248470655885359811205116300754930232788442329230278508727686295095850622742036199113367301039470993974834240931494822454956487667896188706532551925732492712741233845126028800453670742808409239596168050915869551476707567321676848773233044601496502855792264886848268599011927234501936935005713343493208193587925434409493894962721328073084306170777586198937047032800090884254808535965628524626007370381681291081614953928742014299860663969943624123261240489438470630080095090269189986097406356654210142845756540668587545588041822811250*a^6+2174187799061838614054847750986200109575951892382606831832710326321275689157807684952794492457167051251172473173218320208603550938912569795223103245944961567416626933273505794641629373849430865726981083276435735650001389101150258093630951607764187648835731819163314506332826011418033748233715429983945421137392381221328713574039373400090454924959526010564456106620185439008111771639049879969576492631983707937607351570186302656075743848563737719287401078838634769265975957396632139473587322124033714659051337621263053475081524576029346856060655938601614298823155988418112188331425233678943967191881919906931523836453258397063198714281071661210847537589257948143254256491988807867840097670818268958477444772446397718635644129336934118719439741797896353870478552214766993856787664531163789194814246448077168957973653738308554142000982346260383625265198838349880648278524452539809482478453539311287801839345307213972346881908406338847578837443170563409000582711453111906965214086528690800285478426036392968492811012371042069781855566386008157433961533649990049851141088934528353844099957423573872115662375253216884360474455826484411065256888333890969491297804791789598158527633593970921939296831533997677284239468501036865616896845435270985620110347632264235184664907894600949869523501380720704128333076836*a^5+231694457361855708296197903639861939701635363647561061406450968845938573457914718714820155563361653952265053718545636039754097140822544419908569480830752243506475126888697690840337822389637842444891229822490219900651618003257852768410271845869542781117130447069247192563309240412971174278374967061813078690141049569952827463090726457222391313834846233240928390670992394399366247466593105158000079442808496172808757605464750983632842672965780813561315887800000895350087885622227995550232483714197088375878241043692471922698236691428941297363485889158594436597092416494791409541279194403944028767419280236294885000774658931370502901104763163583418721743409275626354843029229335895406849937384733596860799792653001903004289278055656895642174653982554667383563992400234434474416156885295119937068372100251643410929480776410092836242562098365283540914012066371122433679823664658278080310498274151652162555965396235510850641910830904247077948375342933484556914269469746532056016971956517158902522440558949591077681533832167618597421628949422866337309078167312311668571114497736064529308478136497964987573776024361435390259195399645682344266696961418269511988542841542002456793893763693871651309580671433286887989981208041087080163146156876693365030089729995365802118884736714281918846889529181862680607603750*a^4+3907896275399837377202105008989675093509545009553803991887638762257947486149320666923602157762838782248636416041654322699549311148280018088669856850607134508033797721624672495915077077803287042258365411132125115085965314111384687232955651122881746565576658660387251037946884636501627053149353442369563356140571147497658881611504430409155362674781017919010451111385597444950930533817740563862044299621642947609038427364390071962983875048605869588225210458004409527898959519356543964406886475868843327696725894088523071735617006885310203502919803344557246967919606861182313326633106293654772161334044900131881297602970397764306102020126524614512806109867254351266725585193580455689771390190294860252232969440346549530977407879643630784863089751491972346521182635280182350065465468846129056776775724106544482463804489813412754629578611984386054988938376859220548046825549222547854421881251326237037354921651444047991910266773338615548977146487057216871027607290906222265154701000627371658605769970429549771193637752923562419004819879403405857011404793092462047387271209827894752330810306194318045356934869085828055082000341940389976896260239409180225957294951480188263404371026401685867129245353303477526619106882703867391239858313677002325381778766883506926989908668204699876182072334915947308021650284873*a^3+1065794503864536258162510356743364922627522672778780882469674456691317437906407706088172715591463608180419247105309925782868846847783704331579419611821460320129785583688009377865553982992334075246499657183455011542997442814986122734687250490999896793138800056518537085791222505899667401680524848484340161974648828021783006330217341703223000043640292672908270597086565014237084738346328283726800365436919082394920284985137854524711076295642591742382053083880004118610404273862248779531069425085306606529039908800985370844411888780573129967872035090129534408346625115876040483889884294258142532330128689086956471003563431084304313345081910552483726120019682667881232277934454945118871509711969774545559679046203808753819730679056021719954003408319751469964394365041078398582314321672357551710514511661157559690275611571486427046715785652480304288204455505307163194927188857428079169428292061097599947757440822683349912952789822159536558562526577494028961805639560834047457678070999978930951603226571168118957335055627971045548139493167345185151621759569636633675427126689585896834818999427890638942839369712062602795192298838370138783626806022524039755147297071093211301251911312991809596024071088593119684753913556989000568750472321632789479138412757978682689746869788885696826695691834236568330794977250*a^2+2342636191448539795746961447962049006100693685823519562104376371045299912111459679152939673718275176139124844115343853120422652519723732136459933367399769995981430508505709824996551596770376643827110884629717917104982534452030379024922890460309362409866899641780910308287499649432287804710427084101138543881647378230905616752991388222062602862503041709011848187792420464909952428160881321162208668598294654830534970716800397834384926065504509217485688656145124807364040672832756453699867704385812785124590977597736143784858145858861904687357943228513436516772098769699765332604801783926475719867661594084885394338456214242552172088007547504124027947302879092795107441516036261184588900703565264255609131244773692406167559719158912772965568417930935861747792957446198273182561990373675581409223202778031936497901880920882659901083792672872722549831701613032005024846859276510856387921616173698807587402122612982707303772912812330315735508676156227139204126091084047737696530859474949744618002159012424870576687632803614866560872753944753274025806011357386531579082553009288242244986954181719385082113492578858745616381533543039905705636599707823810511290612607469454981766721155933998476448198004483953016402741964045070906708863343692303529959193247546148528166328748968253768329143773445251518891902635*a+2571808476716598362087796730402467530688152536487927781611605754189918165382853377734503726753314358870142096275856560041270478263130243060985121237221349902921873908464544368327749828524980051138292651029641440897232959836162165729354017489151924870400147962468643837452732568583980034489962134386125173460565650226476384840307063675168543583566793188974305136448015577832965346879183467253800881815174307518177209420658735918324553669920167030530606354580009938385975530406730750607580569227587680972248475584986438341950427274861248400734693369660398246227725823092184645908199057883778719318354010622873223508598714138212582202262871115775947811351842959452538757624445628439016034304970542925154877698448321123347610986417791541628138659206356807957560315642602222666019341426775831301458930312793241861317236618152030482292439291854647304145533936719459013846042677706886691446530843083339004371215898214170442125210223037142565226966306561678581748391114186505821788388717340463817999090204340460962265025537060566431380081338593816344130767657166659521139370924870316275324107315127411362068913870411932831877068936067074021360336271742791583072825541116227270412220777001975329536345452909484456688791409256066589810922341331296351833996002948560403519620577528529299200473773918675754744401625)

==> anc/ChangeOfBasisMatrixInverse.txt <==
1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-3	-1	0	1	-1	-1	2	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	-3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
3	4	-4	-4	-2	-8	0	-2	0	0	-6	0	0	0	0	0	0	0	0	0	0	0	-2	6	0	5	6	8	12	0	-2	2	4	6	0	-6	0	0	0	0	-4	2	0	0	0	0	0	0	0	0	0	0	-5	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	6	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
27	22	-58	-28	0	-58	-45	32	-24	-46	14	50	20	2	-22	-9	-26	4	16	-22	5	-4	14	-14	62	-18	32	20	0	-2	-12	2	22	6	2	-2	2	-16	-2	-18	0	0	0	0	6	-18	18	36	-18	-10	-12	-2	-20	26	0	-4	-2	-9	-10	60	-36	0	0	0	0	0	0	-40	-2	42	5	-42	-18	7	9	0	0	0	5	-24	0	24	0	0	-18	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	18	-4	0	0	0	0	0	18	0	0	0	0	0	0	0	0
86	-20	-49	36	-54	-61	-87	-21	-56	-63	7	-17	78	48	110	70	16	-62	-22	54	117	0	55	109	-65	22	-7	70	109	0	-70	22	-4	34	-32	-18	0	54	0	0	-32	34	0	48	0	0	48	0	-48	55	-38	94	-137	-33	0	0	0	-63	-39	0	0	0	0	-24	-24	24	0	0	0	16	0	0	0	0	0	0	48	18	0	0	32	32	-48	22	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
-1442	1648	71	-676	320	-570	-1915	696	259	-79	-845	-273	967	-823	-336	539	923	-294	-939	-734	-7	-191	-858	-1104	649	-1202	-462	731	1260	-39	235	-523	1263	650	122	-202	122	-406	567	-56	150	250	-225	250	-70	-260	170	780	-480	894	-1160	-187	-163	314	207	-368	-504	-281	-31	1045	-585	340	340	-180	220	-240	220	-768	-522	1085	77	-370	-505	281	328	40	335	220	67	-375	80	80	-20	-160	-320	435	-35	0	-440	-180	-300	0	40	-240	0	-240	-100	-105	260	120	-60	160	230	-80	390	-78	0	-220	20	240	-60	270	40	-60	110	0	0	0	0	0
1899	134	-840	1350	459	-550	-2026	1353	-1385	-2979	3450	1527	2464	-1016	2667	1382	-564	-2575	-547	720	3323	28	1664	1041	-1727	-587	-692	881	209	-28	-1681	-679	-378	-1141	236	1065	0	732	28	-360	860	35	0	1380	0	-360	1740	0	-1740	627	-580	2700	-3846	-943	0	296	-28	-1245	-1281	360	0	0	0	420	-2460	480	-840	-296	0	248	91	0	-360	63	-63	480	1380	-1065	-91	-360	-236	256	-1380	-355	-360	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	360	-28	0	0	0	0	0	360	0	0	0	0	0	0	0	0
-47943	53664	623	-24806	1297	-15587	-35573	-5953	9718	21100	-30501	-21336	26038	-33896	-22354	22633	36248	-19958	-38190	-25410	-3015	-1242	-34105	-34982	9280	-31149	-1115	17349	26292	230	20743	-14985	27914	27029	11832	-5829	1260	-12830	16844	8266	1834	9681	-5586	84	-4060	-14714	-868	10808	-9422	32450	-26866	-8118	48	16888	396	-10390	-9162	-8633	10156	15456	-5726	7938	7210	-7742	9590	-8414	8876	-10152	-18372	12586	-1691	4592	-6244	1749	13063	1372	6678	12355	-5341	-9576	56	-9590	4326	-2821	-2884	14868	6356	6398	-14350	-5894	-5012	2324	1316	-6622	644	-8260	-6412	-1722	4466	4088	-3122	196	3402	-154	8876	-2676	-336	-6762	-672	4718	2268	1050	602	1596	3780	-1904	0	448	0	-2212
-3888	40608	36951	-25568	39596	44013	8369	43332	-23195	-66295	46163	36579	10482	-23786	15154	7516	-23254	-5646	27304	28694	35096	-12038	1013	10357	-41563	-33654	-2457	-5362	38241	12710	-13690	-19430	16602	15936	-3248	-5552	7392	11926	-11222	-7152	11952	3152	7446	16000	1712	3120	20608	-2688	-5908	-9471	4358	18274	-12879	-20501	-2502	11456	1232	-346	-19281	-38	4518	6048	3024	3920	-26320	8848	-10528	-5744	1872	10042	1822	-3664	-1866	-10914	-4548	15904	8074	-3088	4658	-8858	2576	1200	-9520	-18128	-2016	-10662	-8310	8064	5376	-2352	0	-5376	-2688	-336	0	2688	-336	2934	336	2352	336	0	240	2688	4368	896	0	2688	0	336	2688	4032	-5712	2688	-2112	0	0	0	0	0
-336252	243720	-283389	-165690	-25177	-69566	-200553	-309531	-173577	273239	-157446	-433329	254163	-109571	-36386	196893	280703	-209554	-295807	55828	53417	-195737	-417678	-159005	-249486	-185915	51902	124366	306275	111167	152256	-27074	111161	213831	31942	-104155	-5852	64738	-57435	111332	-66102	56865	15981	7200	22524	62358	-137298	-36498	-1692	447578	-81636	20717	-44917	220799	12345	-3440	44228	-142605	76583	-3	-1707	84594	42030	-135336	8790	-79680	71538	-47444	-238270	2487	-73205	129162	-37953	-74881	164574	-105978	81183	44625	-24761	3531	95688	-34542	52200	-3141	153318	94407	46605	148818	-114780	-141906	-81870	-51768	-106722	6954	-45624	-68328	-116118	-22995	7716	20364	-32676	-74808	22152	71286	21444	-16958	45576	-58728	-16050	25278	79044	-39150	-31440	97092	-7698	-17664	7560	-41856	0	-22152
-667380	1218337	2050204	-1118133	1305817	2220413	677076	554097	-647440	-1370105	323924	601447	-264852	-292739	-25243	-351791	-608289	363393	889630	1115068	652091	-572861	-343899	129618	-1168960	-1224526	-89277	-699477	1356959	554861	49055	-654564	653297	552582	-83328	-701647	222867	481996	-337050	12772	198652	170239	232285	147368	116264	321668	116340	-71280	258210	-187607	239358	22293	726389	-702899	-77334	343256	-36011	78816	-203643	-28833	-4287	178080	62280	39660	-145140	61800	-81480	-156176	-57491	106023	91017	-106456	35433	-499578	-70039	261600	-122457	239067	205379	-192123	171828	19016	67860	-502631	60540	-408581	-358901	236760	167280	-133800	-28800	-196080	-71280	9000	0	111360	75960	109301	-9000	49680	-9000	0	111772	42480	36720	-32192	0	124800	0	-9000	124800	45720	-173640	71280	-22028	0	0	0	0	0
7506773	-6718078	-3219482	4501306	6587650	8306778	1329772	-3081163	-7920276	-6563672	7534627	2038734	5470309	4947954	414383	-2718076	-2876280	-974853	1736187	9792188	7749355	-7031748	697920	5817604	-9422760	872254	-641750	-2299502	4461996	4454538	-3129732	368982	-4690618	-4202672	-501096	-1295360	278838	5644232	-6101998	-1108778	-622952	-663234	1299166	2227082	1257190	4596064	-598444	-1824526	3339952	3141229	1688500	5046855	-3574893	-221820	-2560368	3130402	1712336	-2134430	-2798064	-2230866	-424534	870914	232518	-399322	-1928806	494076	-852940	-1169652	-1879468	-2645126	-1926561	-1209274	958012	-2094279	183753	-2479378	336930	-3359818	2541329	1398364	695750	1032328	-1126664	-1161842	3021766	-1859616	-3029422	2137124	1692174	-2316842	-1194556	-2481952	-2305622	1087988	-597388	342848	-792792	451044	331628	-1224696	833580	-1467312	129778	1547260	-497750	329802	523578	224114	352	406516	1077538	-167706	-1197570	922878	-649308	702240	-3102	-1027664	-443520	245872
-13775239	17221053	31050106	-15312717	17517301	32797642	6154255	2353349	-4828445	-13724590	-4494430	4305464	-6117858	-7682067	-401321	-5966590	-5902893	3031935	8979140	12994831	7605513	-7344508	-3662057	652401	-14778590	-19311914	-4277124	-8579068	19754233	6641212	-454953	-10459656	11399673	6256882	1238856	-10463219	1925231	6202631	-1872117	1599560	3109024	4730635	2361869	1354072	997360	2834056	1445928	194832	1909050	-1272273	1701402	-1285273	11646021	-11619217	1516803	4931640	-1393192	-1190623	-157559	2368995	-1220859	906048	-546480	261096	-1235256	338712	4224	-3673944	-1669207	1814787	2256569	-1445168	-2145651	-6497151	510074	3091968	-1249701	4236267	1701247	-2462139	1512552	-1588368	777216	-6525731	-519552	-4561021	-3413413	2405304	1279872	-2155824	-329472	-1609344	194832	351648	0	1221264	2933568	-194939	-351648	1147608	-351648	0	1778552	-524304	725472	-944920	0	1804176	0	-351648	1804176	1077120	-674784	-194832	-377272	0	0	0	0	0
102303135	-61386367	-26273867	81231313	79062945	43352043	-70994254	-20289135	-48071491	-91862076	73166081	57480888	120878808	195530	-44112854	-26764106	10051382	-25636138	-26138160	43047391	102045673	-43459630	28567555	41114748	-50451751	6269898	-27100519	13337862	28728545	35351802	-49684940	587169	-57352904	-59519908	24630240	9735781	-2914973	24570957	-22877499	-43127870	5205122	6594939	-6790368	21277438	-7582016	4341454	18544708	1224314	22828858	26693527	-32431347	62401537	-82969796	-1119389	-56401667	32568728	5813469	-35641340	-30619789	-2617394	-17800926	20825298	7548034	7434752	-6363890	-2995174	-5749406	-20984044	-25346313	-17047186	-32839453	-23377978	8690526	14749116	2765012	-9129276	12783446	-42755973	39359961	-1833468	-28351102	-14125384	-20056244	-9631479	753116	-1591642	-26776906	15073292	8822398	-10510448	-12225096	-18322902	-4923386	-582998	4177290	-4863066	-1151462	2906228	24243492	-25838254	26545402	-5195606	-2912182	3242642	15627456	575156	-6223698	-3924284	4673370	17992260	-2952508	7924098	-3876054	-8395452	9194562	10844704	-5417412	-6212544	-8030880	2652598
-108714182	151855946	220814765	-115160570	182246234	247690579	120107499	46871544	62721806	-48290979	-102335182	59215999	-127401577	-131106234	-14283550	-59581357	-79040974	-21559826	47461084	45163620	2053930	-15847518	35473516	-16737581	-86483582	-170888924	-746220	-76932049	137407504	-8947434	-17893382	-99381224	117685726	24513432	37719084	-47333270	864370	10261484	-2706388	24153676	51821036	49874646	13107142	29462432	4351076	-16940652	51092496	16259880	-9844744	-76292542	41460528	-21800699	82243281	-79049424	66385064	18581320	-31246850	11669365	10410451	48311398	8144274	-29313648	-28657356	26891956	-60137532	22756188	-13757016	-35497492	26601118	5082862	39830091	-26050204	-50939114	-49803475	2086189	38608024	-16951706	34100166	-39302175	-13378230	-21798816	-46085484	-21375900	-68812286	-38463516	-37159350	-7668798	12574380	6785688	-24138660	11304384	4518696	16259880	12397476	0	15200640	36939084	-15813570	-12397476	29490552	-12397476	0	-6778316	-4955496	-2274636	-5678060	0	11741184	0	-12397476	11741184	10122840	13456716	-16259880	-30916976	0	0	0	0	0
-514823224	431695613	-355165854	-19846378	-532854335	-1006014783	-881821996	-242405726	406022650	610667436	-493454388	-486788428	587059899	-738569251	-383163521	387514180	900517519	-404539557	-820256626	-817988164	-127428028	386593427	-390988173	-502037711	441468906	-56825047	14207133	580788844	-191215557	-149282424	202994941	85437767	48981625	277000692	304133662	204515442	-139607448	-416350099	528526184	-93934386	-16367217	191344841	-187169550	-164281864	-217965074	-400666782	-54506431	57692674	-177767925	288320386	-427457050	-100927377	-330068556	366286283	-107597990	-129381526	-4197471	-192043040	188693460	59430921	23485059	190215824	33269569	-89404138	168145400	-205985810	149411588	89842139	-259108715	53036830	-154587730	311786846	-32229613	347276407	184384364	63633184	187348102	99768825	-26505030	-83370843	-233820257	-294040143	55228229	147390680	-90096513	360104107	297358302	79896764	-309002150	18113569	-56166546	102000392	79637344	-102963163	96504	-160935840	-71392527	-60993134	167754387	-62995313	88767575	40019604	-73840891	-69426198	174709998	-48117950	-32898282	-132479594	25442172	114609915	-66985372	-47229585	79442685	-19076340	155115996	-22915048	-26606970	31079808	-17297280	-35737420
71495265	865272795	1410938441	-868341683	1714053192	1901690749	2462915708	572412938	314121695	-605942219	-173935103	916729569	-1408675338	-441214305	-391747874	-722426321	-1377118127	219113796	720259711	632836204	-267180660	-64983886	312080378	-97711175	-583512396	-776722665	759127303	-1210092877	462211555	-249484418	242444456	-540257305	533382797	48265985	49247320	-249484042	118010327	15042732	-472134815	212681192	316304646	35453536	248333303	201778504	263461288	93743064	300893608	-13705344	281343654	-1128237861	931082513	-257792834	1028443240	-222120621	420292809	-67244768	-284114896	702446040	-53087490	10995793	314215359	-213652944	-143528808	335874940	-370217620	340960180	-136163824	10825976	567665617	-443884151	278622511	-218285912	-36122649	-598721625	-195636342	245543280	-452487279	238097210	-410713127	-67235521	-215915224	-207180872	-48235840	-616213858	-161456928	-515186079	-283148535	175618752	248760576	-244344168	147945216	-100815360	-13705344	157234152	0	240873600	76875240	108928503	-157234152	232037544	-157234152	0	-152992072	161650560	-222144456	35144960	0	87110016	0	-157234152	87110016	-64910304	-97344792	13705344	-397336240	0	0	0	0	0
-5407128271	-1783223102	-9354393411	-921174643	-12025560206	-10855180851	3220716756	-5657740130	-1020277750	10315805426	-1393115970	-10332679880	-450709892	-625532147	1724537870	1925458487	5586081275	-2055204992	-2548562401	-104269641	-3765886843	963788363	-7111800155	-421126038	-1145707722	5709139781	3973704678	2323436989	-4991423114	648103767	4249717501	5067628697	-3695033749	3197573952	744320620	1024557628	-1987195110	838715945	-27319713	1829809798	-2573309429	-138086913	226357013	-2480611880	-274886352	2512899504	-5642619798	-4186933170	1679099258	1522472907	4358123527	-2264170388	787123678	5075484927	1893241321	-651510770	3927620378	-1032376399	1408102641	-6002753169	3886017667	974644120	-400069514	-2675109694	-381671420	-1362835678	1225383316	5053090472	-2357856708	-2881943287	-1168510407	7546804148	1019834579	601646527	1203423526	-1799682268	1028863011	602005218	-685534625	3064378675	336910602	-117554556	1642352978	2673620268	4854383956	1775759913	3461364487	2934112484	-2511432182	-1663414130	-842178194	-12107614	-1806127170	969297746	-2239302014	-430352938	-1735280392	-571081143	-757481230	-485055178	-469248464	-1470295822	-1154155478	810510790	-1303137028	58163970	1391388774	-678831110	-423025968	-271561612	797750790	-2971742358	-53918790	2620604262	337637422	-486114176	498354564	-81773248	-196035840	-15182658
4437573975	16329559725	43231783321	-19846340844	36779249259	52584554665	43563122359	-1949309361	-10256645694	-23864532305	1769548113	15346497107	-20264214705	-1485487387	-6754250907	-19591021226	-28027351759	11298756936	17098846740	26725104041	8480688507	-11060316342	-3962389177	835632564	-18888619390	-16291923855	8595052944	-26565805937	12391562351	6641980683	6536659905	-12093585372	9172609805	1101851990	369866487	-14487106270	5184835601	9365294962	-11115958413	4863411815	2925741788	106454009	5732811212	388589620	6656038807	8268760735	-172218519	-1673366022	9091531971	-11064315081	15706396042	-3660044300	29031451452	-11270343744	1847657178	3184534458	-3791337825	9776577633	-432617214	-1302394230	1718468094	369944304	-535801788	4614436278	2194013406	4809099714	995036160	-605422348	4612103871	-11050670347	3185922467	-2701170689	3060190887	-16063846184	-2373854420	2632125576	-9451543908	5722728309	54337142	-3422296224	-1029938186	-2015971908	4006187256	-11955943627	790759479	-11930508460	-9886670452	4622950140	5977464792	-5324081748	1189184832	-4788279960	-1673366040	2209167828	0	4678604736	2087024892	3656842612	-2209167828	2043838008	-2209167828	0	899429180	2862550872	-3428180847	-102502780	0	3114913920	0	-2209167828	3114913920	-1219013019	-4142802948	1673366040	-4424652568	0	0	0	0	0
310730034754	-347799260819	-137380373188	175848729390	38293267497	141283468609	281951278450	-42395661279	-204955219689	-169254417831	302382086782	101944072889	-14990411352	239835801334	71345151877	-160351173056	-180869251232	72360654611	202195597073	322522684491	125748713943	-147861760039	96205765281	263113300952	-221144061752	210073903289	43317747593	-137671735582	-64905419047	108423191747	-87921189966	110922961154	-248007138617	-159060581783	-33717463811	-124299501	-6445545248	189348668611	-211403402784	-27925399319	-38941026093	-61551901892	45628244662	32604679620	44736471076	177060419474	-58373443398	-117133957810	137515059882	-101036901957	201248802858	88401382365	-27804347932	-24070041945	-42812442731	87114603580	99410009219	-12461804727	-97574393782	-173455742196	57677005786	-19849066022	-15234866452	2417199901	-73435538413	43325942419	-43835224984	54833130830	22937718902	-119758143988	-36601108534	13706822948	65210412330	-54103188365	-57889853021	-63827737602	-29803359266	-109126914967	72578910540	96519314246	6647091815	70379505920	-26134450524	4211432210	119125857294	-94564125884	-68605370236	46721395228	74580900064	-33548338330	-7759148360	-55068833870	-59127014082	55643344096	-30197756358	42265930970	-151166362	15003963928	-28679681092	-47191934724	19200108258	-48647412054	-11649494096	37490347272	-61213061308	15979586424	19191664752	28499201430	-3538357458	-15630586108	21049956044	-32795696046	-27422380916	34122848556	-20710236202	22406740392	5726023908	-15537229632	-16004070720	22594256526
85794263312	132802158053	474897509626	-146478912629	356462286750	490441721298	251718289939	-271277183121	-75565295115	-153601612311	-163735633244	41937878540	-192731906349	-94801267658	-67924353992	-260391810475	-217180618586	90409065416	28620769037	211597700709	139520258710	-128022786854	-55869340585	-43336715792	-116468848881	-165170672322	-21949141493	-164554191138	80990588089	86744918707	9815532895	-129322113592	133362876504	-51447668721	95017764959	-190156050406	37548478076	97099106667	-26466667748	72488797560	181113945	44479080924	1543840233	-38513075461	43125677645	26184659794	-10869011573	17124509334	-757830423	10424692659	73194231956	-59210126555	309749368184	-166900242147	47035818370	46495100052	-45900455130	2206432707	79605358351	107389592169	-64909995123	-22450191542	-37763442790	41009858864	92894219696	41744481252	63630027386	-48306358316	-12527239516	-107707801531	29929612015	-19420309161	-39441050835	-153772010969	32390024132	6393078652	-79834697604	75786469415	14556908305	-56117498586	-49231348186	-84349473672	50069326256	-88646642935	-40830015940	-84165948868	-62246057639	20108633768	30851275588	-56591119370	12023599338	-18827676320	17124508964	20638933896	0	31272993208	78394820110	-9658312959	-20638933886	21919891524	-20638934046	80	30501650027	-5100909496	-4223704521	-21890457933	0	35952185154	10	-20638933896	35952185234	16415229435	6490449652	-17124508974	-26089469313	0	0	0	0	0
5690896037637	-5132993699725	-1508511354188	3512640840642	901482356163	1002912713164	2276757514349	491398470885	-1150597605163	-3349291824103	4097101591666	3238552194341	342858104011	2279565533300	-101940583974	-2120151387946	-2125311081136	1248930341313	2332887945721	2415400647092	1612560093915	-691030087641	3181521579585	3372916211912	-1134836520679	3037550428883	117556181709	-1385794304087	-2027276901663	675673603712	-2258403974734	1557666963931	-3768051706705	-2920922479296	-39403456343	767938285700	-160302441216	1381442662500	-1842595428752	-1342912424211	-205106755778	-663026151350	59533491302	375175463066	121937340014	940961193678	187750804364	-960265091413	1193235077290	-2829258792104	1625783788753	1243031122212	-1336631332587	-632818969544	-1428180880495	1112158973858	784610896922	-131080630901	-1402221093002	-1473421261803	358543704872	-350980906327	-326388628421	589276945085	-627127119062	604478502602	-718973352167	307658088830	883801463951	-1178123371269	-684837999455	-602246511499	933019233748	383132119217	-1211389735908	-261901273009	-421296269088	-1731686822853	1216249027817	747032445612	-878039291164	529965572159	-658590735537	242281954532	289375845650	-1078403558625	-866972541381	-49335866429	1006873834218	381235734701	126119776925	-341230939528	-118806345993	470388783843	145664498752	445752442328	440368385695	183436087142	51751337188	-924814495930	750002589748	-230100363104	-237315259679	66415728431	-363513292106	111197185630	-236595772428	371153508064	170572854867	-53293799111	-251683688130	46837399167	-99154732070	-252077890386	56196927754	463723277128	-175789844454	-22777958896	-244838299680	406123874976
4514061582425	-2677710277506	-5542323128269	3146476530339	-2010410382659	-7830857056419	-539340015345	-4350470622252	4213536599599	5517534708502	-4971192609480	-2215832199880	-2498967604183	-1537642617981	-1018237488144	-1086928778447	495328428055	-949849766748	-4796143405603	-5283012000266	-3142321391887	2577878081991	2167425953674	-2646637515838	5629762604123	3247719430313	802650671817	2641669003277	-5483700797785	-3211815649385	-811429271594	1795771837614	-197115965701	-2584330612656	2015917602818	1664763001009	-868914471169	-2840469450764	1871502841553	506890831177	-888221412423	97167255377	-1864163099888	-828257681766	-308031713594	-2793646593301	682114472992	895454188888	-3091698603723	-497858247701	-332555982975	-1620657837878	-1087230786879	2119734168052	1909430605611	-1791437202359	-729242505217	-171425327078	2145752827484	3105833671061	-914665550014	-1890310753411	-1212422963323	456788382937	725086766251	631259094257	878196495202	218095218152	879991409763	-749196494902	154456143190	27366954988	-1856231772851	1163319277894	739129704855	-581015343146	-284365756388	272941927130	-1908571760562	-142386654509	-2156176740770	-1654298478227	-422677866681	1352196316189	-2004170885690	1241662730341	1821740983247	-993263713575	-677106091683	43950220617	579267103478	1256373191654	895454184142	316968780133	322	-167699336258	658284281834	-1099902966914	-316968781211	580078259206	-316968785005	98	-588578541235	-316187077577	116953601386	-242121285898	-168	-360919010389	-336	-316968781085	-360919005874	433922380917	1380122299357	-895454182686	-544628317482	-952	0	224	0	-1106
-10691148769686	-4702062705186	-16386329702125	4031698547320	-54189455214081	-67540792863557	-5753166181024	16510338896306	45813183891386	27009627622029	-21654231418983	-199451751920	-23478364126429	-21355956276304	-6970530265906	12702053471897	19372878504449	12000455746086	-6612294421418	-52298714326117	-42081163109359	44145419677330	12573217174637	-15883185279462	56864887716194	23790459711502	6286783810849	14889802834455	-55775744739482	-24991241903293	-839383661518	19425548344540	-8991195180174	4272141834111	4472540052536	17921548992171	-7242711388941	-30349922181378	29276098966763	-5467036220446	-2780770725362	-1122384830280	-10811815921988	-15223747470689	-9643226748348	-24561935304269	-2192619993998	1845767846764	-14416206029426	-40153938706335	-3456451270615	-25143942625403	4016112433300	9453466703751	2634070674523	-12136820581866	-1330552350766	9576609456047	9240655162209	3445074569845	6627647958018	-4100086927346	-5599467628879	1362312080987	8790524513007	-2677334591997	2936813679672	13453638044787	12977333949190	7190882675404	2246361860166	11213608195328	1550561205917	26430381147758	-9378687571315	11431095690308	-530856463938	6381932124343	-6702454090929	-3304971875896	-13957592864148	-4676169885539	3570586492107	16055298133383	-15585301118396	10924032101162	18649954223923	-10029642419954	-11643625355868	15774112715207	3887362798680	14087832474816	11812046111150	-4051906293301	3057244302072	-3012703000248	4746047910597	-3641044280259	1013223463413	-1471454817617	2728512994121	6841605901356	-4592000784230	-9873519586374	1424505909324	-1478831374390	-5329998241296	-1671480131076	1641998983338	-1867780900941	-9814817002556	468832706997	6189203587641	-5738186530668	6126407926863	-877725669520	-2756052894930	6076232034024	1427060867232	3308975919644
138741156665062	-89393238705876	-217085346630998	85846853662953	-94527395179933	-262516504736775	25883237455139	-37784291475238	83449492418525	119340689904310	-41812792823510	-37004600045496	-47522939344872	15650904387411	-16072814010287	6784591692407	-168984164991	-9597275669812	-83696397725342	-128266511459976	-104579240996332	79078394713225	57736700443547	-51732375508904	144746170700565	128669099687799	66956082611686	50831387166683	-170491618851503	-92182579643470	2810866326114	73280585326760	-44155209744155	-53988185766665	12796728765335	69612505476608	-16599958481135	-78820890486645	19270081947691	-722814826008	-25099399916191	-25805125009859	-33160743750733	-15516434086024	3491275944578	-49098976990847	10776256697485	7048056900375	-51757630995313	-45602192609944	17913927752375	-31586962255601	-55821557788525	93218664039624	25191525521115	-58180382096920	-9958392139207	24774853730364	24496726942521	30084866342432	1618434939717	-34392409907367	-13600149341589	9243272100106	7450311807401	15001433301028	7017175253861	30340064565794	38376033348014	-22837562682679	-4995856155482	5947012746137	-13638839920782	39947522531835	-1179690192783	-14891231310765	-6573180363551	-5241797959243	-47288813082891	891961365986	-39399309736014	-7048696779299	-8793210999514	40603786910847	-26794572784047	29607985974707	38252457688778	-19195845693303	-9181674899190	7688075628147	12106550178969	21288225035820	7048056865263	6552092447457	-22812	-1227868408284	-13652318607495	-9772121390813	-6552092440122	8644471748154	-6552092460318	-37404	-20539010545138	5058493336923	-6216046301214	1930339575381	22788	-14240168172444	-8025	-6552092431341	-14240168103558	336046112469	14828017721004	-7048056870078	-12850934860963	-8832	3780	-20928	0	-11076
-950407011644071	264205822979812	-110025942922152	-493867952241312	-1232898422247009	-952864878006107	549791808068834	307040025730368	582777313823839	791859483141479	-606308616613511	-376796111965922	-1055091099954370	-92947929226974	250466159550204	248802885880498	53165553893107	385100418387070	187777885131361	-517468978719196	-1075612940949549	591597382819075	-315417902732355	-412635756854082	878985705107797	268074257079357	190878292864140	42084103689718	-826976553837198	-365685130894758	359927276309213	260729056306525	194741617625932	394270922484768	-121033130195081	42705254951550	-50956883325953	-333239044295673	377300886178511	294818076170763	-110273968629677	-136640009081052	-35757772374178	-299557653211666	-4899036840406	-105479762844712	-291811822229718	-22550262862757	-145425845770845	-528022970620354	221381549963064	-740839882897068	686615890364417	178659058621021	466556502519447	-322683217079116	42079081512417	380361770474500	256879754443327	-13400305487448	221929375568095	-143004882308087	-49640814692579	-125631826090023	112481202603112	-15470882909904	105214567579441	381264218135130	224783375099496	177633848422935	281977581924184	344640373747201	-47274209557740	160415665888814	-138571435526640	157143942645229	-75922540843279	339254488285266	-318011803424730	-92348980805	92456096793267	89223641633121	203477562100211	236551604596367	-33631439685204	129485303467724	344676949957823	-99685164634503	-244523598636604	112883068401387	30240207761299	228348048297334	117355148901935	-51419871762373	-95279288416566	-5400525779118	-9537019991041	-73684696146486	-182858400816812	163860868897652	-179632521756362	59751140759542	-15243225850055	-130105352182541	-151924976781226	14512023268365	28191432680328	-8643113409154	-52684891406929	-131474665725853	-51289275744758	-81491988012885	36878737984728	64045108195854	-14342493277986	-107475794627360	37186832990688	100817158217208	79714412197200	58119636656074
2413138931844702	-1314635279935493	-2946633282052078	1052842943212714	-1359489474756791	-3514855904213089	433523803968443	-695570898777255	342276138559048	952052279527319	200634095217652	-534256337325800	-398210051248872	649070098816713	859844154862	34655003576800	-360684689706872	221832828355622	-753432963752121	-1101739410804355	-1016531347910144	757773301447877	449095170543498	-557710267694394	1729718668846570	2065526072311180	1101646226871494	515115353032967	-2618478566422432	-868349411744969	208610584794524	1070799463204951	-842238649801623	-769293663704436	10926284963475	748654414228729	-35290070525001	-731645674944170	16242835475582	-56568561572610	-455504889977322	-577820942280437	-341608926919604	-354658569644883	222534802773116	-296987565541605	-83761738834207	-47024543743589	-480382926758119	-475499548365714	418143381823446	-303676663608971	-610589599332898	1206358790378409	-32036221960026	-681562127330615	-15866088574926	306746616378976	211712344466002	98675344008576	-24674630924600	-230549195330143	-8263511556639	124014087858313	366877758929571	188633258681590	131896616439834	506300987049610	360510663489172	-477787135401323	-231387939832090	180556042081516	125972777322092	423196078408573	-78610921772841	-224199969919053	-60128415597542	-122457678439821	-331281009941041	-161532941942107	-386632242017019	163601239753590	84838391514952	563986662314019	-84842700315790	324975029593969	332398058310956	-167838110890906	-37975819592213	111709573925797	81997265721538	119973085516140	-47024543984155	55288055048236	-298694	20989379900596	-346721127629590	1597199576775	-55288054338428	7423028689542	-55288054087452	-733656	-149936667203523	129021809923790	-85104594826168	48253926823999	261789	-166997629476403	176	-55288054300984	-166997629049691	-29816540156904	-12725868655059	47024543292783	-38227092508848	351120	-1551	-513832	-221760	122936
-338224760542934	-7320931684138849	2430556777931480	-1863032556786559	-4536211294897675	7440145893197366	22249936537382929	6481382941578243	-4071137297071580	-5294038872802213	6148665982645659	6414263365851295	-17271367590069131	12430240816969911	7205086010896372	-5689392934229480	-14840545293109317	10847173928211614	15488059324209472	12896774277348124	-5843966697041899	-2650009498907827	444070584077651	5906037520115248	2848877288744	5573737063026671	642073433028199	-9860709422696661	-6350641486460331	1394482466916040	137083166027357	2730837806939740	-2882058113706051	-2410462535036722	-4685638521675566	-3208494973757835	1706791780478216	6280537181425684	-5950942487602522	4286881635603284	-1357173852410858	-5138484741774534	2975893357241229	-76360664762858	3677922246563878	7488126585899837	-3537531670128887	-2442807200561269	4852808873623135	-9412816541894471	9575273628018084	-5482721991856759	11634850351711757	-2819871588068605	5093460141973388	-67926959748522	2462289821681650	6621656445787306	-1840923721362301	-3855781528520636	3015243949953703	-3672832067270193	209974288577995	-719742473692606	-1747427927823595	2929775566504936	-1100896397001625	3894272294170538	5195394982221835	-347098266308523	4798161697483195	-279972870251305	1014335956529094	-3939323863750803	-4936558280594321	342122389137255	-3545260480045663	671864037086241	-1540717794755922	1904551245029672	3953100986164372	5206643866842413	1208354960513226	196755739630255	3235067721236555	-4728797208741265	-1973681715072898	-494776830544879	1672102907115670	-517435756824623	32807943822655	77481821281588	-394010897506881	840411128488341	-1982322063243644	2291993285824744	180172968057807	131714278957605	-4400556280910260	1946916878544970	-2801417216007664	-932129192856860	1123156461500216	-312889647298273	-5087593532147950	1180271214459291	1017109938853356	1787407014471622	-1031886731357247	-2701983140624929	857222469292752	-703624240539435	-1536603818320972	1435328706048072	-2317397997437161	-934273545115504	1158944839232988	547424102459576	904574779681320	1797415189200268
27665924616525158	-19115921548845862	-41429139788193420	16577769980473907	-25666422218823353	-52067534569919255	-18120379882296292	-17347038615538375	1222696945303102	14827138023580417	1591245301959248	-15429850534608400	4737228045057846	5443707993961178	4680282616075096	4047737700039681	4121539367187586	771963630727996	-14204068675110343	-15492716267733590	-7037178755884893	6681737590439017	1214521203352494	-6864682976223327	23734714924489159	27485431522414033	6134306276355170	16879189635701566	-34443657140240810	-5325202793507890	-906657688492246	13963701339418693	-10982096026444218	-10445452823563747	2977877175943301	8363419896787966	-299148161609565	-6531598881453873	5228127632769838	-1741553864823665	-7024670780338426	-6038141240970850	-6373308694463028	-7124105195350502	452454413413179	-4458355063961397	-3189095899156851	304932643925935	-8993935205412786	5022109684578231	-2846338358893190	-1621389123200902	-13227818747349440	12135448116935149	-3485797774958034	-5492111505939292	2160700769962230	-4754983015835861	5014664969774687	3114865144330455	-4653666874259385	-1106960586080341	373334760953377	161230811487774	7766418299515765	-114113630018153	3113542250475511	3706883514745328	-2558582909729262	-1776691805041513	-5161430761988175	3559037877539240	187831462977471	8730661548054773	1540164138301755	-3341848715629430	3867716949541138	-3170851569840889	417644819346043	-3857638827785259	-3763199008956665	1325986173303250	1789808498253592	10355627429218491	-365496977282244	7885923720334832	6549490122987049	-3121661574204008	-2964547980551177	2836830149402192	-501052593596538	2463495388316865	304932640851715	-678267400784197	2088645	-1553291738443749	-3137168530072731	-2232364626592602	678267412614454	-1336433597673983	678267413765249	-2597723	438920926999850	-805985229175947	1807140022350261	-8392906737797	-3111849	-2158562756127180	2336695	678267409488828	-2158562755641212	1128872618005944	1179956976894899	-304932647511144	3275751087710668	5422352	-2708706	-3106272	-4015440	1326299
106055913350766990	-121307186862896306	109646274077943067	39888397905946487	88264257439026635	220309864405130324	251042238620131569	131507186508020290	-48005128893840028	-221747869478865968	137354406840492526	230747324836802683	-169209654237349251	160718500724916903	45941724235375429	-106537666547026446	-244627393004533398	153727708680344845	211298943386820617	184706369321172269	7584823782992117	-47621624721088514	95329037051191356	109897167402034969	-6635180800405358	29888812902800780	-44484970822368329	-157021134819308972	-41125917670587530	24896615826434788	-70633656489581540	-3179447826704313	-52016429546029648	-96895581225752885	-44879471602428086	-41482173538023642	38056088779289429	88953994660342701	-77982816820702657	14337445586665468	9017792256730584	-59210886494510381	34400687629042102	29771534048571441	43028010169933395	65865861333105345	19497738437236860	-1064508957684569	65195192925678449	-146449782026932300	69538484454861357	-24986289818976149	106119938798081276	-83449288711711300	6275942698922782	22830932044404744	1304328095009315	82461449050217982	-52125109691875603	-11685894993574020	4834694406930867	-48743684017484262	11013798434422568	22043196002792532	-16568254409226366	47910634354792333	-30399536329782774	-1946873397130517	90122945782177061	7806361863662616	55397614968047656	-78430819514955941	18998214198577986	-45335090568056381	-82795978383185368	24612032450511595	-52571605274474418	-17735749198674261	4602706692391035	-4957411373063137	21373750377784799	49997950921133207	-8347799304735711	-20860290611820260	-7865588565659585	-83670193411028522	-66726708439231221	-30595704771721524	43523380780888180	15693585963182934	4972443436294344	1202085823627542	17169627065303117	-2634414970319895	3145649352471668	28751245832617102	20958522254973610	6795475522873865	-36313307878770901	14612201449599027	-14224077815417007	679231982083338	24449983564657402	-14689121534521501	-51122284962004971	12413485224936516	-8882615960497455	28912308121680139	-1238174264810470	-25583920769674053	-1492003183400301	21853432412965620	-18794500924988952	-17125915138532643	-25924447723413944	-5163701072880960	7107651237378453	8526647337147376	9708846518610720	26547283403014726
141882094547708013	-193851262183719676	-481381355190635291	188196495678530580	-328171398504411650	-600651545854203399	-282250104835929448	-98391634322586387	125927063300060407	271900735313452120	-58524637503320677	-176742665364750758	63705898312610607	12328137531660893	38065665406288207	109479755052832071	147454861218345993	-49166491008973120	-184709439660329812	-270474018560361402	-149151184253830010	118035057655438226	45503486047223276	-74514395361036078	281754981112327252	248291916741554291	25270919128668146	231444907356003353	-299323153881727191	-97392040902462493	-29465751488176940	146888468275224383	-95504774373240947	-74005495802890283	31996231256630845	132744162715466553	-31743322451122616	-116733246803941053	96778345851852141	-27306470085218697	-55081263075547308	-34025057248355746	-75264609676202471	-56162081730542978	-30908536771673978	-90126802276051613	-13560156513765840	18381329806788208	-105915344792428731	46682320608774038	-78996978240844144	-25453773109050703	-199060296587467123	146757558332010329	-6383612197465758	-66515820525805278	21551159135597643	-55059777857258688	55895481372502929	40534045149512078	-32494000108032322	-28608350792555013	-8059821430291060	-12281979346745046	35841954675210974	-20524613191465340	15591051695358752	27585961356747882	-22102033867136148	39651535539933530	-40235557321366737	28101271097250496	-26680537033268210	136513818206782046	18942554972817601	-29811319589540324	56751241751641940	-38370406714440315	-25296743112146327	-10003439500837426	-35973620319034595	-2877256523936078	-10396211978124686	120791326054245118	-23014222246835846	110175196166446789	102904835740784333	-46200219594702104	-51501967864375871	41191546115237612	-2250600318835978	49251367545536386	18381329806783444	-10321508376491432	322	-29504903934464216	-24175350112753331	-41164760263277140	10321508376490354	-7270360425656156	10321508376486560	98	-11900571829416098	-20631930125616335	23465719686104134	1631221214481416	-168	-30870037738755819	-336	10321508376490480	-30870037738751304	13144211309612100	37564725364755052	-18381329806781988	29290974285824650	-952	0	224	0	-1106
-1442725896307935793	1243879402006069236	1241157996611877503	-830261310633250286	-290573162596901002	-56382514860722979	207290015390662389	1042078058921093614	1214428835120604355	-6688534797245760	-1138052494328730325	625329224507205418	-1237095751505028205	-606253262410938274	-166018770769907335	360878293633911291	-256450234367178510	582577606634566393	14075909674279663	-947331900551346464	-1016601522699604300	888590165479219035	-141177165062436387	-944946155476145061	1540174733619594481	-778881014042566314	-358810830133544701	-116644467055823753	-362664204314240954	-631987045291780772	227765435943823222	-423824337903105353	985051005738262522	446195274402041468	42797838051132412	-157034715619981201	152030966437368227	-633593699547001835	968754695360159481	323448525284524374	221784242341865110	-8878318641010619	-87964928725243513	-166837827775852612	-59698699559987904	-692750994023242044	279312190252870047	524771921949696810	-395438161652141781	-584453773499552423	-594248074618249773	-944607804224922162	983214637075927098	-188815028922863017	372388241494270695	-489030694650639022	-484985406770499347	659617898242750086	355670590066112281	727445472486034360	-121335601173713780	-190597444574463172	94625693785087355	61114391874607176	392784753941443426	-13879727418771736	127137426765038248	-62800352184222979	496395771673294700	668309548118156407	578660913153713967	-224616206015204170	-197363854193087734	170992821467659724	-219381822499478868	587890801209682368	-148868074388627231	636043938537633300	-517412463775438727	-518366566254812286	-30170417524384355	-187387706208679371	189423338321851007	-2964013354205967	-707657503094155417	112887487259243042	203572168024690385	-433524457466759342	-340699148952271598	358793123410152767	72095606794033450	452923506309683850	509286269806236364	-369322704530491741	151491059368401634	-92624538436089802	123393557295981679	-95963784719004905	-85547597886185413	358077957314345171	-216058730574214331	298323276938866354	159317052299693541	-357709673683963924	-38807187867745228	-31844397174309540	-164224377696302184	-12303013186576480	15744874538139762	-95918759807977909	-169576883051950630	223819116980675739	83264806732600189	-275192321630957634	-18815737725214004	-212610029186002712	21141360953833158	194437856334289196	160662158639566020	46202182330058082
1723138369466747124	-3336061358964343300	-8600383890936427664	2830323196720183446	-5823307805560037557	-10271226453663095369	-3015539731493589410	108707672189495351	2673699620946366031	4910677055761368605	-459209807971650158	-2361774737558389950	502262330014698258	946534637980809033	406214257826797167	2328860546804501349	2187705888068095419	-674580051475158025	-2321743917930988379	-4764787047374832200	-3763233010242945070	2473756474349638473	1166122460476739118	-1002895438877148245	4750188796720364116	4386281832376544426	1344904166519944510	3079315775945372507	-4924314992198401526	-2228975945778537628	101434212966934922	2715597711126535818	-1913300240239738259	-794874171986497339	-162701204948097993	2707312648740651453	-589200889070389658	-2358480795748111792	1145079046336230618	-541697425266735565	-795414004759419793	-833886142237673310	-908360330811181181	-762967205773753645	-373961351588566978	-1304603179916707570	-259734621549478355	121555601212682463	-1068981280217986115	-421297699463801017	-626536861270201502	-654525603643981700	-3223637074383739222	3152647366889771458	-92515985799314331	-1504394430304160742	324270718069746611	41538042328600524	515908323793691031	-183510476162305352	172536683866590771	-481516314084547733	834663072892505	-262222431371245236	194038043011246859	-411811125075702318	-78635074246307161	900487851933972886	240750546339992005	567413040937462328	-581507085219466969	425815610217390535	25673164605070081	2379277486906502022	-98844790754169758	-444058322306525137	683309374721608550	-638114888470374448	-799401313996984667	150575247465405483	-387254879048144552	380684708690977717	-212941946521981822	1941299513658903896	-130642769652197836	1707754876065220816	1613495167533003312	-698166286902280783	-702647029487030546	727131505728533725	23649813168719427	726296842655707564	121555601212646963	-122390264285568267	-22812	-399888480902986468	-810428665056043533	-404012684646925289	122390264285575612	-94259708532183126	122390264285555256	-37324	-476155773234736659	-97905788043904189	64706988959182950	199744621549085342	22788	-604741241443062618	-8015	122390264285584383	-604741241442993652	-57683275326419031	399053817830065164	-121555601212651788	250975732493853124	-8832	3780	-20928	0	-11076
-50246802049043882322	40224306339532125913	23627970901004743045	-30934518823563235325	-13874617822032966235	-6412230768790270123	5269527585370901082	13153446498566222643	20815905709945709876	17889430474193616975	-34536322651926357635	-7882879211638386064	-26755991482658101657	-15869321705955130097	430114451190923383	12216042369898291999	2362716562297496855	5168677885494308945	-6230988671173665361	-18304292637349556293	-24865799903836555886	14801291403557826983	-20456980787818070527	-27307871372945961991	26110127237469396994	-21341110601901782689	-2579257729587465681	1083828890355083178	843746758312194774	-11537278652694786011	17860484042289653168	-10852952104970495248	30545501107741596268	21114914458791379926	755000892852392770	-6920597616570308153	2091914239591868411	-11691424895629772697	20228989023277479887	14213011652672394837	3406844248245304386	1160388087939236000	-276249824583463613	-5046496419003330638	-17381582975878700	-9940765780879320788	-814038589756180824	8908751582526635272	-8258727828241260277	2039205812041566196	-9413517208479946826	-22759172437321854445	26306947459903532031	1058344149485769989	15789405068790202194	-13400957041545228932	-8471379129471486123	12242911754669228051	11511511534923919948	12663100914076465252	-359357449666741990	-2185619636992721002	2358025254013833840	-2945393071255222279	7726378530038501925	-2390149217408030579	5472988358668090320	1974613650724655664	3896793136370727853	12919108133117054289	13278050510930448017	3476519083424314856	-6455834792202578333	-1614340236424989529	1531240603523950811	9283874594206409532	-1434094021333560812	18534861911783281430	-14749988856308236891	-8381516775287840874	4756835460488760349	-3534575225353841438	7011909102816647768	-902072175569194657	-7804063542560126164	5384670271108429124	7521530552625977605	-4371057284566072112	-9834055948128535072	1994744164007535560	270894998621260256	8119910838743030618	7221923748407827604	-6924906859278679800	-547955244905180758	-2169173546206100022	-776297137639339724	-2218323869581161585	-3762036751707647364	10131809420544615596	-8442017321496383198	4274213175608566282	3054145565626070202	-4993406338631952974	-1683444568252277582	-603922721713939486	104010839108425380	-1527717644826870598	-1442893526027194054	-2122886780377163816	-364414538757063534	802483399834272516	1208742970367300186	-799740184543122462	-1679401202303435556	-5964158854493381720	2019713551813534788	3139032874940959864	3497858469246311280	-1004194297798983634
10019609172237107364	-36117812039016328088	-79978742712440214925	20116254843924313988	-63122975215596507519	-88627548053472397869	-20617286932251102610	12830518726840156162	10805092822249669787	36925850949892024618	19920778838726618919	-19922573282094410256	11610863716532013587	26656778919224910088	10303992438466640845	29407570850535602616	14402405878553211721	377673789414629493	-4034411345723700387	-28055105478254001871	-34522512168299904572	16695941392665146040	4525339467265627787	1673639410752569981	34071281223497072628	48076705714528390498	19821461945609052660	17796554358774729060	-46133886356924213863	-11867663412636518733	10747137279476180053	27187315064001229894	-27576793014893191765	-2626102870477831794	-12600486545645019356	24000116331800282576	-1495557238468417841	-13046232764578439410	1811754929621903292	-6569072145069037983	-7858375639219290126	-14277727362562162722	-202179460364797437	-9570721075089969560	207905816333306853	853951554116196302	-11083476722445223296	-3971718490966951975	6278330457775993049	-5997901884672244178	793177924213298940	-2987602435476756070	-25610003163890834768	30250578279795170172	-12246986336792922940	-12501725272534451974	7366049429555155964	5007625565524803312	-2164790750657264238	-21887810719998879452	8008230379160311179	3226959403266050836	6385857480981123826	-4782391324018967619	4271740745658850273	-8211174106663377892	-3844722598550541554	13314545685786074460	-233606163383979300	2074014352550721548	-9339629788325256584	6330782752433092309	14122695523119763046	21328946051428978658	-5813392587781191256	-4249233094325720611	7178034929353372090	-8732065652349776020	21382199856095143	1717236089707323840	4925098980928376285	14528078091317000937	3007258817120261527	18150220717413525614	10709383582670298980	13894281937844807868	9267958381283910484	-3813503143308583257	-3879704732616058220	7987176057744147630	-2278386155853191550	1601318576763065482	-3971718490967197657	-2414138990014417705	-298372	-3061438468050340094	-14470493148391597816	1878115754175504214	2414138990015126445	-4626323556560918234	2414138990015373467	-733478	-2637372771795553209	1693332335114227421	-2454158107708380249	4373461518159018234	261621	-5573037067730242254	-150	2414138990015164005	-5573037067729810947	-4868297097723177468	-3324419012931094988	3971718490966507731	5349803285949366465	350168	-1551	-513608	-221760	121830
-431094062963415240522	389510624022618727582	436976544894734747480	-341306725325334338826	193061440735281064162	459011738661653186018	355359469404530717785	144684361070024183648	-59071582264099814714	-91185615203070188435	-153693641335819093907	71744846241592852681	-298994104441224068336	46799815239076361589	55219041429973407172	-36981608226022730315	-251463857558082423891	90456058654072355511	119115477704593005915	253632677471458945728	-28989665368646921861	-121081524913828805843	-247099225871554790717	-122827183611760313387	-55162297359600916506	-324140238041164739693	-72288239875085517163	-210105573977360084656	283412167234891701456	35586268654210247423	193487204508916924532	-216657233723400935988	335218461297917869093	152968702783651247986	-19056079593949238926	-201596206912589714954	74416200685007225404	129485401971866729552	-1398796908766869211	213809238883929953972	66237789596580673329	-22381850175235655240	81830363859362413661	45961164667519297895	83543785783527234643	89051333827039222845	-5148871623622871633	60397303648551390352	57260991398037954724	126151216385064193241	4381188998342386965	-143475157846308218497	367130692319019163227	-95032418126316022568	174442402072932247868	-75258611162512096752	-75318219111961804367	140492979766375641220	33434629219565803825	65937856540815297649	-9926962685076413265	-36629203685717230298	60223495075616489945	-25059588422119536022	22843669943558156634	21828497799248706155	25945362523581823260	-24531212483342239741	29271420063818108483	82786384836006438276	172563111666544384416	-41855474966036169735	-54527682857648213821	-209119183669165261782	9063224357685774645	55449150886353891578	-58299349156398205863	162626255788588036792	-127220820014459149381	-54206626587926200589	132905990344778118148	17423778675504448659	54677255001752240934	-115881429802744916925	19278401694523021774	-64317028115051007091	-62529691659867020711	4146542756122840730	-15243424717903235084	-62113300497613546571	-13127141049759485184	13993586506152257396	26946807781134507732	-55131499673690037583	-29539973888466728952	22023755161894904266	-18675068153668747645	4868969337883092535	-79479098318750056367	125969088307774445137	-125121766731149044819	775250709451408040	70001314252009140173	-7535835791368540948	-74326748768586207927	7619025230894263658	30931877742707449236	12783800342901282674	-28359964196971135472	-30979929938783221863	54008744060130875396	1037699127598128948	-30552370991679062005	20975387330075222928	-72351149794913060712	-67422841543750511512	45124390890204166692	9144075580923935160	32532921122150094360	-14165597824540899892
-374573280955173533413	-250097930789597476601	-209715891375521488552	45086843999146713779	-527083121987291326885	-105709109349378987530	-584924339045590478877	116635244975132238055	-243066949209334700316	80545350902648463371	459371723823253554424	-193106034170441617063	479643936264165015718	293235218661413543718	254139233579755986349	371395555857473226201	249771340848151625571	-26679798402288561633	170350854788121976928	185186145856401671681	91816864211663148480	-155127959552876145612	-197233216840011130825	279247655982447543266	-144604915270218849737	196960248917788811331	-121861756238244479372	94199209126993700018	4506657636724817375	295074681506038406176	100699568108348521756	67871757930920580814	-264709832762672404664	89374886463100092549	-169400345103157668339	34162165827011567788	46087636846533433410	222325207725431358666	-10703771259464460728	-58955741456364789676	-20476387936669964929	-82944392353609976160	136651379571849481361	-89435365349985341471	-34143750832633480543	221515783710839528827	-233019769541269526637	-70951746861775122598	285331631990667434577	271460528480860576344	-150595918110081804758	145886548977373285253	-157851453958661354316	-32139266893548210719	-306761542801950159301	93619090507304256235	161880725150584197552	-141696417760554835936	-93697640235764474137	-423086094003240516716	66877556667252574946	199160165449193106201	140925107838362699799	-112226407251169794620	67943339642310677160	-194613210591437329450	-58489670825241629724	35567713965300968250	-238852541886708704420	84624263787269789034	-135916209836708614812	77763968555958806187	259381143178057345232	136424598987131440917	-34752365876559176012	-28962227283194791257	171146562538668943228	-142772471745993614359	256372079836229767761	28099234439820588290	217177784457113392024	202627250892534436182	81155586215111970830	118138978615268995509	271849837531516812601	93920282165496328088	-28007351750826067930	7259170556297307684	-31265433133154441934	81711664342337282046	-90478876629181234219	-59213443496025475905	-70951746861778236676	-69973360976583470145	2066155	-55953859694302533555	-108447854875578339566	51483958482333011779	69973360976595306659	-121927633916322681835	69973360976596433464	-2635029	81512126270349381411	-19527129767397698933	-457240111656961787	44069724438464639075	-3089229	-11738303365761427565	2328334	69973360976592189940	-11738303365760868196	-70430601088244026428	-84971248144060790810	70951746861771573888	163223790612698031247	5412568	-2704926	-3126976	-4015440	1314117
103376914839438344000	3152373755464474167962	7320222970116605339261	-1220921538659897887759	9591816731489096519539	12194725990888676822204	3027450197231489376270	1160225056729015356695	-3097578149252453529068	-6548132664490785155439	1810373683342700874615	4601904252597862409321	978438045453534229788	1024838310225319912574	-1133274722078670298575	-2202757031587535091062	-4112147098694264568590	-191545110705107152885	1254810450303162198738	6182043478548770020205	5308159590810508428128	-4336278017631829797025	-468069153394175243134	1050409577468572984176	-5123482499534622376243	-5443084873655411943166	-2278112942798637043782	-3898727866598365725850	7558987327057495615031	2278564082102223167284	122729052945210616685	-4152065425543626791555	2681608881713715258764	-565831826602235084817	694012491679165022317	-2725353785042123790446	1269395721767373213614	3542257142364138218304	-1982611986761968164429	1080329015432408825028	1688210744844259046774	349567220986903700670	1162809863215072588161	2252306567797282708622	982854325820874525626	1401766527177637329885	1767536432043950308426	837778153491754114066	1641265900652679993206	2924371364965055071322	-1002336332060853620887	1780231330160265785316	1558385460092732436179	-2753981119832624566909	-638833714343971896092	760950228703058020100	-1411353038821523297101	173865507805831214592	-1177037249713208239352	690310475046343016549	-1118544495911548827587	63586212414530062273	1000876870185369719152	645856773352248443809	-164167984184526887260	540216814861514577531	-386441579449241277775	-2356148157449031990058	-238479387312619036639	156362756661196605728	826884000651284138582	-2613142179738757147939	-123014226599069556932	-3418233050761753923357	236974964199961750362	225835591697351956588	-708114452299725646999	177841023452508447228	133837203669676654191	-709899315362826488172	817203682060604062533	-375776725536079909161	-496005031137247799805	-2734951432366750456779	-4002322172565001854	-1866955817206000009687	-2791672131616304668495	309351236247239343194	1237961226624989969250	-930994427411187932492	-181959839998584741461	-749632860233323917782	98280475041214742372	-583724671277689468551	432896080418547799220	421781073912224275762	186884971485688725712	497715418366421622606	-48875462805528955638	652264188995793135265	-545570688809225439712	-187805445576903086806	1052483725135724930941	349441909760602722230	-263202995024353383082	-36230879637170891671	-30812279770324185975	334503047517649799143	49060417259521231381	198943812694416628991	780253858065167513217	585943436025585983715	-483403234904573935889	-402363104099854045893	-801327736696819452071	-275989245999159570748	256740054826629171975	-275901224486025914552	4516222159218952080	-359315782680642185034
-13170498154784685246348	-2197456117203452337926	1320402661338379624692	1046009784617184190891	-6763826773442945867082	4168055136788776191658	-13935067185292632252738	2952044625858324129425	-1364251548994949329187	3166094803556012894351	4057672071681974652384	-2521290137942727001840	9781721064479961243460	1393189020330485639952	3064683387965525195042	6778745175329377093760	8372066077943068037209	-3388225289463947592541	765491193269668797773	1697608807760807998831	2946525946645588341959	-2744714589123206856879	-2972817035404344685571	5134527939156942156962	-4654041878431012484151	-1705910362572160538845	-6914793172860090954477	2707098962597316982638	6440524300531266317474	5339882609387848646211	-225553572662768092662	-974053946868412822418	-2469442963481774905689	2612550987749912973642	-1604717238816507839254	352201199982750886109	-373105518600980735685	3685777997782209592316	1620441121000466749750	-708166216800336590496	808076946072042069460	1008706717080244850477	2237076373222489383198	52681803181420876917	-2310306047001639354342	2286853482651872310952	-2748473715429298107681	-285766593853358978660	4102285441236877069321	6693948318251657707847	-5740193162287811160324	3079330670613032709861	-3542603781105492974249	-2766720411096318972245	-3703735170314554608254	2628452518729880818023	2407455643381749543126	-3997377940977192918607	-1300205882447841763147	-5536166793695438680292	934587145886378940427	2873718899830690578212	1583350603985679745533	-2442247267266466714232	-659867467578522019021	-3827155296060465506317	-1192096353863419516507	-1052317629031511322743	-4665353732551654315444	3428242109382214150301	-1321804465719957213497	629293740086019220481	2526605265000986824090	2489351509303955036859	359506150690995569501	-377042378158753908040	3384482730377504665196	-2464392379176304635283	4009624407951988014981	1917964524672784224669	3511109567770211771324	1546397539735533182286	-33037504658896756617	1423690505178880187239	3348204686641976959286	1725711052258243607544	-92619789556276283081	-242195952116149598503	-1107441887168819591915	1304799724419631398649	-1385992766734867999061	-278550879566048247096	-285766593853359254320	-1297584010132321012640	-321506	-1469799893543829740108	-127982139016472321170	107051218130897141521	1297584010132321729783	-1818330841814519883987	1297584010132321960563	-771060	1309704941623420715954	-1100226172881508503427	434520554438076885350	367262282373937414476	284577	-7215714287310985219	-7849	1297584010132321776008	-7215714287310489621	-863063455694244540036	-113550710441850345396	285766593853358558133	2614504666043052939509	342288	2229	-534760	-221760	111860
-43565542080725939628454	110874152745304797580668	100288578433638036243501	-30150074160732521365977	123590835302771451947510	104650116922582161156160	-69777876891518555918381	-6649322806713760699149	14742776516463188555814	-31310497791551459466776	-43802862227920794238711	15531001573941257276088	71647390234783350191151	-74831980681269233524230	-55329702318145626565701	17862514499484870268356	38589159633975836058982	-52206246837416942721583	-71118677348248933570225	-17203856293960330510317	65846925807515572551989	-18242476496754780101784	-19419625586027400641137	-43082290658713729328045	-37770635736337536009399	-110035141442880274143132	-31966682727783184264174	2667441218082549746780	119003266073559802568608	7084903619370214336461	14439116687954250237580	-71271308884813751187159	68753843478587358218397	26480877792593104105835	36575311970282501035070	-19521349718070070205935	6611146599472902881502	-4835252904004844966535	26634998415390613364761	3033950334415849296483	30864912929887751447464	32928245776655649530400	-4488905236483209559500	21127164196433942425620	-11351400240659613490245	-35925234569450265061302	37917778285753735159973	28233769750752266409036	-16490844266511434874429	73402256563794244058817	-69054007190558215067871	25214772124686031188590	-15499787944275172991843	-20037037992399948751243	-23591737145747521377370	-3366516202614800557136	-39151524886301866731688	-20679726656383317345004	6880917964337435369166	36067122990880950668630	-26534173105405873452025	17257574116301883977150	10310051047006498857232	9927385694098315620887	15707098894404518341975	-10900481715576893277636	5620036445127470884618	-45412673199813802537952	-24523759855237283471002	14882291582895800955079	-5152263658757358245714	-23314253448132138406797	-9127062966026712768111	-18025317441141728819552	26471731018967203998744	10127755453700453630526	6789239514306685794067	14721278572700364898308	-3421230839761692608210	-23473189199850385218045	-10034792651484027751007	-37018889103457487771592	-6172351992336661737783	-31919934912489136832567	-27002006750634205817684	7279433350362852077307	-13244026955845364928277	1127812088764184733246	-2707326678349249808324	-2103076602568657607556	-738331268050155656218	1084042739458295150352	11352139204619091642510	-17609757198214683550302	18190677535125333538464	-8479935293354620127422	4406365984955504141012	2907720518558723534423	19678919186120772879678	4942338440259090185804	2012460352065074043730	7514952405405723569132	8667410299266938345837	-13394544651080996646	22587780902248281022729	-7910017336441853116777	-7966357586121985597656	-6669629534436028576864	5718300400922933101052	13306289096764976080318	2883031186996321448054	11426488879506662814747	5291318655796301213790	-14422637856187731276594	2527649239680843339087	-2773428152069822678864	-3408516318140414452386	-2574393904552808465880	-1468159853298208383072	-14128049033251045855208
-243551884136892781794773	-16001861589030569501756	55552142318604377725108	4801531739154151587044	-67357030630900240209228	122875500455736748796740	-115741042177794336751362	114552183907901513446832	14693709812435156436967	51872587957277445522642	52979626243955021712116	12119961623064849118422	118583776441012969570534	29963487180438205548004	8064181577699773567148	97829383553936141906032	123056944607229448064298	-55306398196948972291461	27591052783129626439344	15910958588623454591845	8367250510535062963278	-21592820366267418587672	-21763103507167239589558	83317372130619114975386	-90638339953336647008747	-54535495298446205277016	-94847546606213379155038	-6973677660970970340678	146288968063458617110642	52067620672201452528489	9224072402092493338932	-20260534007872308018881	-34128054419437259562354	59053166757572280500999	-41711817676299449924060	16253115818990702846474	-17186222097910113401742	35290954881664254073256	8015314549324026163732	-8795818690534378493061	22233331280166023178866	21244436520645136917733	47552053326473954751673	25102436835461243426212	-34825499513182476413757	32648722720107447337738	-29636075909874659744915	-6519244910630275816726	83439594893527864080961	52543291432427254971262	-65960371259269601147658	35803969610641711184505	-36735470219922737016338	-26321389066588779257110	-39209383056696416924566	28053449591955530703753	25883553085612092788170	-20355936388227135028384	-36754828855313904978534	-98315435130818698771917	41860024544534566383955	36526987365712592911810	21756645063597299048564	-40709431329295209389840	-35902600144827812314471	-56359419768564937539007	-28987312914010490837335	-6763862379209961509000	-37061495527925188597478	46517545750857826944683	-5148772330552479978772	1008143630112804441582	42995264047986841552868	28631216153950441650905	-4507099712051376890559	-5235307226400369797323	29490376960556315138353	-30992142391852292848248	37499760990770919496715	53753673421035552543600	51855747471915166650205	24270939305149946734912	-11831765270603351860005	7402273994217217929177	45688617360966847834560	10410370090484096922655	-12003092805156870454246	-1123875682895383172122	-7465333576295005253578	15704458003818745964275	-13517520636073560001058	-6052187059778553182795	-6519244910630279131124	-15237400152967019389173	1789951	-17916821571647647253385	-4773939193653116609643	12937208506860322702222	15237400152967031929228	-22413462895640967730841	15237400152967033331159	-3331459	6159086632791113345639	-6998275725443275379661	-6801739740271816481857	7630294183663695074419	-2850060	-467057850851734586337	2336861	15237400152967028841056	-467057850851733673737	-22039139893238839810182	-3839823491949652701824	6519244910630271780333	21863544636609871387388	5773472	-2710257	-3620104	-4237200	1449235
-1707021801924421062886927	2377631343328250477055031	1099744462550505966598650	-1004421294625988938771165	1005990284886535893800999	512988614368643471356956	-1635565655532895523007924	-550006460937577123290330	534474752962999979027396	855822499503275830837817	-1528569945237126936080395	-1038900132501816063916948	1144073047900455632175869	-1714844484630270716408350	-789919098751202284566950	811941653388992007418759	1533480736798030412112782	-1220744224025367884198807	-1743484197876895046469797	-1015514797419607671262270	459781334007490240891136	25329547258237128512637	-971594562248541822467380	-1281625915992832478047504	-379766608365892476547766	-1725629706928352966073150	-180555538894891014189237	613467131504467097346981	1774903359826207735274927	-81668975919293833876748	761536908602293784673289	-1004579273676658452333705	1437517706760473930327692	1056172769333762563708087	608846224990978480808867	-217716783038833335824532	-56567551236839616260965	-471822243948860934731921	741722087322759583038320	245148483178123417378389	365414808760471141604974	641080849554045277818323	-168957607944501372843771	92461754215835374475612	-296862766149315127361892	-693973819532428485885945	271870251452359643310150	383821580966327015978763	-543041281560549990058281	1574330335336123328465095	-1114739649658493118119733	121063283381950811879447	-198750504822033843196731	72598804472999752568871	-60757294482073920369107	-290551004049318128995652	-566180784298064249988551	-449079438284034262550635	435128336203014999532550	540267872305231146623760	-306255840038029401966606	382055569534167654512298	83691791772630773902882	-41532088426140627088239	310634218810302481342405	-344772963492811093551610	260983404959907605904472	-482405302202371450889341	-679580354054067588451874	254288265652128634012684	-132604392054291865748507	153624236434956161493106	-247318084609231259554382	-149529063059135510253699	702550643263693085861625	62367786241209834147747	261697675594374716061221	485387475990599324678477	-250845484893151300234346	-268995383724340511672140	-65627247769964953626534	-654240787220148175819085	57897329305588656577285	-338173925794028338908607	-282012699515809968928619	471071030987756777589816	194372482508090552120311	149168646342370366707475	-289931327050340200875754	-131119587554044680840838	-35900738976629009824812	71280073522407653639688	85142139739926118157927	-248942099220849627214159	173332920292277749608094	-213046425309667242505488	-42467581708203556492086	-11049874834545595429701	302486033692008444977661	135554627267055268663996	-60586613391478597239463	107217642331651995159392	40117273664659263552037	43798274303395556316397	434432092688662790035524	-140670374838728720044935	-21522858986591944377633	-216451793780733417333679	33762209309404306016154	216931502159287513475451	82323612532973299456621	15593357034066067574361	140282932843099967373808	-46542438144397321937469	88041387722878650019797	-80272973285243860856728	-42094382200336543604109	-53459769377743351885756	-12863414044324773482760	-307545327234545453898440
-3879342570478913971253173	801189682909682441997052	3917766924973972729585782	-1056681066284404339394689	1161869200286270260226896	5818611799428651625813370	618435072580262751749065	2133697332373273587067787	-1215050742855389947229437	-1559518353863707512457664	1783662626762847232577421	1480961095798649062470230	1484285309628185490561936	855445803043870035082937	-166861535713255064775982	495261776605183628431957	520931316189120191186441	-204689735150406467816503	1844260999223707317164812	2493320771515423827906178	1374729248053016980125711	-1273236296899280603036490	-770933360577353427157456	1842816751824295128428367	-3347442229679967602553226	-2017603802937022233818142	-1388668782498812332248330	-1956875833680404453194816	3787742024155242262915066	1616832565406487126199211	495094091665822269761205	-1121315230554682306726169	-221660669245351153169975	1207865702711439575189893	-964331759820329998001324	-726343409247749210369363	43412624276648488990286	1490908083143614417645021	-775018086303957275926844	22160293089988828691626	546254129950066711625788	329359865068452933307281	1311291946899525340089632	700585754035885039848842	-152410462065775119624953	1360041295304196805925546	-533739208872079695072424	-345791915985236643636967	2156341707774597799062013	446666513745759030733591	-208920273597031546819994	762953405595835740127413	908258440655508746937752	-1237314630490054660900282	-828601687616166631297672	881607607634714934995044	304804407254890661612205	128189626055024872943449	-1056465787348399748305554	-1992817987649531299946470	854079213072983564908436	904939975283029826135042	517590050238839911640740	-551525987241911636532632	-536354011268430436682867	-700067317051155938396551	-488550148664599228579769	-148465766605288377103143	-412906544999386685252958	124743812727854046567142	70272469057803744377183	-91132437274354679075396	1099293391526313537353953	-613717389069864247161233	-237746812617480360763245	27700687958992522756936	-30489980927179730158356	-258690309818373224652540	931516304428850257689851	825716665356252574928866	1041359161717563832707910	596701743048297384698403	35002466425015506876351	-653730971780540724970816	1022946977623597377492569	-683569822361623133784182	-1062955817992483932599071	353755845398565773431696	344716619636467896856616	-43753656536983385896333	-216627087139355402163742	-561343706775823297661569	-345791915985236646715581	-171798134253603263903382	2088967	-30639012395710226657281	-55847456261956395726969	631852236411310632172581	171798134253603275732551	-379385995630860799135084	171798134253603276879712	-2597705	241660943035955123974705	129164828845881249827102	-298089400292873624867285	105608576618560692617043	-3112017	215551790790586642281211	2336349	171798134253603272607061	215551790790586642771614	-469887534546476892331449	-486951037843129685579226	345791915985236640057618	197907286498971749390104	5421400	-2708706	-3106048	-4015440	1325193
-5775325229810599678513020	16683695122611754673359846	9602029227700471899776222	-5033335943143712629326714	24583055872315379733628928	23403989942184669761830332	-13718760762089635514382475	-14155608304952666397070511	-10321287428716885776125366	1910767099233299885023665	-3148059886894750639596761	-12772319972538832510795998	22491347136544658067556160	-9480272538399478237957165	-6556144211697880097662295	2668058490399072357889605	13150162897738580809863875	-17579688885777201896722181	-14931900532466743418697041	7357529014256305967447646	19608927627973036752113208	-14276718887626989680542516	-9757706458569821506794611	-2995244982507710098558771	-26840000846856156816276176	-16975455251944190212783049	-1293476473904111814884727	1964622755561664515493389	32010976187338475960100259	8387491335027791297056133	6018651860840998084895940	-11652125781581792473775306	9040605928805801019214211	6584062743556604425418729	5520596009335049625851203	-4756624245505072145899002	-355921880741604063347833	5850120548309696380977139	-5389116268725761311229125	1714950089216993863109231	3439009466972823732311772	6565255429526217509991745	809759889692789281615347	5494136466348470011024705	-1070516487710618672497318	2536925271972769386766863	1354008430838558685130018	-319154014886311483310488	132654334817917964126897	25098838103470050976960692	-6077900634590987996844003	11770759449016871001954237	-7975430866742769617523148	-1847086988757940757311656	-4017006492038192071945987	2691907074105077446018400	-2934879760747593848744474	-10205990046803944087763292	-400826154250142389404923	-1017037327895575831180233	-3138412205066891893436654	5588423237200225376604657	948279716515761852070544	-597390998667434739385362	-1203429410607474778001653	-2445371590295348288359249	951177521768942084859293	-6769713215993697345954816	-12160998242667381102657679	-3494333656672503654892339	-5524997817793870652068059	744602727643254128026711	-689372888166420724458915	-7966643807668438332891220	9484657440473281276132476	-5284826833061719162293818	2973428045868336372932396	-696093144543020571368535	2364111378857920983914988	2255437039537966061181018	1939323793367906868253822	-4572683672990454128599717	-1662014834778534081346944	-6877883003809472276328315	4534340968510539602099970	1223879134851858511158454	-3497385145158276393003044	6226139373872065698376575	2320934737786845190954784	-6409353456480679177992846	-1370716962399929882498447	-4747679125916523673292634	-4476522035571225365954290	572447897098817892474735	604239100213453463137576	-415010159993829470740664	-1255373601059987350955226	1438264992595883811202091	3331011455886263820779074	-862450720714337268465194	256492659403813264480136	-2035443880717571507010654	263714715256778499846989	4435436658657070777791062	4185760789038216400222490	-844696929573765081778422	1640256696011782749539469	-1618783585523369566035421	-25016728310137984355953	2989296801182598033443573	3702014322593572924372597	-1410060816644287777267779	-199346175330238762859695	2234122227662973368520615	-179087993458162731011735	890054487622131312900428	-279224625377258108988675	-2993971643577246283934992	-1432078358282076650111748	-4041640901455957935555806
-65553072083741491650289002	31678651974494052440036018	114968372142853039046435097	-29462101541054544231216037	54006484834787241459890145	155245924933518536037084472	12619495026075855436551691	20781031357226249843402963	-43914603132780327577780510	-60357020317517254180718286	33202776747564131670285313	33895826810826466999658457	29151695246040737742839323	4533136808722601911385062	-2221836571624031728917621	-9053318944095567043011163	-2048797642214935182537912	-333995484631423917985980	39229464671286551572463679	73070600649123828152423905	57227846587511940443627912	-40397819143159661405856892	-23535292137609463896251314	35541262269790692734947874	-83793803281424224855767017	-57850094592508744231811034	-37435053866306578920980868	-43772774218210551502964009	88089795264872998309756735	46196512414127087957103481	2734749773972981947944051	-35544331741994484435465690	7248075956499731463533076	19759891745058847566979511	-9960966993942970711806740	-30751697799070070515732107	5158985231950569448804736	42972743142258287159834311	-16488048307674200908490796	3304424767255489254235627	12321418246361433028529062	10802914339966201995772371	24691688107480136446328613	14822845219072197048917449	-1207511003924026641161573	29890823983196611371887178	-7726925885583456270991357	-5599235801621772187987211	37365917393378810501378455	20055431255567048931361093	-4936426940451053162468832	20102531859802858879052636	30310061236104222789579966	-43071717962989225720130542	-15281872073032296416388924	27333064344448589004269265	4262042546008797231271591	-6785704017779962608015417	-18461145271712956346744891	-26751022337022877093137434	7424836465708490636163362	19179439736853914983820220	8498582437105485463644313	-7054056164518791000566010	-6457091425909811957674413	-8687485925455604358838528	-5392632120328808572877313	-11052971243078387296176533	-13945985308577800196371855	-972487908942786561712527	2984782083095709194045448	-3285969833683367033160438	15472160798503272168947318	-24561579951793671657898037	-326114470849208569067738	2241303171047937422093015	-1825679615715756426501417	-2231942469075635955087371	24606059367384009045345095	9926428442445148122087395	18252007431520102513773132	5655538498488290357282865	2341053307551214791291470	-20869434245873072873364360	16925014238893718361205125	-20206973895275774284985853	-26701974689948156362216593	9785092306697819631004295	8718192645690620485997965	-4882164028781002968938753	-4662553820195867946465127	-13380746465886488432509008	-5599235801621772188027457	-2899346635483713275644703	-22490	1039229414879670195989754	6025209476544276829310018	11138953361418723873211621	2899346635483713275650970	-6495000794672382077190062	2899346635483713275626820	-37226	9485340977506929565659519	936681981425904241588764	-2317666226854045152133397	-764681590857985443974777	22620	7781510664264716244476657	-8351	2899346635483713275659867	7781510664264716244550138	-5217012862337758427812416	-9537811851985155659663090	5599235801621772188024088	4603176948725926596779960	-9784	3780	-20704	0	-12182
210883407564001552858473437	-67533654769695162981705740	12040431915077430453847136	119072397095315392090182676	300606034259008950192247670	276927934207774624322650608	-122687340501064056528735805	-139198259150861856066807511	-172959152862094333774801768	-129530591784039641566738824	155936473631868041839675351	-1809410666130765205794458	286367166246479904359882045	14521563723692264354259502	-56361566849119795140187215	-48432703258184304702185545	54866944538035449055506575	-135957790305783609464623347	-58846259761777763786511290	156886665282222282029120893	280615099612337329207212814	-181722326784365197133307108	50991009380013932050763680	115497630868379268811169419	-327270275383878605627576859	-48904248071404453936789542	-25104347425976340257745884	-12636954475534060763884509	253978685934136011378716440	120398569437122483082271038	-65420081482715382330637980	-55968933508684938550707935	-73861472322688499158098318	-69836208251325558004771384	33385158345179880039694160	-10857256790169228099665521	-1808709059659848698335084	103954711804401677916645339	-138315970337622938592070648	-60370865612536645963496225	18974257665540034059259141	41186127011024450814787341	9953519702225099498530787	77068273316201783538393622	-6353201808562900746660991	61007091798950056190218516	35475979618584528940629555	-30907174249104985731983953	42770673006107581928534646	161758460194178684306198739	-17909433766199791268206763	200925908856141535832293557	-178258495716566394069091333	-46577997541240299086368379	-117459766415174287847398115	91725891815938093745961784	5356208777873254289631718	-124399797753521278644088051	-66899309947331033285501547	-52523778852685426767299659	-32741306532225876766351821	48063542817917968593930517	1477519787613632843269745	19119666466599689057497101	-43418928161363483505188821	-497559695127758585087618	-24969089456329797484078213	-76688079042518815780371053	-94646515788717587911536886	-75890193104971372971873248	-96837888866559374130615057	-41284523159551327043150710	26886749079866737013294613	-55864191684659638184414671	51879725286390658283636912	-73802184432239311265774098	22395642872149748247702764	-97276812659307565455231788	92282008986208545253257443	45953002480294738702446881	-8631990307718163193958541	-18861833473830913539165122	-51545454311157282698252665	-56710521286089931345558799	52474617363324080408447685	-29310974420132623555132555	-78405217242148268481777600	55027283510132424458800866	73150157792496263371756083	-49241685721475789107116321	-10142426855141214089584842	-71971323674417816624941375	-58681947648956378169866153	30769745864242138045947964	16671690591583376257331706	8428236481025882177663818	2462837201227341427691101	22260656914880929062287724	44977943056866555182239977	-52034231839276228370578075	44586548382900382291246465	-29240789400918814100464976	-5195962019947661804856111	49986384451367725640516807	39892864816098535706211024	-2440813729595681004299265	4248200974636768380674154	-767174776065082873006864	9921880715595590823506802	31838997407379257283874869	25722689639129036210165520	-1501692174336042946017819	-8858423741121923952972939	8040107903239075995530721	5662590669735774603194022	34736271338721217944948082	-13099005837492492457341309	-36224161209772238296585086	-24936600417283334478662454	-22661283073990043250283736
-508621930564158261634828572	296758346542378812277017219	944681367870364245563495812	-195400416726443309885985822	503870247805906911068120216	1245710893277037691964136358	6444376498977229553301299	88205437517670051928467795	-287421140231801810526264851	-454994424871408695256411741	128192543594317140796142136	262222998832523529751211270	222652790497057166527669621	-92704760456148518379933869	-53602180647510230531782595	-121443671831973466881270626	39925921501454174512724126	-52846456385175420674243396	209856917233160448400430714	508031320829001636172255385	498294980503424223706252192	-306031985418400067242449055	-167874614828124929950993585	226593432265906024347909512	-634822730365199114261827220	-533261233477340417022583607	-375963648279452596670972652	-272186861821183540996746853	738035737880845869052788374	344583341670437628810845222	-54169643808942606699654883	-312941008538143174887582779	120663544127693540297964366	129132411564305775811366106	-2346494200954985524804648	-247373912096218862660760313	18712667170190417972674920	309281815922293590189749393	-70121820692861441036694263	32944121610565223648773749	106316461623559102693205268	131707568772090367581398745	149119579440705411167660496	139333070277011254386715387	-40188514226762182493950026	164581729455332831161062256	-8929598714776826151007281	-11375524442968012595942767	203041989106959786000963677	203554729459638490451122050	-101357260797236419618827628	160330255519789925229090445	204469018772179348920364932	-370196687627971663397461336	-58950667002257143946132703	231613447746286397309838512	11537871382518612462775939	-105765856912039178724048509	-107631388127464011370573852	-86852454572178180900271838	10841575182164452893360628	115547399853238596218009137	30651202814528096785085106	-41679242587856048373293072	-67859644540495024059562048	-45541482575753670107785256	-25591996661904546682642660	-135341726135525032807515205	-116044650903698081407669610	24717159299279069618102125	48472428946191025138582737	-43312809464893046754660117	32799332891876123837515472	-195741853222214568629898693	33500947281415767172150716	19124422737489671842798005	-12107256535983228698329956	-11032596537155092157140531	166409702041538560775738029	75990308029250286396646502	99083210253101267518206952	-28437820043048209328244040	-14307036036231797046233964	-170960156713882281957786602	64080763138771153661619127	-151380300033621938741416412	-182581166314975697479443637	65070855343208961705519885	50613907078354411713069203	-46344840878190446087403564	-26382136540053419941894610	-76996043598344165156184295	-11375524450705825334661187	-19275678246526571561632085	75747042087822345	1562147531527509271543449	99027687955556027146659311	51340128129871170446638282	19275678019089914599619402	-31200866147661756812729862	19275677953835229984385149	149165034213529819	72657485202062474491315800	-15006612049608081376732285	9062160886941572788417940	-24826979744325055181382717	-82114843555744809	65620519113305770469362827	7873256287870173	19275678013902899904048152	65620519034664760881903754	-10213517043608960899152657	-32213350303423837137179023	11375524567755824257245120	26312644055406557655778514	-106305442495522056	10569305562658350	97221958473659946	80331784750163346	23102756942526903
3476151979150042757774343699	-1317302648477917656443386439	-1129960169867334593603196532	2448335131565768672800522128	3140272788719792481166956265	1464436199630860292781930929	-4250060787416804538560769629	-2483997134399312103541281443	-1301618067358847133836820064	-707225275991356860495467504	1614838733756527369004851033	-843995668381832673574552492	5237950606036060603744344056	-990023814013240546427090268	-1252505780064401800011955334	154248118152533775447715335	2652298969893182995667188119	-2534351832832900828149606209	-2092334068535479041053932337	-121547830105436845580635832	3519872129915725760625384857	-1380843168040552937596255862	1361911486527553075464796270	1159267043782536957769035558	-3613543077698939077169975919	-47655414080907000370403771	-202203294645161665629598040	1248446145467163514781539271	2540880462699860553667862100	1116218909843955138455664664	-1461215354561553378472165013	-241930759519782913111091436	-1610868938520972113619414012	-997872119651163386925214613	688104988462644509305691978	717804961740725423085959701	-349193769789031361146825877	186268236251135446710320600	-1103823241312205853032816715	-1640746951451701729733577475	102677679165080593040718978	922006016430473133054821634	-374290216923672667823638044	734107259658979325110918386	-666617081597966122609885819	-183624726823168420136529248	688302247308549581462020365	-323272770934569265020432497	-164292474694496261213070150	2020031192827532851872716502	-988428849543530940027507874	3045057935814525911329147293	-3908373027170596691836217113	-195535429141750512953432552	-2250004469853636676666094289	1307216685434156453854359985	49255993595042699509941321	-2296629280692066747194016698	-673743088349495821224141709	-484826530137200221974999590	-575142715298158384820520224	929477004682905473880537793	-210311991804900118170448305	347897239975215606903689026	-418024529111857451286483119	-284048392122300941053718906	-291480561444889764784774439	-1089620696598927176306402918	-1505580593686149628825452785	-1004794570284172830399433222	-1967002498724098236017458467	-334032084468447478695606584	415606991370081464364361090	337788592525866386570901082	896095160244998996602784711	-1029260539798041960461875954	681668707284432425885469991	-1638774396523593801891814719	1539350774800950821173142112	580614939617589063997725290	-732715840778052009343481546	-661935296859427992953629959	-832998463700943616555800676	-269765862229675772303632598	212888590196361264650502269	210296816681893541113723631	-499225397364562702042732353	580405034824241655089580450	784192642136610998749356184	-263380234468712790309982107	-63617794246036373876373701	-820302171409471940944456517	-712438066349068706390401849	456965850218713659255209672	479528961179248918632037479	-140284198981182986958568893	146374956754636653241898740	196672764990894363428245892	1083320786495469323119463373	-1098300948433252186352487670	1103543866937559477571256758	-210857373430527068864109527	-348035326000832100830655520	572669148565354776364974822	1086493788200289493020195305	-122148724384795106929020178	-154171437965329038402461055	-173402428706034896312536836	285190076838723389356827493	619396166679006849957609647	39026023425178634844034522	73350182203042247323607325	118866692386216664104705100	-99956086721224466755003794	478270184874164183569745686	674418806908949029589314084	-400358119096255517786365434	-486430215654931393108906116	-418672818365385938784372456	-345645914493310694703311783
-5802868918311161922264498772	4417119703991695425069454251	11996313200167803916450276820	-2378005660497203758288143445	7858045367335499139426429817	15800689857629944672541587467	2419177984510082995821700710	1721363456644264222527863154	-2191911959539297723047717380	-5528070824180304522108755499	-11581438598618231924194521	4335001304077052536369254290	1179468377493266241395540171	-1994118181830274109010653123	-2035130789506311562783739580	-2556312772940083828483284566	217007331032698659741911890	-681465432536317286386035156	2166347137289480947227909288	5192962203791848760884829508	5269066300983968246032031717	-2951282321256765906141719308	-1268751327750956562388735627	1953945412300405933273447467	-7281951074918167362200114662	-7367540427121188530711978292	-4273041244241468229974043652	-3840450343832854696852017140	9567786234023100078652508443	3001679450787424503991348329	-970734107987484514680080947	-3977238088722364007484781244	2147995340982741361910433575	1548151780678191265718359953	318146594908598631452138900	-2786815059612049203427168419	-137639069679422290658414101	2715678181710327257289874947	-828257461718715553021529647	477029302288952098370526416	1418599116424296702214893834	1903982367008921590367173707	1495837169404709595949455173	2282623230931582836292970427	-526138713694208867152778839	1204765426938432015781284896	702498121352301935735539707	90496486362352596879969381	1909718994230926639427855249	1191708338538615224846834250	-767697316612380985821427232	1419174889909231401073698128	2823959322339319479037304223	-3967046515040965267215742494	372091904956461991541123687	2517204664438194469022125794	-429836387359469750054626186	-477335850229495547713252776	-1238644901906751217410640463	66991555986031088854991200	214004072726001455766655026	773850271290885928942061272	-65297916779731336814972206	-255196906103874116267491310	-1296460539297544462675809804	-43903230015211560203996624	-301898724769810193993186850	-1768552961716838304599671243	-404629120181377744266903704	225453712289502549342674982	1187292426259545143893658490	-892613836988858846362598605	-409463627898168155014889044	-2745708053583828012890365380	425365747767276395121680853	265774310220465563310428530	-923321818760557052904443723	214467033171024892453532169	997816881163799148690947415	1194862244562318070062605955	568398739218536001452497722	-998917767086997199739902696	-605260089988099178089045251	-2462334964411946543509776570	-139350791811227508724301830	-2212937088464544737441766379	-2178100584952812803582873008	783488208692113380859089604	734858065462053111061436843	-788751061446518416826010859	11404926029437343187490059	-723453140425158746359170925	90496485519009082259327579	-25198567411748523403975695	-274025204363404653	183237561436298122897484847	1509959607836112025232700268	550201334818117750558117464	25198562068159853326407203	34836507509180233285494849	25198559728171554437110662	2137136324000812737	467883471771131602409786824	-79091558510782124894030971	56152092178687530901911219	-436254581963240071624430764	52019406568476228	813949625629353816908807807	-721473021942043762	25198562887760484861165018	813949626210983731719253861	30953529472417303978813902	-117939643957778518387327535	-90496482307826798142622251	-320867593039588303170690903	-2982132922078986948	1009875284291348685	1569566826892015200	1748968961408069040	-502067874722086953
26962503461184822888063302014	-14372624789327623836383764915	-40242833435576835765664474812	25233297579422892040601498149	-1532129558338260700130974211	-33593539409782368299815333972	-74648074930393424157459756317	-40082147610968657688060255115	-1273471989306033494117457315	29463299207804424772939389241	173591886927848647746259100	-42851943563574229409536786168	62485524356311522579513363720	-24329008615584144014195751214	-10064629840307273586950775211	17430112015557916485373049189	58974463964006577390728178164	-36531620278849787293860016191	-39211955208492032296655514513	-33489823933280729235382363301	19336168517188390331714789661	1771465826947343670192889733	9611763582369957262892430473	1123610450535455244710956461	-25219093905667901970843390762	13485023064340404090776916593	7684053369997397302605654216	37439747232426526292766943215	9044154894469761359388527600	3166874619649581659749722673	-12505520711232782444426864827	9191598438059948990339832264	-20304066986721644755925249002	-1347475028359235983342427325	5960337750944503411569073168	18393825962644404888029772982	-9949827519093468689781834633	-15886563990143387654248091366	-1433076428522931144764211122	-21625351461906307419277447320	-5112988409659899265929984056	12726044836148091004240195639	-9608884625498267508174080246	-733830101300161117300107898	-13332905734301591779928353736	-9795394870612957517699365946	537264216635692483537416245	-5557410419871124589565563487	-12692836555434199077971562916	23164329520651911616802926598	-12211756677631764393321787845	29028813476000183798361728151	-53444645523355260201341116762	9828920809159021550470569773	-21587327492997688111793713236	10795349582329191235888839542	4325631525676596973526385114	-30900571124853893761744720062	489063256158591698381436819	-5876656549422366474923028151	-3822585178180464192140471330	13186351337103294248065460617	-6726715086342562054466061288	107152639096448529446031787	-3468965794987993693197086259	-7754469448210051204977196534	-95145890873725451298333930	-4301883325810464165637174393	-21419083085763637773358265078	-11160358065499746621788492202	-27134272103737738141907250715	9345722266245154255024805467	3211167833607470502980997071	16794305208215950126639154789	15119609210843429799433401804	-14179350030259594592083534222	13314663726164711708000768910	-16829765489451319789537468869	15466334332865171661320169153	9696420970992384946088269557	-9929271074344915167456582890	-8635058940976094100295749350	-6761398981445250625594969013	6835066982063867579498269888	2676748358022440185979619903	13474577377952931577665164344	8095065921430292003995482297	6786327862960012910601281486	2717454976697861674394928016	-1145631520154240450248454816	-388230216266577008805585338	-6813866472068194056415842549	-9875083691083406144920677809	7453417778926026655038461272	3570959008920357524624888309	-4390826198506051416932065095	135554260471402190460816849	-275296764776411149674681851	14002736530526272926183930711	-14226369465492143584417697670	14208196625283829411360740666	-1196348521237409589757541413	-8747077697103872559235143755	6183975857024018671257010742	16225210380325458409975503122	-1500065291290755545672314138	-631842918995139655854268989	-4733114326788582594729711400	2756618572967751259443353752	7382055674245774521483061388	-1771806652377709503398980023	-2218282337462801511327108741	3843735545148361954003031868	1785182833397921016153932265	9148311098848010679476876782	8513542216308072088623006630	-5522168997776386456743622335	-5428272746484345409040523356	-4824550456605422903486369544	-4726022063162946841746677219
-39938879337681924796429309705	75207517335937805460600455744	183251270732313331569239483607	-49996308459419681428612226087	145898808447502557025193926490	235689387876033214064756187068	104899061047936834511814496581	22920026693409086948299860636	-39848485149931236592299171680	-107851650291646956972281479386	-1832802636857044593275255399	79231967466368757928535894830	-21411188608299007475613592257	-22388671932559497887298139408	-39942605432560005973823926022	-65032150759106113576891058511	-38123570982368205372051873931	12485206647774824748946934267	48758053538146029386718875530	87777223526807222279582849045	68261468775979167303319013713	-40520441710842305699716348007	-13836398799057643654866579529	16896822318312423912099207582	-99746742160875237131133688805	-103228250372172681903386982387	-29397631924499793600454586008	-80605235771221545805686261854	122224919202404345722748630846	32249334557776995129161986467	-6287580373979539852469311070	-56947568512140876604901304831	37831263148630402201443451098	17888167226101126384374635109	2668283052178853563021303378	-47837995868727859345166920908	3400602483831876144245329523	33957288585514352409704647980	-26757585250740377935703639501	8928084672400052834516813679	17461696717215207730144628626	19857970177555977669598656190	19596220050912512043512742363	31640039213588516115387396248	4968629273903868635971853204	19591051891123202025123403395	14659333154898864830934892463	-1245203003273445163675615515	26580340283060573455528078983	-12807102683712351155459208502	19279726548103670659129629347	9653635167039760745309276438	66752633877396595693164474254	-48810861291109970260392978293	12725620116339177755586399576	30678706276180972478049637978	-13673129375234552075101977949	14569288067740281984910299821	-18308754936228507640875770213	9528556644839528494763961015	3397910782426125882124670727	6035368721454070896499093295	-2890350491575806534206756922	5006624316495721290091864262	-12611525668150493381332727475	11995277632630003303680045852	-1562709939873491518592481576	-20507784031144926255802642220	11114486214138615595274698700	-12885972381482637102391224974	21536308299456407730543545711	-15201493014439507350396262949	-6687558346437953649442702887	-55393485389398774136976902035	818367959687565030519323729	5910091089908506071009892107	-30076655111744515391840113892	12641856988146678271811669408	4514231988427601690835732018	9322238890021550746317496723	1855242308057690598635948380	-13503662402599724770532179524	-3860157671833613910568956606	-44770256836745781056868289900	-7282197354066123253080440607	-43975677292604323977854616248	-38278802459174637883086193507	15867797129536698795190120409	18260028906112540651613146001	-17196826402832132612838687653	3953553057082294535858011569	-14306475843090736760250490854	-1245203019997663295352807063	4135553527593200701288286440	-14770976503810239262	10085061123833910659344279015	18927835032762725534676569260	12156256797109963700266171725	-4135553594900281028324211921	5696874895520152754944760036	-4135553617720814458260603803	387162595902788076	3137036440992268122890454555	5198756093348643433088864178	-2900697674980503077632223697	-6400211706481815871835889259	15466444643009433672	13061272823009492825186324277	-14180497135552606011	-4135553570649849044822012136	13061272843621495208473813250	1234855917862444705713200625	-7194710606410183021746095398	1245203043959284361380585458	-14059790001960910395562742678	-33711888115660817396	22562773451587028214	4572314529256288444	16266913439567744736	-7081898347143943042
692089456392218933423072762235	-717265307087015899445068336416	-876559824853846305604530355689	494579727381886432245920492581	-279182963639459627911723543919	-563136409282027824265725422060	-627317885097813512879220311446	-544375647499162748887630814250	-290698545453141536561956526652	337412575549998493551746845731	348100141486877297066264275495	-571720336573738009029125950046	616402917849637168336099979221	127942751431843395307137344009	139522565786121297847146413649	50295640659127454003060549733	484535245105889616155021397800	-288889277436525228130844832358	-131719370614443781382055484633	-104591087086707370152483907530	189658145263252831920826415965	-92780237224535200339049478869	231936484902979408482828469048	330383476128783560577728178925	-442905737432194278883325988233	594000852944112958711790786230	213091090508032955809416868071	398389596928012975711488506188	-165864087396038022290065888747	120570303077320443718912219776	-264844478821799537283229006394	353877434387561786772281704861	-568064354832805874602205459103	-201787336276118602449634547773	-102311090179614042847399382864	269845810569029616027593134225	-135816188932474996319825904750	-36777418079600972425031821685	-285995080536370680284199297629	-305589060243526204306787750897	-180657742357659002621871714541	23609391995122543633169978971	-59210673486506572499782443095	-19567720996536169385156068017	-84137158365592455049450553299	146169780964850494759673590413	-126361909800950763145922292822	-211261259622654965067489671723	-21154920314328316069854493244	106680428680161844940703610476	179887648525408127492009686003	412157721815768356411424103570	-683074204833589526030246215812	136378356217217169839186612044	-211394843806905825259472668271	227694470328426384455610552288	232950331736330719378196900773	-364994447599525723953121361910	-92556090201611133374235172789	-266476923463863105588576709043	33529133418157942844515069429	110690479225506576149443536198	-120988698334661619359383949824	-24736148942528935513139831563	-166079536959781157875197139338	-30096161463509044726214613652	-54618968167715241133666945698	87382651499664113902233991796	-207094233479146297983905683801	-261513856167934928146569806491	-352245833759308531284793499365	153850016452489973690888724158	87687779538058112784144742605	187437264610570316214675858630	110079036774660405131584820858	-280575444732285447692224525380	141383837993083093176012823359	-340731928613760873885633383795	266037776759374547855895787882	262207202157026637887937499604	-43592305107518918455021199646	75466901008949393950355643861	-95024618672300308649231802485	152421764675361380873134825263	212986725918624118691771256220	74451958865355114288945993495	64644645349879817535497587792	117925345998470904412280205335	128322163156737101615279582095	-63712064484994777142198078159	-9848275094545732043096326601	-160394727170846854102844321879	-226660626915043811542099511373	199723294862639116846763603904	-41014096498843608732611451901	7039435396463196217509329055	-19954145996712361809294077223	3698038956300939238934632926	97912350163973259436373996721	-215850394806171738638929914521	177793205608560731285903154566	-73552226511928339436317994669	-140768432993525414029109104848	122789074196492617049629289547	107750523244636019531660751905	24718779262937495406039219119	47157108683721631298250651003	-17083364309677490055242583906	7785981214190846845154838109	50308469466401872470041576159	-1242386140845262501290583572	-79192041510290827245072000303	2270142934592135164689780392	103040632317712506246518125482	83048656629139064762822618307	135991367231454509868310470170	-47077650699849186811498429575	-87672281828155070264095904570	-69631945723254028678872452088	-14910301219395316273621582707
13736933937030154807000216362	1304112451245141225887531193039	3037808404381022893692503077292	-939501150804290581793334913769	2609494690600149081203407169268	3725928622452033595456817262077	1796007709767813711679693908344	-125472206655798394578657937658	-935041260202773301599186323599	-2087495480575045181235447311207	-80736323470901918978740229733	1159232552336709967944843510661	-576086415238902224267958043303	-448919348522733253226808736299	-499089056268973501079676759258	-1344422896257406430053964477185	-1023201418897765077266381521346	404032024161281749106047906604	845798474734864614642081734548	1651006426601519049151338671591	1337022405665582010734843618184	-790324493801910446431531404338	-306201042860307012190688101392	129374953932616417731359740590	-1505464095047061070827388191841	-1596823171329207257189965930260	-279213618468807084668039217224	-1268111965932422802142954101177	1638403424215235931937562002490	603670869252764801050682145781	-149439264281239101175623521329	-963595604641557060153718468399	744152381312198221435409294998	121913396209055704775327820942	172479082471452151660286700013	-964955450627481925739410947478	182446764564896001091668156009	656231884102224013450927554647	-462243350888454225831485058589	179391417201629412609210279687	224337250765943247733497344781	256421373854683236156699983073	203777081486857904098699216238	372564738448223315464172939418	191664565302274083787111234842	326950207539731431357584353849	252827576322397234089799598160	-10611772331507751928800598639	243290428052627464924478031902	-164684419584464149894538147797	458515587802112220011916082910	135958698198711788212396199602	1274121349952619847532045914774	-900061939124729002345279734709	229749265422624805237294317150	537664648953183363597402384709	-252144178747900702497763685791	170742341587320034536462599357	-174849210279719141950649025544	407570334412095149038546047479	-136727601483517729615371822737	62824071145403667128490613980	-82715038509298518385411286038	209033114201218296213684834230	-16468200628448179308559711285	336599665618758460006293706109	76102535654722207915935366560	-381513766876998130851963154194	139038929160803016075251461936	-327318809327787244293166704033	330105051204278065989462466617	-236478492359720799042455831493	-202292501139795599078460617117	-1040269546405905239432048431228	40699791366297362654930763942	128814206850589274282709653944	-517046733957708011133141428429	279775958500382899431235599767	104633943208490598425693318415	-83017676947983704063094333651	-36364243340836304305859282194	-263209283347684186525847173642	34963908961913536919736303714	-773575044243428452431232931460	-179816732064300382784609950134	-755988054485696407635462033623	-625106301797396513088390737039	287032636179083459103477098467	313859463078468986152462718062	-332192734109144179302713271157	64381767734576878559482752814	-249477695008728151816644762962	-10611772701247399149009286303	93326811468275038241085619057	216449566921806409287	214071528142872951290728438625	346375354938259668235966653989	147374456883356018059142055638	-93326811784594697802470613740	130881753476788950343196658963	-93326812032931263718599386919	-93902349876799674445	101638760472421728465811729308	74993540750664121670067898893	4962382162825358182109514446	-126398219342002543459166666864	-15410569761742787724	238865922050782132650188360727	24529564020980878418	-93326811660679671107358405397	238865922273642310374315552614	98289194347573815126354161952	-131356489163936603330386519861	10611772549206200213155540761	-230553974098164060573553653611	-137997259027136301474	128373598454561901816	-137946295472671477716	2263006073502662496	-179644586984340071451
20753450533808063356436261595480	-20754908275173170599160563708132	-15376116819083182522610829347782	13062080912042790928564201367920	-2772830690875524458822088353942	-5732766281360938860416520783435	-4080869356037664137349883232261	-5837102943993126978847195819309	-8021402116046900187169177731430	-2608246055918425511378421924874	13659933776265153355489356272603	-1394104351087580354139496171842	7778004893705560215173527574533	9035585928261459153097150587783	4100456002252461253833853650597	-3804520920297968292467230570417	-23605006404177966162842805736	-257548068354406175941123444039	4958267104102709373499754526241	4434840105551934868246599372258	5034203755234214650262099875673	-3313190603499064847090096301574	9236781287228999638600665065439	11642693819991300264783174236762	-7724806344911588973550116907973	14199588417746416805940798082062	2727699487970402162045954407929	2645339241600930330164487921492	-6418494323239511038278943420160	3176042854095020560801248484667	-8565762753813406338864587339761	7822506157317610475684030946207	-14509607063948494658194122556175	-8892145678786326209358169273104	-3449240451434652166546505527781	4689800959116115926837215502128	-1454609641583323564426751950126	2577469674558882154087812587124	-8226112661094423266304199944923	-6684072801384828875327163402584	-3369205727983952508786947350922	-1703102229424614513094503206440	-40281357059372714321928042112	634235399835151973157163804136	-1204191500147662464975838669	4969317160138018214120185928773	-1258341707036453126252687227825	-4244581458518561868608142201031	2370606872269072472823403045335	-3626549036164233625105334839732	6104597369332059011998085334204	8159462347634604067058186279007	-11355749864124634493241136126601	390536053828464999444313078813	-4651786296919586593822471320003	5639764554728310500944508239911	5138812623505304101516525783954	-4634628991810075725510092031916	-4214347125763992792363105838613	-5697732101195266039228890685311	761615081656716142257576872059	457312607296438297595083779727	-1883147695743186346166090476661	615402956095419276240929742624	-3965008463221602653871207992559	1141996161829729360094906909824	-2363818600579378250888916863541	1595500162392306054670787593137	-549167209957788548379223571120	-5223006233336011970156688758785	-5371846963446977093035225356759	-180407558246601520629678445576	2451531353166821702844626556597	2702110983895940601383273075604	-1007773076757299409832663612511	-4538935994043520133820092556294	1092970206301735842254415627501	-8109208531445800786962145565358	6027992607046868272594360840392	4670201851243623027237623189366	-906225222434132015058419723727	3338483924614911779379359973994	-2490206596695697185524884202456	2518317418305853169384487233845	3801694834461194090486144916704	-1596623991955521794166975163861	-1321508862657552867749774730664	1096912621716035393063759827041	4102733881995948882146566113264	-449907560095404075667332861090	50111862016353248025957463135	-3252663854579871962656608388345	-3694089480927808612746780378107	3931948527458779951532465332519	-718962523802477602875716687370	1063446922570773360210095806391	211504367304669306513904096463	391194682943994385082238146814	909009161163116863399251889924	-4218385438959310877633934491340	3493255010396465235005324600454	-1505149293770794998034750903520	-2056185970893054817844555594557	1869102826137521697484098993916	372302964259009338871955839481	838626556888491006755553541624	495071499724346422491897006300	785716098063914683968225009280	272980184937140174766649622519	342331405548946134395185374611	-318716522523812023141697737343	-713399702488979330248623092262	-588453798087807599026317610263	1129192234557654585631383643176	901984509452802095958572113423	2670293001078995447537797391076	-677028615795756883634486321844	-1311317086494117269411576583876	-1261727283634175782378652483178	834396784351001877709382705958
8545287861689699538663619266403	16865582946295929192008066382536	32920241298146306055412315821844	-10018263181573169801333865831870	34169436964447819259078137085627	37463904905318456988181089288175	19024557395527043394120678923400	-8504987196498831570850925108601	-8209018710220327414074144746130	-23502670930748215782551031420508	-9024559651205280224110969545246	11289967755322808801777771573077	-11566962816857341482041544389790	-11507371001369061612518409560757	-5967871020172058256963506147927	-19786368933086179209542919498125	-13483411534031212748731182014794	4436582813686389601445992133339	5296767000375080217102227957000	14960988834875095840992032786893	16073213796309347014897920853883	-7709013190016705931879725027935	-2038680783060736532143860219313	-3497485949725635359483632399747	-11606653200223100868508173996664	-19337828828993509558254494246124	-2427587010319144245173510928332	-10051038329122919553709538099624	14712524475597484693953131796062	4199174361217846522947469565438	-5298270483288576698416741228652	-11639162408307689488023595346141	12525593128318902067287065274499	-1601833089584382691439794027498	6317797825402478471369543183218	-11583229199581650311778312651341	2130256184313878528576943838498	5059221153445971465822989114361	-2667934918759411187377773323465	2650696966746578861812256299237	2183967050264337506741602160729	3840260981017211899222125502144	-1560371624293781087923233156644	3541246853591761839958645698739	2058096633205329209316497475426	-556240304676532090186033906960	5911592212330790678852174129757	1625362300934375667106144122407	-4053658736665226195038969068505	-1499349875371966184539371473972	4803154956848680869546898481430	368584382405266567410524285626	14343539539557815050011169928123	-10627032414580948901606351308158	6762284826124028028056321187075	5874427317794164166663257453604	-4605896175441079517062592148617	523370008228465856335742670337	1356808943249395935406817855709	13389491920488132333267638591740	-5200570708363164317404123179020	-2276636268316219767709142105444	-3380281693272257107092607222201	4686311619622806941420301876589	633664207796147387424177528194	6776420890653607441639506479469	2487335285907101766423940417097	-6396144207518842074163740083274	2301413691922123227007048390524	-3312371955941505805166339659207	5015423220438664993599248421313	-3521056372676362855882733996465	-7733531461519654985175988085520	-12660587294540484308354807687449	1900377706849615680491676705525	1919004432401377797167089573371	-6555080703412815066715384184125	4489330763430408419848838875088	-1425300209839062265219747456210	-3418765601331911972124510130880	-3456708580648045584676695436504	-6764581508290639106293914939609	-325914653721306130779363412098	-9149092596108028429884861934057	-6514338573506371076100834383565	-8247919380992246666114898385370	-4986785658340978504320134856191	2739416868141831229565065566433	2788969918012431445731187913182	-4613484245753980269322120207282	1555767372721843724357933604310	-1233202545733043157959361629198	1625362292493553750547471124893	1754919402805037515294943157652	9095413475820297886062	2789576495710077787323602229209	6307834866865525767127903334924	-730344013012163261965539695397	-1754919401770685855224194578013	3261133735384300797303306863454	-1754919410603979725778232235517	3757624931573089652178	781634244287997339816728299363	-69594913733132714009691890243	1511218984445970747064005104861	-2311004394094214803686808283111	-3983260385264138423907	2858564829757700756747046405932	2859157531433911024264	-1754919404957005211945091888061	2858564834533951990041232804547	3266138390475558658853859074058	590705201122939629863253831830	-1625362294028685414961769579511	-3831850003484595141049306179100	-1386820902363026274984	-1704246991701907346214	-1287099406189505203098	-733999102711648943490	-7064000486112439366686
288682375106598875532184147979516	-304706447467635012384423007374609	-249524621158350565259879757721856	193038492592077029992216263962017	-131680716083997085434896389576729	-215615991931492621877510721327697	-95967034628513486967888694319075	-41876878079608928752802397348644	-33118344892594289801759843942097	-8828907467514714197859026379306	156635081569234223799932395700903	-1141107190998647302934623471732	72633459936582923856839901840129	97783243521925371904978093049961	55127483125382138768958368017441	-30061557319555210763553341330942	16381598519637524238871296198964	25723733621832201371253370682114	62462143873730975744751663420914	-42582250027607385890653954567206	-2567600425999579816836670589661	38286632884466972594422789098021	162957187600628467496982656901201	135108928350352366530271171903620	19485969217902823497332979237837	234905217615380635974627457682984	41558358309434872095356593641420	73718207111059559148721019577628	-197480923333521275456922051339405	-6512154054214413892098316618148	-137888432599833128150619673424109	140323574127318802844611005919661	-211103345514412331923742449895715	-127354327658616561778614006718710	-51444003682594150589079389359272	98807466219629210082859525794065	-26115368179914611284393075368933	-25891850547767270895278832507041	-53544408343411891364748165629183	-113649986782671292748196108460154	-53395522860432142698216189525701	-26612094713232839353125814823574	-18220933112909604512057289152346	-17109241203700054183241833087256	-13521865413230271152764620043561	17525784021745829407049042385521	-6204003540931756556186676244550	-42841824749861063022995106634215	2556377772876077059166956379310	-120354530825933176657513121899271	65560813940093652584947612884783	76020490657952895447269942880620	-161435366259845878945255555479272	23048235499034729757758622314077	-62031991103499581844451145314446	60257361514817091578261970409910	66926943759258992414105774669553	-45572376188462060558925850982656	-42001141203128572642489253130669	-51392127903622094030224966959425	10507558454994863543886399230119	-2122946991476956887005852058241	-32312814253378215849648847938405	14369818689665631377227339755434	-38236377177429646986981114705029	12195930223759284361928802925836	-29975283364295503871712872870816	34715773923868606033294613227413	25068767391088288635153719057255	-48924450397131060465583253317281	-66648347779293051098977254142200	-1640112963696230100624076738572	29422730397604615928733782829532	89219509815278636974851320617834	-32045619926590799996542901778505	-37644907947580659044589567719042	17447682889172511682589304296961	-103728204735178119849187753926179	73246617678202089443708708940750	44165435215497583814280942724975	-36441794428095920177178030501220	41304348421145775955814135399260	-29945162162996617508058984994639	63838184821411066512532223933550	12790350346296232461823267182162	-4505920136680646185310476253521	11523333321525587903244937129263	-13209587662298183831976361360053	36364437372467785000295382313391	27539384123899921995666023304834	8201146365371020216297203582184	-19667188662893558616757793406925	-26420347562663875667699475310701	46304485650239543152715851601575	-2427708342848965161871897180609	6062316367080237476401651550999	10157047749088863395596952148861	-3040745845960722237133859756658	16446152574285639770695262657656	-59088524420079484933166374876110	56030140488321264485709318980793	-4533616197505096302300682922791	-33970140010477869750132965025082	5759118117167946235919738133453	10300041214262649946204273401179	9277584169879820211735694072827	-5289658662595336488820668577707	9852248614001659355452731514487	8342622954922646774294703332567	2509586529740628287444459164112	-25091539294927275926734723660376	-441520955487901332460301988444	1660945405353322160250385455723	-902087114797291209976356436656	23419069594020161110760975001547	35534554983722610464935520286930	-13489760429166803271439906420311	-5894377509932844616635851203010	-14377256286978179595573686578836	19927403936842201671351755707465
299679028168196375775950384134358	140280783913182557208217977462264	84344997092222562200686265944980	-54165588710061815402078192377594	311565880748168810881663707687699	24061098593041432458444082062936	274759906804607472624135018051775	-130970630158159783591862699585312	73277453841886257878136147641205	-103757200342259519123855718997095	-259674811292092093012352068595123	68379418331095732642446267253811	-288866891290766721716228942053664	-175249930535947308293536586982870	-93022546975317285737855158199564	-236614934169963683581657080669188	-175975944165803893216998402668103	56332450856828703174531166766470	-46579906912654949633927949219377	-60741197140737346070547491643989	-7606493790273237102130763756081	49453731625806403138895210243984	70113233587907308160612351468971	-168108698961015923736307414915974	122362182932646778632310245729986	-100851812398092687150171231430530	104550813218791895629963042583849	-11634507685231177918119231113923	-56380038503533978632595223316911	-126332552682952029640878616975469	-78299463795283306820413584360474	-46673471245011395936901866627805	159341795282134216686145579474298	-69603296265061715096309037362605	107121586136753144323774662743979	-45667487610124482581018577074064	4781119477349956618473528973196	-96384627436039063978996104486895	12990632874006732557342034794874	27874618792317919306854275722193	-2588441923439561357618090773294	22286657739983421443206382553282	-101331963085815454833472896939540	12679809898896005915842071458251	30331919686239556211207315298350	-118230364360152165114370771470267	120960390694677908223270750551329	43372557164141059568437641834434	-175305983708999520274221953225769	-120964618345044223108637694114017	93288633397735714078951984336690	-72264407696451632366191052281607	106820588694053280949256817908891	8767647757607381379748559033759	166413770195408211300825944238508	-21047326894134414777835752965704	-87889823991916900237662438059784	61834043374877112367890584120196	74767951895595414014945316840514	275461287098764954147567260584537	-79751208414575207439899137411208	-107929542180293590321479380766746	-81811967444867502138664387035225	89568808875499977230110336730210	10206588846728285938144196306871	127152185973077686238665019735557	44480711405245590134444794177206	-48442805349180928983939018500025	104479327002202458691821741666598	-35129542674227129773766719482177	73755096181963988273811500187215	-46146779190827481805320800190486	-164038559714859292154520887233161	-96108819118178188926049861593069	19160544981238623413578580796715	21975831926435054375160472983585	-99030854418500550641855744043170	76283528391794522040884230977530	-127006026486023140672496120277818	-66078676819545329911347627713605	-106424136202570186981445423617869	-115411873650849862200482828857692	-21955458107489616341299768148441	-66231900632218411873724105515707	-156843669014468529517426257606152	-53714762543279871379316115867747	20706235893869195860365877081930	4930866793247895291212382917381	12633910913816067001975499168431	-50761246209930647686629947018633	43684632383179117255035377290132	31050721377986821169046965472911	43372557014800505752737829586584	38439410390014253163692139404843	86666186702541538715942	38239349444631830140013029623768	68216289174090487875778193971989	-45349907061971456723253457128050	-38439410363247650770991459318045	74420998643279650992206882040011	-38439410544786302457222557569901	53610958175841528639074	-33902590349712335720516495804392	312075450800165186160163519692	20034758664420684908846818268342	-27040444182881556255840410069634	-10761381406534418878632	12321835521656447372295281601005	16880382046566415176050	-38439410406024090722694530937727	12321835671044716492129961302077	58474168969491364910852044443177	43572618005700531407894861980067	-43372556995497443229976865180334	-84663836470124531298041018568337	-40139471824774163387348	-21046177091501167290069	-26728310584989842905058	-6429952746359810497440	-153773151513012525192430
1552936602842723420705956950531267	-2920807337562452236193120118789958	-3801476335678292272711976796389981	1271753840218489495299331415292032	-4689282166366457993486288276827895	-6104931372100870400216583072337828	-1234742341525002387149416335238740	158995668552809823678593460146887	1264494514322387455843561606094425	1915007255134705632043173883400072	139287153763094575213732182941942	-999527891722170115856248193744507	-923936465099757547869978381414412	531029237774476884224640110658433	1130565609413953895005633705150448	478081284766854792751177380184302	717605286470025789077162232085534	927077666945155386662032762926943	562297834545821038692368392861965	-2676152665376877556413408388787499	-2527578196326411139217529033706466	2274374101863938479978235338838792	1384711465026205353596155796777217	357619930486246245178284789717909	3089465407787231933694260945277753	3401398626993119099925462471587324	992961175909995529291600495366736	1734763359591869190632179701036336	-4611100857531347305155254783219336	-1264307604429580920238364839772897	-992915010127447090148248594477181	2320411070882119547724260957637499	-1866819963936979190365206399513739	-656992399868243879468327444030911	-862404826469608759250194803828249	1568262609676342335584423873760890	-477435094914867503132753573289935	-1613829428839054977511877637298721	771906600708605674284718060180159	-1037430604166032361390592183521641	-908142667972016735735883782783838	-474535707768205754358580156507401	-454642324801608444641843549317413	-998220482111971420038672466328411	-285702717146588557739294821038082	-537859521281295021953586871083036	-444904341089034936618513885865361	-281992847055366591967958556510991	-657295416758067895272339431196271	-2441238846359915246038890902483967	789175575639896093930838572084631	-626337728705412445494971044594261	-980877210701342122865783831178315	984487122123107678969309130039624	227006526047591139717805019308893	-98889134855994112374095986947122	800285333306690621271877111640934	141036418534543286178154926236577	239683636260855921869474693439238	-131404400164567338286361576324213	370240954877782002389018939951724	-260424486629767471835840281380853	-520372239647567384658898069400989	-49979316164015040474018087663951	-83384749015304111927914583235165	-9092048144468048109336620890345	-70922987311325317902594041240661	1119694037230608637195810498214978	822018694477249228509993907126531	3026835016844006401880362886869	-249114735079788927714143208530876	626450541809934958390929838162888	55381222977553513479963479174483	1825421794229399355045121668546937	-535531949406798541963487827328873	24673720630929644072591027119999	249999557852512308912981679562040	-451285101825219876027527868078941	135520976182641527912530205420143	223431896571385425854262456807979	-446613653770048953378474370696617	559743383638057505862693960025964	78174067724877994570769259909648	1406257034453904532740302261950472	-272975948540620851781287429292530	506106813588225856051756080956146	1104927920983834781721009670416284	-557318394069521889235283009657752	-285904444497372292972058349080558	741161302438832236640155689320380	191711043820813223922567374220027	358660750117688078332104757349249	76403393262567364295867085938391	384864905820864004930239550896770	-188259860232040369354214336331427	-84220489131598420103186265739744	58544832259709892214882595508915	-268334261514894614567512117977653	-43267295165598568011466257031142	-373364531472342195693521312024831	391224942019710401936517537518279	210621959409131296554806971603185	-506266592567607001369085636983657	-286062897090452617336685259403844	-1727495682238648907354298951447	103876419663451934061548286885487	-60397763305278571973167473133653	34620640237477363189282967340930	21065481676166392799144188069033	-151632795220535677759279176512730	-548182373358925724467903418457022	-74935916038034024055627433869126	177499570244661146219843716295379	2364354017316275022546958379616	348181219960103671833836519324043	202633022608474620918610093066358	-96068332361157007845787472342439	199006905927756938178073091597608	-16749750543115614100399713430998	347198483424470576084671829571021
7249742460921946659442033901194691	708063116596651536294667779455686	-3181491639977192984484332135916701	-454773867691626214512736781639673	2305858414605139101460873998572086	-5597775004056934322666374429832360	5668543397824185521629182431435474	-1757729677629680744619316760576833	2228243162504927515982034296180970	260486191220879152036673101392510	-3969365494717641842510948803823454	16795837478033092703016529829355	-6034249021211591253888160463973115	-1398516710086642649556327968447226	-1057826842049471249626293664060102	-2952034944395477902480368662881990	-3672115247476652223627872363687632	1647332360740868974031606323832077	-911990597900777023210020201764091	-2964523828333064820726314243635553	-3066636355486075249875103203089505	2288156665784714911200403516279343	1906000192831378613382219951550018	-3508926474885973305592554299846848	4837217787041876348422551154945681	1320548241600673651319082555293479	4308780528910556433729143776707166	378809230396106813988324815337198	-4628747830082629235903957619360808	-3768179382046421016309689366831955	-369324494234561417228476562664004	954311616060469432828104304783356	1706777550695957059835691740126168	-1413395101112974391794324068927456	1082240496271297090394189377145809	427416852268890321602992486881085	155717873379382264922287765368371	-2961811516943200508920853622343422	-9790171738883904731062941843954	279370816763094232940633702087150	-590556812097028681669221751256647	-582078818926996371842771948816315	-2035405687181088165784117503642002	-589319188480949386520437816629654	983383850427397189813595589052614	-2221400788302405568693924799912471	1720468551920424513342108832184159	506921101312667870777536926813160	-3198868536109950826518338460044048	-3526377346339685748767654422018823	2640578604999349890278057672710722	-2081161886642021176982035763719333	1234916335414707626731101450612828	2153366110464716921810804736631037	2661987974419757859132314092381503	-1684334366811729360938771289005180	-1399128968187730461078847802424760	2138642933038758997124627753116129	1432343919140458222398758484019082	4051286104607539851166796180061113	-934209209362056499056447893120001	-2135264728219813231034252352067324	-1246932457656569244759503405729129	1577992270566981294035938446223283	550210585725280869994083402787546	2200218945927907745825522160684993	731975242089115966455736052926735	289080990417294566750696633239379	2508226104909705624994533580571154	-952152227938438826954797697427878	850580353601052729156796695097258	-440260334898695370714395700749282	-2186493467079618222846113444971860	-696439799363602092151843594732700	-171517632456180372906299132927498	298569353375051916031156325564641	-1682528706400836211088435673314596	1394592906828562337440871817652810	-2810756351052341412961458912850320	-1414501811848550469580646079582522	-1875719471330000270449003352623064	-1183084363058231342616842419687271	-53529718485969777066954411636527	-316602043708366996586132393333573	-2413697698556557450666825236343026	-287496607083093197566480562680141	976033396647883330178629256028195	-131723365150802317990906133102556	155339417831937016847627754238826	-591690443638490149563854462841609	810581433683069127227167234265436	655242015323124376964637861727047	506921099233967137590769513901062	740011356944721045990405001075530	302104856448504445314071	711822092909300562797443063659993	238468531936763946011505379199952	-679391565227987619725044390771563	-740011354993058923487464939382038	1263530005660445530391233449743808	-740011356530341196473420554675489	-1017721403694820354837645	-952875563436528876396981697014490	303660335113934089559502168381489	14686080749649011519459472646308	-168937022133997402928355626327987	820143727897155876339852	-148320917034127688749421189507901	-12522537398939711933206	-740011355163892000228149181814991	-148320914373708216527345857231890	754697434610300909645886443667444	535110364914256273597253175345983	-506921100355142962854814008653562	-1544566004091784074620794410277159	444993423035853005174070	-139589735790583458220974	-1496981147991830670287750	-716022827041973742393408	-2020827496251796291894841
4682614512736507895885132062673188	-37929582959339271597710117406767931	-49210071601519009392405744257413815	2807902597555598383757277858657688	-84052817581110701257368336090963229	-90888294775438930484952808710113901	16882139046446248527000766494747509	16651439933699556982850811580889638	17741761140186140783000899660711512	28723440758577760017228113970892780	-1688270025362658525999196266900408	-9294852487595305993532882936347029	-46788585434989806195611724214285738	21388586686703988007187443097779925	27778239625478069022168683491536909	1716301577980982084719285537876907	-12683579064236689925410259281232486	29903923643822205727726891609280829	26581487042722294498922611942067496	-26281898855468956367059344883128478	-54205597060325473877442145553715710	34241116200526658801841668616476003	10124535700044824772466996900882836	3294411644007402138434044998398148	59171160826103490692103717445021637	51009563794305886398955117584999819	17247596378764053813282971953559268	13148798869959653491261819587491107	-78704156423988894890595524686475490	-21518401223732037771961964646172740	-4055282482953689960145768911429106	35160434989107043801494604387831018	-18096238656787762065996304536169952	-4869165978078292510947156373236270	-18793739822574189398425819846952102	15944468289637244136792541392984258	-4158433186084213520716056985222286	-17773475550479199856232848004386459	11271579002162127410335919042333525	-3171740895505677332747512401013294	-14340560230075625056758738550531244	-14256667876862027616601905403547605	-1954316900132875044492615426534443	-17241734918419098506489755109981181	2763330488913632215429122900525921	136238949227662442806438874865737	-12543375548591531185666210946991151	-4292249263653014250837837749055298	-4672480923231481296594119708158386	-45423503370081997271214580428364543	23212310663917716251023569391567098	-25553659171404487163608811239066333	11864698299586466562240417859403943	14773855054930655281633877709800185	19132846903391995307311287983067434	-8291969789945597829587205263532458	13163084989680315430023736278798621	16110849436581643797667105757039249	5361392113950221737262100767289031	-1852567411811969441311100684300922	9542164185652459267872999341043414	-10089832343941046472328458585103347	-6043943983557702941814186870909485	-3456910536823791277631057419868440	-1018486006205570753988455864982094	2900723858303390555380080179119009	67908647211398572488787284405068	23528438536528692300973528704453777	20520056290233581969404154492694004	3894109373159776898371862949765842	9018048779602400151622072120462336	10968268970916692600864836703402812	-1610368908601709146779829143466087	19830916508488903895898758979840430	-13240014287317968518705549029268735	4394186927350086319885341916875332	-1255123400877868513265315960175262	2417233438310660311227393138845796	-6790976618114113094719847119523510	1814351124415687533260699917473484	914143132510801337823310047677147	15359066639469368358959180121902291	6039338318047986700491232928451284	20312546188776215573689628981659012	-714059171980342977620163278109943	3354576420612691203558613487227021	16269119965711466575052253379562269	-9639766792828761410763512510910469	-6784932979183233931615627193278639	9465157667697865568589490858697506	2673899874426715178606578269626454	7889467107644252747012384091697214	3081688262959571755107431603708622	4326016758563417460725346430196753	-7500245426760692983355427207000742	1121682043411342947960024908290054	-990474555886196702999233379150462	-4369034351641937806934481562496660	-9041247919628876260435605938118066	1627402981247027477838811852867954	-2481895628838087967888286782017106	2654475566932320353275351211386312	-4821383272225699209927969110937835	-5802022442955548588584432742112499	-8766694153687711984453685943998928	2877959701909081765443819301934172	1735333289736421125100006614647427	2320403887421055843820321583602181	-2254298711444545826984650818910167	-6427569836149323483747213150392445	-6436673253531721641530706578425651	-2757369963772638559481208100993983	578891182298001372033677527818687	2750326207008527994494926978600893	464193326333668309659809363665884	-1032264847400054729934547245395560	1892341178663560052967846535858986	5170448232063947977526458978301692	1970157917072956852174105655675778	7236498733772726495776843242235944
31051795693331114211156885913274984	2038789274295532166931226566172805	-14791019215064423163190506525878078	-1882269149530953516256851415882416	7564677524118691018255516692072402	-25744581813985249954043997913682604	21673731926213879128557053990353295	-8323518453736380623332474635323323	8233713644932068218475982798498317	1352971033172656090808910220943396	-15311783533589237825694547140498928	-1455466187737198682238219446458902	-24305711847679656935980779582580504	-4933329078965494132040181130835676	-2899139379419622104674877181225432	-11329692276189539813709802989453005	-15519960595002033716692133583364315	7167989561617479027400453970646298	-3679922646630808736255858616543887	-12001036323010338652292303201530053	-12615998186451816083108297380810915	9207421411215437115815005737214939	7448614208528468422733557371907608	-14368958335680386947296737008605397	20662263483159781490375319730168175	7007309959657884917292406555506195	18436631314646732787437363524689778	2416797890729040360040504799021475	-21014916376604862463751416564282836	-15128145018011544538552333127584052	-1164586218740667483874880160949410	4515558679956388493112426760814416	6562230086447629130625491734222312	-6066774687562485609095241736255753	4225723467320538517507887755931325	1713911630238932066780051282360629	1067498523394752984350424555551035	-11783773032677655758227998329189221	-54453756535610316601396705034049	1083305688840780027451363195072021	-2732399646724789599436699935058968	-2881162339445529810386040861675144	-8498142539609999009995335595570671	-3269908837197606207028013628630702	4314856428888229966504924003504689	-8760958742721424179250230164689277	6518867524275546970956930378014970	1908000935162646192580410846916586	-13350700875988148119836846135039721	-13831415438622738811881021329412688	10887048654511854595534198670464480	-8469595487507839527891141208261302	4760594167190616007805959116621862	8849858239845295248538847685720176	10226297023598768126539878942368603	-7111359690425462012804714582074248	-5364341347345096113798664974080090	8317425926954603664695317822249380	6124234533444437194179075145226600	16218248952368084775765739689376145	-4117644157885579444390379123745198	-8539984172823277765155654568821152	-4868362738560699167325164320346582	6487925641259830115754123900923895	2892406762751396319377680781582122	8912822592102323807134911431620457	3179955421964128004177410301938233	1531737321000237609642370908083442	9747356841184645170348520458414597	-4014382346968587908748878773347380	2912728341651199652777595746919963	-1415288943073030971275040564104629	-8495852057762598809735761238481356	-2417704644243230351631975075536513	-769266680194042904524850003959971	1254774709908906876602756213611949	-6293197242262729894333557346198977	5678411915952254897880698500193112	-11018790681611396620486126546371821	-6442085581730088556672355742057161	-7418208374944738081304790344350496	-4278904079059460532053039433421812	258360279258790678502798473972302	-828536143767539206458590282642688	-9373407249343045510242122010234298	-694812801382720318334846208623317	4274117405747161017040235641173821	-610692162295343026383193989375947	509973137461556277420529271168382	-2249102172533529099459361806852411	3129233703488726568218465435982346	2619260566027170350988935661874894	1908000935162646169366972628791632	2960361803398053349845291361036705	227241126266841704	2865072685980630206276213702800936	580770790851020616809885220676657	-2851598144018112323279851738196385	-2960361803398054032155262238113119	4968930207129881736451087625335000	-2960361803398054227919316083587403	447495102641075574	-3669238750859895110503425320450323	1221232768326080518070032503000528	115818298860024359287631991888504	-557716279250848058494570189667651	-246344530671484584	-711259630864524284619671098313505	23619768865978560	-2960361803398054047716306328137345	-711259630864524520542699862187548	3076180102258078657061036973200237	2003290052580069088944257376658303	-1908000935162645818216975864914464	-5918340923393425015359199363695048	-318916327482512968	31707916685257428	291665875420012606	240995354247361638	69308270828459568
34119560806524731832612085806796265	-163522594624547688829400476488817351	-180827220273392929696370815677320683	15472829019835707150398264940546777	-318476634483189823193359887070929961	-333323347138521827445142702027070664	101558348937152376343720383053424738	84540183988289137611869518326274541	60617865617377123756461188000890064	81129518284722257647698166536757883	13544826167186500655269733647321273	-2588987822746410376682489233196136	-202808530682106118528715633287226018	106449959760681332249433736498279994	113752717120243801693049434533667671	-9956045743856341448361950673575646	-86236943145377741813786394708022229	136487203351205615438550933246674658	130578179741194336590668997492699880	-76295540003662744468641671785586897	-208799511297629164508292339245946343	126575047464910804747811501410768658	49530477176044914569325388362194448	27443441816427690664936534124708103	235585217506261475238443843678110202	202774074515289253873801774850777013	62466951451669849507375393078253571	30128323630966388874544949770758879	-314843619277533867219430110361882734	-81226494249087181770265381411173891	-21685062273053276468679049965226162	137472291006225207562776446776295081	-75771046698910384062638969886911603	-32140980585608671611913383719987217	-78290193829970188997345150371033655	56738427502469489654027739020876244	-11107730207757866908731498607159836	-55756042531447944508353674004894970	35546219730444846960249165981283394	-10118599311426736480838796496459541	-54525811267798814576262989906309611	-63721314969643636746605435104305481	-2472920954187969977058247863516150	-63630107963108900736956508647231147	18361869437126837740610337469795881	9387790111465954304644718784077738	-45950336363743435983178011029822422	-16398928495247097096474586077095869	-7653891358108099987728223820141905	-194325043523112045981205446499887724	100218702365488810893525292563481140	-103162909328067307162766230010309078	60733461087925908795469696572011075	50367964349481277151194734915367638	77257603644755799724943948585372606	-31138664818081201859811629746031005	52217828320052689528679270909640204	74246009139747067560561817026663593	13644185679959213422016185480863555	-7604334692172676496181322105345924	37876941913737385290886124336660649	-46112559125753291684883855355361952	-20846089384739244113167155728429350	-10778021053708121574365762952070172	-5759057586463516714994653361990949	17431347925379673464808791483976000	-3172551506602306930396149707764798	91603410098343823035860588980699286	92147284710847646885127132716940314	16374438333822756491461569183664902	43706353242535388894345351649464459	32417086877561805513619771180365065	-5103520666126427971315559969155952	70684436524036331152375174069706401	-62327822085433941515141069044406685	21379444176600265892118832163247012	-11488637973530225148920888747236111	8195748696727011922602010148684462	-26516733907461272022752365388868919	4319066947493089035117109053084617	5695921511959384683737160092954432	67161455311714835801718506181178344	22799227638817588588855117183712998	75994971290880950381497237409507388	-3003355349470645422452433458355491	2269399024011109265772534093421523	54024868816370292884195780106913846	-41116856226015679004705093731819211	-22403738560113410534332974728659963	38134478513364566432407366394467104	10827826674997694951174370094877435	30807044129556334052752121440772924	14991525356566496296232487409181367	15948850014798123308008811704002521	-30072531448728961931015035107262799	7777467459202699815052182354942194	-2822911791294707506450442948895512	-15757026298017288113448522101493161	-40557140488767116470454021846961925	8761851006989715877851852310880641	-12483354515655219025095693496781238	9831351560321708726428034202070659	-15156798437709131122426336121192591	-24395224526062174654423035406681912	-41907362416195497370092977207783393	12462041030543325661141484697824569	6178953871787861826591900705705581	12883389006117341170902755837243227	-9158189515546253999745278424130349	-27828003795191775352057609110223327	-25027570835217730420915502830483689	-8426036412445889909473629459074073	-398390685739934166817686497308492	8621415630989890906633540873361470	-2112835929551454638604462360606594	-5248887151960512607296822652262970	9096771200677241680550324341020921	21981701960117161629086615245797792	8485829405106125636108622915077558	32025797627748209476374128966068209
203714808295112604664985709692451488	-28901758339292373962795673304505895	-189160683236806199775026284078464684	15090218023810858812898445135637288	-47017024676964477673898926924108958	-293365243630717976702193641340599483	37782818703530386353469728921584674	-73151838463686495206865983035433156	62751194648571868157625246174939030	68668366396899110734331197397595951	-86140277753491479871338351040448560	-67535864690108830104377612683748339	-119844363963380964964893857178736608	-19928301662441636895518038925403860	20308521538700462722094608743806680	-21474653631094577117959835990351885	-65918375368554465897408558203948902	31618357225859772831795948611476579	-54034304776090001784569368017051124	-118037523026523505488769515594041386	-102111020750840562294452559355412607	72488648913544585020115863454825972	47213012698957015786747078711090575	-93411292594094781940965117192042480	176270459545450793493116617089168286	98472115847623951574623431376321481	118933121414781630950755385006293318	72552913269152344268290313545635004	-193840238369940301241888424783982786	-100789873975547470425964813806573238	-6375186554414687265892974668837872	56584079079076352177584463887376246	21429325198040429653825624473102285	-45317054464377416099378634331297248	25304781644025541693807936482142243	33052627269423002109627367326564267	7102325526136071786254747398903431	-82501467724389437404632547080368399	18693911995295194286002294669875947	1593210775084076839324597636363777	-24901443483935058275628422172422091	-25787944593557515693951316402186082	-63429385243896057420900502953491407	-41043157628198733470009803621111488	21491672467969166231359486344418921	-62393271535189381751884113551024813	29550245820642286362396609036096016	12498683864131976208315236565771444	-101396475539601245372203825339392268	-58574376767824904368912402034687174	44458662882560455680911410016276983	-50710022562158435781580295102670603	-15467579362482412122508273065754649	69206596579086333795676114575342235	49712135306194326860101389364817055	-57237038899098667644253173263938976	-20861579050577362087840402071221890	28941091875805886057000483849376561	49437333069413874796385363983360342	93365606815165020980686168942184161	-31720924858492668820554369715767406	-52470473964077908584174106776150181	-26649296395133403722739569396557038	34895369794050009052853248265314660	24915490713716162272605895630147108	44863238987743275706489500406213928	21719487436847510009557358939243150	18917177466022190001026357413904974	42952290706495263094916137889672833	-11536049313627731683946009919954712	1376861474549851337152078218611244	2656532583444444630715755681323570	-47734455652278959477464968910649174	20466626066980355774753420191171397	-2380130050246431271177335441985471	5695339143683060775862846697371625	-10910154452147748859788794931819476	26692817338550818730666983792215157	-61593152862395770086720441230930674	-47886345115902515817835170619584789	-42274525198197299597192684842059993	-16696050667121392236491896445827603	4715317033147132863267483760288964	21812289411596216787907201982926281	-49465349048083112010151896501158864	25305439180531802985471702862066360	49914762086549748336392482177868800	-13710538527058524873825751177578748	-9759021771488843084940525387541288	-2480047493058389538646184447933091	14410227130586187024599115846215123	24169248902075027192101626816930468	12498683864131973655071075719067162	14150612531001434402143318093339274	-594834391761391258	9417569942262359904627409446745246	-6109403623015061423914726311711059	-26573632010663635670892922964979265	-14150612531001451115219380578297223	24609322906017957744341907166278582	-14150612531001458330948475313784403	6858904223540722994	-20037895347460331680062131928672071	1911543266454216425115464269052460	5018190272589013283600441815838961	284903406928464722897648842937295	-90286371308746125	-11670565037943054584470394151423892	-2140799285510727561	-14150612531001448671978570167601700	-11670565037943053075503659092541457	19168802803590462750106849944323611	17231726452871046042372272740654144	-12498683864131963670374153186864329	-22517942840518732116709274707575734	-9265315159995296396	3061333751398076823	5000366402887810318	5487902286896373318	-1436895421097102860
-99858481670154793741777489926446183	-538747279584298489322905611163043579	-437222217785263197821865459252484517	-131348900687995158264410185192160155	-1534733799411774394565875986961886609	-1497653843897290760937680277041802506	948149483230525116891285567834408936	908584451337817833444699154242792672	554884962577976498611365952989811179	76586181725133399265702530994171463	-55385388721231796711958301778326583	543721968152671295716913362298033672	-1478019427270405124404151592403995312	529889299017305361179045181925497278	492069236436884590543393496274014575	-123425775315262056904610711274770537	-863196805757949609694004975977378166	989064674342281141930300512300126135	834903805055749551284269725057711265	-369176956545151327735129977245365781	-1235508489117381046220926330921092835	785496857480335406704017867092287210	239558587718167334057681536928552914	-15947943174308821011686571260372811	1688582756817831161986436321816402462	759179377139992308205459059859435734	165274333402306144946702198367961423	-118147686175235465787214484302526047	-1712243681388328256370936619746121553	-546596977134830343980596769850285529	-27612404481602592528903269745780621	547829617430124312291529464750156527	-115320480726611372695143925444620908	-136324566062912235851318884847976433	-358583777148122043434723698917803668	167195633264172703699962606563881929	39535191176261643100200050630810023	-291799501367341380517938814413277396	402531883686058203875380362693297480	84929309170328143282497939017678947	-174126186440958318601998652799355440	-377771966017062804029260744265474028	12399653959251380494401791877049549	-328462422432190978249332199204077441	157270988033994029714591456814332327	-88170128284228758955856353458925538	-114083531488580447812213644408024531	71542217033141038964103890001496007	-21571561135836662844773482745325862	-1232587023399915169467287928964564934	397061413859646916410655368197624642	-815205570877220283148118782677576599	733697207921704750770314347720694117	185053504346412622949798714307313091	506504035242702920844559286788130731	-312800249725195083386087821641108387	122417993242097986002065914638409553	658379086454963215252558741456320006	102226013051327492928289700109652763	171386123317149468898132267723090149	165084395250018587009812314065464672	-340335035073023402927843112569441889	-26085315715021583400919419388640730	-15009566401764704327911820202768196	88733143438139745422718995683102636	127709995788116952520338133923642704	3163681214828319660935214842127966	412918638299742659590246489497857283	688179584899091916970515259470100304	280846093017295276183704653914907265	464421782936042130558777201186620790	12880234873416422345114569834430510	-78272792785285729212059141677396556	315566991991779225641090951703313521	-464234519046706554208716075570652344	330820014314519526441923535246913221	-160869732455071663668251616876247336	232181814375829860137834633125057434	-287222397272834876581412697656915014	-188472990235839633849850905730452460	11061100302100333181508861770693017	323108772098629321520265461432628804	165085497446017334577431653474833778	327227759117046066040515678681441427	-209896715822434406388845976850561563	-49922402025765244508983339907481242	226204560387209479373725669114897091	-336417785419330313307234649261730648	-205927719895723078235353630424797606	290883508782932571593570143042260626	70396764680954494768527629251532424	285717521745679419326063602049160466	262664521526212205740490504438474441	-54700114019322724836005862668357393	-114135571910322670376866193447205712	30966043559255599497204753667710198	9965237916428759876144543404292248	-85168945057189726562938453934288347	-270972820395453831534103471758467658	168754817437011736578524972893215485	-157951710842057480944394713488899214	114514857441857668398614515078538920	17494593524275947961211754483567956	-234205869846766472006456970893763417	-296535350773091775709461953774782289	47966652551291258080256875764823080	-24705521406054388611267606285592038	89680792918929139034622315177922362	-41887192278738461992308305441742292	-178865918517018887188229365852844334	-162496980945065429459510485229857595	36124183997276790630771480050363019	572200747426932087841927875170500	-59866101056575857943505199098455935	-55084601261130651114696820679462004	-105812772687624436361874396706053866	69159533871003014745394958530378253	191409441079888093375656023406606652	86860863999460376193215911328911128	207383665958881500107890882491757770
2334123183428099752601809299365076206	-1123259606263691032575340543336916531	-4266523081291567766451459448200402639	796661981087562015135602892274005508	-2289752287733054976597413622929546448	-6043703263534826868971729647830333908	-788205366333572440328008382159884744	-695271492682703374876202879368935402	1467138527642424858212913620707498196	2261877492942027343716357482826802820	-1041117239237283901085811011823537465	-1574298334410217452471599101136126680	-1052287180779311733323551374568693891	-17218401915704432931588491056472997	555321425964199703396943072121561175	691511710329023974490315341643548001	-44571302812217808530933861823452050	49450854950745519881196366596562352	-1290313566047496427843221562007975505	-2631891938550640961391900965910050622	-2159198532298998607801820248867242039	1465329206988137767663166680668713872	817673550865515624348307685829302158	-1253886923697899762875789202269550356	3110590052030180366800410391466421647	2154848221807402601293613857510331155	1582009792380947386775525209788596340	1760268068768530521710788805631817264	-3321195559873645737450447081881410473	-1692733950862258649947145749342724496	1101437250855063069674580297261813	1305127527750219741599142872550206071	-163751969498627573546786245211994367	-573622964918041271155464221458420546	195958180921378574179170734474366850	1067112176258246137831579740094089004	-66996713301313821147500774238303953	-1500313185069318964791892330251525263	555212252092844411920186253466284799	-104579496899496611172678861943923577	-410377913006824122895099375864097581	-426242164381996761186295563349226810	-915491095101670313845764995611480180	-691023438964660255096448054053616301	106772593954090892453494196110039448	-1027662944650011594326311616631402970	254200213995947724480887159458758759	170348092009939314122702240319410357	-1459045388071057712703006268572019816	-610304409054056119742745313408143431	186370766962257629830190789823117422	-707565360231813603941862582362794342	-1102275994663347698568903157712949526	1419293990786659278703195354984822848	498265574618745961630420588791088164	-1080187274714892986097615597717507708	-98511904229560945637831255875522076	230357064005729601282528786420386006	704637217167736453454253537252188439	907399814163572065688764695822461229	-279049002626947826424408238689521413	-705826736545390392695082660467095732	-284050463946999495762601066864172432	271361807518551048867327079506166200	221821755785474678956092370678949937	326965094363674136638008891753533171	204567200926714246331652086245081548	488062910106562864279875622741283524	464317245582572072602697785405113242	134014326679639648086659946609942344	-185256185230322988020414981991063474	182491315177881129791257011453365324	-489959532675381458631064952456596152	972955360832867620321409727404903216	-45504618352892402095404772052961764	910170474533132271789593654821960	235885908219795352135459169950211249	161127582283790656515219695345054114	-859530666878325667799652318635624101	-493971808123760579461686323680403561	-507869021400649113405639496129816539	-49991812639244894399569970675704796	-14280459924190053020131967932116253	760256985582331607131733708053287613	-518497264807983418520572258684600566	821830900388795389453095397774422124	1045322727308397859897040008949667781	-368632537688727490783814797509272191	-334721968395439070099673690547326582	194371528724269895717988324852278978	143700024275830523761674419408267797	478421992671269608702245567893583635	170348092009939261420014661054791631	113702371937060286384366648967247579	-45135005501130804787	-37859360611895180315294313757845692	-294237976763765960169489195329896886	-429174925985737207707237302218462584	-113702371937060504336375260727832241	223491826919602668707693045023914451	-113702371937060579817942637725593112	7572897547323844361	-328368191813392150232486543384291347	-26648067734108685915914030224869436	60261769033104169007554326926347247	83758278683968162182880335787785853	46555392820155819756	-308073900661330348477415372351515974	-44705910977139802774	-113702371937060429126277126561079488	-308073900661330284896516594651547333	173964140970164665257597346096066580	321909824558894755718023434041494250	-170348092009939179901603447918954267	-133996663089122384970240187513000107	-110082064549235941984	70717946723568864021	18425644167872953588	54047647969475017968	-22751899929166407267
-17915351085096291845676497165687717305	9493487635365342749018248916119733590	3962442597514592482476258284325148710	-11392507287838484676307390104946428655	-18944127493409201612895568983666691943	-17693006662386969296455507105545411622	11501681307228057965130760555132288593	14035781025217067421244145191449610044	13798679096584062362235272970208470760	5932006406277753421674291596321975933	-12465201568648558766426400442033619570	4819104769997307377711093942498093863	-22314050695078108966419323642811950697	-1969755277395530448240773919674737842	2589007337175673642998522892170134755	2967271022523204976088053424336956299	-7395751425992777893713853891835561119	10949271952256399607860216475096817337	4228548005653636746598577230630630859	-10542824820512021969229557926130543525	-19804043302234547234837390936125226834	13111752901767232493806106803237849307	-4837070766973707277931346470362504869	-10215012402612167880962335809496340045	27209941843136413569345626456090297483	-901011234030750873287065905737082870	515068976510257294208658372310151134	-1377333194130758594972907352637768548	-16851754658632103279432293154506035618	-9568484086630015376343410997299169714	6554817540360506572962572462804959908	1517338262734013399698276566417950423	9347035784070034097828988008404750014	5956541115941690043503154529977502691	-1542698084904533684469526562571483078	-742119842235597289583317631072002910	1107990958087372322299448967077008093	-6927472293741675485843425277288470505	12013562038982829882575829721305725309	5771030020965367635989112009157361267	-20144480392852587330187348429048999	-2897570772647164396980612422384650364	-363881632657502429595322387389900552	-5099223802056530637965121596273954441	1319798946458442933983148365773602551	-5650227010860681448425656686545121287	-978660140958424708557123419799688948	3954142626661824430825050663116140056	-2939215659499696743620334697153755286	-11399507427591959559659709076447817577	-470759788270356513073910154002831975	-16145017535213606422158843528589933636	16238060626034627202837943693915631839	3199189788071636295258639567531783165	9546743546873692628979762422880827296	-8371309783831026583775819218137848167	-2193572845922646317875048676085926236	10708051183130472275483474758015761059	5073713573408215838019531400909992903	6433937754080047441015431693493433960	1522097034282419961863028829294416322	-4047696910047021302819896892679876301	894496179390709833317413976304641858	-1036875055887091696396786871201172068	4283836485201696538007673548918731994	163495164341075674606909868395257178	2179488587856977756667181146383531305	4099863492685319696222994217398019298	7896278234712888862484694011580621786	7374553041441251473509031177297256741	8972195052999092030197406956304338545	1387810373672557324549435997214113845	-2906257816981520583117594748301473872	2935738160076065026346714483369675601	-4280214091134782074461700986932996200	7131218349212699145430554955165061065	-2148212395993936304898424129087471603	8973667381286074077755692300014060584	-7986597296495426084109968332237975320	-5674230943151231431038755645036577644	528247401492808717786232632034298100	1051626075137630615991149247054164382	4031088530883384133486648221037357919	2803077252438044529716066565691334422	-5358309877310760301717537965168212715	1739076809132961052499087284206947464	4759187691896003055977687253612277043	-4663596697210145968778058797191944858	-6265795620216262499218283321654268638	3876103559090301637863856294273725200	713385217386309700460789608930494042	6024187999553857467531186503656411120	5759080656314007002348791299253611008	-3530056384366431485297135723483565245	-879748405971818602314222428543976662	-827883665315406206863293065645563313	-279147495503473930026480862502205616	-1481133478390530064352692685945886859	-3604493507220984395483252598239438891	4939993159063913757375425589775477133	-4278274532960358910727975443129367029	2545971446901603852651373488664342694	1442271105165032672362447509586821072	-4199566200589016851859693589736298584	-3357704921430685362615415045846365050	-133484172902314992444234608125203163	-657566567874731482679463866865462740	142117108537376267803271132424615328	-707163727389752544824571714540755300	-2247540211414629690896265722878048193	-1871687978609788103292087842969051730	771852665257456840824267170327687507	675845342545240854155057501695281002	-1381971943902875213720038205821677540	-937807297039228539912298535393526105	-3155746114581060767575673304993507206	1172403376548821641179764321337912355	3258474256237702637412140519611458652	1946905039953081932010361699109984270	1786114279290227271188473258831859270
30642638929533881887334415736820789878	-22722987994023954005506459644408066646	-75913120055562720119356608425045216413	14198159519632713503666469757334299033	-47885752089277555992634369540095573822	-104323801068926970386641694199681657216	-14250658074190329947140124531077818198	-3523191448236490961270429943955392617	24320233244206267625687120086543697576	41613031620930716832174030008136914424	-9086493285050150125289015566091777059	-26437136230069867308721406899848279210	-11964179297090763357392608737886764306	6955552543663572307473180680527666451	10020483195843021557535702764142123606	18681618640546545705028381269152980105	2749086406156276525249625237435232738	518827833262783662194561446661206327	-18984325344246042373701926298319315914	-43964441670090415993784815329794761505	-40445307528119693497281394272754389169	25293586785473041797993924829895562992	12986702090465442887288432139370725193	-16772893872537305960835664173779621226	49537285049545393221785980184151183550	40411384614097801711040704188580505357	26870572929043392949844190129264291389	27281107185422913170025289418302694019	-54983802701319998019697628827928257154	-27422369826649327332692134664828572663	4293279725065184335133992246893729417	24628767551183968042844442874524515059	-7951056393930564834266983509486845826	-6505800304374507975504167379444401160	-1503073625295516223215411869999029722	20484008241588285686633472451198941898	-1654482400337728368753462700528809996	-24578617605582763772244590720154826675	7384363492789865796874049460379553192	-2853238689921566581950284081362230936	-6867771243071130467675304536853909330	-8520732079173788504059486023445582691	-11816202950952318805819985474762300229	-11441849622876910886453249780644622855	1685255859911471467042289368010371151	-13645988044455573482521798147948536369	897380929536567362550309870138646214	1016895811354536936248147180811531088	-18159427178213332574587055140376264397	-11210744692210725345878675158278487838	3092698290812706766180707778826751003	-11360444075032623138534100925796838158	-20815997517981196901963969057685459415	26342623232446001012145218087954697078	3811875041842086336214081842508886275	-19277748921965225042036626503903383846	510502683981354090935940837275336401	5362215962495027480017891185566876201	8630939973656599377934603606625284694	5540067206363877241248681786257700415	-513230921613399841443229371226652773	-8993958835527086085156723464151596846	-2081287331942675156510717505374996000	1768070880131023433363870706164000877	2635401877371666592668413960620259800	1906737732924396141767046425309508846	1617713460005060406432127911591415763	11348181607026277533653772700682167570	7229559138045178552910142890739015142	2408711530574973351901694052646581134	-5026766486605534329814245058711072442	4402356607670955539572069174110426150	-2322093144972039424472672453268613170	19325021147855164956410693069565186199	-2380906447041293715020450722840726139	-560517107122874642210332188344449034	5520114973659618426137462944936456515	1125407789076433141188848793484711974	-12278491690932328272792893029388406187	-5617994040585260477106903637038489591	-5662902687969301915585080634993724788	3528130311423635578355813169894443521	369310138260200883364838761266664432	14493805620429952229930916279830407335	-3895713449087355638912533537094342694	14855033389589237145175958858625816809	16617399784532607009069959209949425922	-6167200919995573247439493687084447379	-5349848774237598600918413975380115144	4783888462408125567573369441930656068	1515327020113203077927525790162469067	6865175794350802702216529361930245489	1016895811354535776833305981970301106	1064391520588140201275846866965686771	605263002984300014286	-1358550373879744161914328524016925157	-8256722260170114605200562620438918804	-4920839818540074102845577602888603134	-1064391520588141352838368486129211596	1762366394943372416033673743441186428	-1064391520588142166505437216931816208	-280098086703073848148	-5454692046342652623342676896557902313	498431208758668294539033269779940203	-520166024478409541793742011924908812	2544510076961136277810940831923851088	-78703466134482480	-5848279982996267695832825237981111959	31070815166270590808	-1064391520588140908357544668659746292	-5848279982996266965652182258544682325	544225496109733005599521218419359092	3439837705822420805010200603181974758	-1016895811354536160720907027092083168	-670803583934528561262655510210880339	-515446356093445729082	452840832242011255185	-399830295106730393802	55830750134612546358	-560110158507838707104
-402074168457979476134571271743169275219	266211390798503420737765182573739903424	162453333795506395500779589609588714684	-263265783723825749582057651711814062161	-221644879210790495678369063334739276959	-138104915924283178008975962872389379344	258198672164254833840247816015458955220	215374509020924202366995471492670633098	183153318178922530240438474495318751486	94018634250822016590245148979818111209	-238547696335673547332539216788686681048	57747645418559511212484895834764387218	-378099097707776851913670630752152981281	-40565327750015465587829150996053139993	30646188804387519738920245661780984450	45218066311326235014064133044644970789	-139892131477405806460771498956341159447	155779559028201660790991204084111609545	55900795356525195909183372677302588685	-85241900433362884589733129923663083021	-287010540259726382993571597658824664858	146082460676502215135333083938101254754	-167408393389486203757619834603679298892	-197308267737107982405506667458728315313	358680513654642924093928991234227232975	-111829754563704252936557541975637723988	-4588295613232772974791818198784606542	-72821521245739436318646739735908140798	-146884910479843228440054151912502991158	-120534659299112256702377734741350557706	172686718537976264160375722297000887184	-37025491986469246650387443122394769748	228482135253973766187692941669142464550	146582359660431731608520570722688343223	-8096966715103299991417774561820896008	-69979105099188020552386368505622436329	30671752450574113584730560209672953487	-62213937778966122615448883904989903052	172430874324916084759088281606431576754	152879720752844765390838965132263721601	18147638860606922038037581980566910762	-40506064545049411061951821476750214446	13163160313690787083095317097845569012	-64305385266624177017700625074071405324	37011090477839304303558058884962669178	-58561460363403306154398154268752884536	-30442924282770120966202064480737089118	64905044459720260251330232917699101789	-25998007160801188797693753991932930895	-100384874613399739969208465616463630382	-10536801638184632472362475726502115847	-273400829662706533268603172149939119888	331445266211397063449136128328657501656	38520129089262618080470824019550393710	182175572252178133277319620030625305748	-148121719208479003017967259567692978352	-50836397131413333634664193285291570718	182322903544481352954868020633922048203	88600460941802024681148605081759733802	99449560742888533119394358393697594244	25921377997648138704878096354434188743	-61707661432756583373776660833543884274	30036731470179068582847081219563362895	-30046758636397308717220240273169099921	71356368788000443939346207315314667030	963168334240362720084381227359932928	45593122520124749249446024438292454916	53589667704383591352789500584384491644	98491234193983653508698482171102888891	120871966476913255248431210569955481155	166866621959330597108791482631860844797	29631398540264254354181708529649423304	-54287125940048029418162202903751623819	-16721147966981397255276010584974311375	-48444461492239820551020072248200495313	111498782859379287651632658352908708218	-43223600942079091008948207002458457776	178834004349051857363460150907561571314	-151664653119793112714885863280459836851	-91605247552885329468424483301019066411	40589291543444363195645781489123772015	9748254211586580493624022630362776975	76396012230081912103786670495305468719	8577762443857327160957592333680235749	-59260337152483926619837738836634388765	19797727480453667543830501427479859763	57050258512496088976241214908682526039	-50500092652079414359490031780986127201	-104557319688792237510309957489598658226	28883910409480162412351908365146069207	2410361026615052091565465656275734418	88435481450875855911627580494038111175	84733181945098272238697185617803249111	-67381862546441357595477638647327725515	-22267023057241133268715244650355270620	-9781329556242558675860331004724171079	-15775425354325196160199113200667023890	-18135417380240501261502911085837235046	-70785314414962063035976855418331373063	102856389416522090435283591778400656854	-96742406954133892307159658810024832481	30363668653906780640346244780020527716	38721267266068233457176513136065330115	-56991163681552168061499226031267661092	-65871085616550884068742634708450979538	-2777403789692266813525871738792432990	1140942661090095768245040425396399917	-819505627544803899832269818404559986	-19096570532405011892616384922873447950	-38229316539416401499150398303130643897	-7195274276953016775204648064466607070	3936408559850457020190022710897700029	2756773910206237588824635676359022465	-7830291505045658923395452071629911593	-31586576081222937188782057125867841967	-64151165785078192766470360196198516804	27748102302951176808083838204433771484	47186355951131439631797685461457656680	35847787772764268291668445156857447718	18112368800468702312303525678113640030
651967530725286050126157376451661678757	-505674089675168511298106640443010945120	-1664258900179985712400930948995755778426	309163204835475973856248721036069133027	-1074495823418115910098861718052077004177	-2286884913548347575522484895408127290051	-335750092150280894409820320647131724732	-71862476745338408450846373567852682999	516053728445913415120098196066863723744	910679678064542532218210415771989168986	-170206595783846727695229694668726501358	-588531092901540477584437595650875333126	-237508888645366697217112361974012601775	169609309445737513805462638733443318873	233155979161246452157975703937893080359	428035430671332924767297647812469405728	66463415927211530328650082859791693458	11986123289227579518144218345374599845	-407272279814949909556705938139235004082	-948761196302538254056862971745604160141	-879906753553885854604962198060842960987	545213858639027946976339757823585231520	274210167843356720663542970890449435823	-353196313936674321936580024024512460285	1070609185830185649240218712273359566848	895093735726752699365162128287887334758	583605132007804282883261096219997037924	596963574642849966249080739776416222347	-1203162252620389275398597218327101245973	-585045670278672686327237133281501001907	103427568060169928813825468250183929148	542395627617291917192455249417285836916	-185269111631066625501643450928502029467	-136133450302133350506198737495270900646	-42605088647913648773788421317701919164	446998149555770809533620923407254938802	-33226130303160763345180155080797577668	-525150057031689668375871992164198865214	157672260339656592347994690245635875348	-64882494019949511838160900340472635566	-150508366275794148167943560204463721857	-189749479946491207498113983345088300346	-249609444011586030921128941080452269039	-254859092234194468369594546051146875882	37360389849517433404783805316014625041	-284557209909604475402922522687550076320	7315538614743616644893919964680448142	16989708844168772133382396491000955667	-382938093948875451592870725341263326736	-233728726483700593303951088778930316090	63114023137619631595631857289637267609	-242452888648033327317007319732382901840	-460693976206620147437158652683263290773	571738777939767000613549117957921662579	65478288757196695464858429103561485442	-419594167547290821418648455352255285648	20033060599035290426493254884626036322	110160692661509780996739095899819620776	182798994787232758835015235872093692816	96427299138246258882120675138882213041	-6369542242815240254218613101549318491	-185595984367488623787258579212622927942	-36905614663990977307943970946742686915	31672695181367302413000712722374409942	59847143336623381490608709254249727046	31441558118478348010467062251044046497	33055050095795474625219481703940906081	253914088999624307218322234799263184932	146982379376189461767617125672494027750	53492455892461042926343151789165704613	-118872653434557785896124122598629669508	102061130514342024649218553933835317512	-34422936350995270407682078829812654360	429754943377640476869837482724668813616	-54046413429619827733959498483739660778	-12688909397993168147193737055863345669	131109685799099578013843028948634433971	20179766019538528810570451608035911427	-254203928383760067749824680700174325426	-122022477653684174790594324530641826182	-113944626183990752122194124029277786473	89832767580135082533405527502350079510	13210417274390956683745564899036855624	321793766746811663432512393030200577481	-68993245255233948285228813715232726716	329321887617843301084282134417444965688	360701883911815721249952554718573189752	-134300082253693837608412973125598268642	-117350545455182307607062297058243467767	108858558063852963777463065091547837610	28413627272661685644694219856799689641	145764172727843992493685836435632721847	16989708844168710453506147167779044485	19915905819822282852120911925172287873	65181121631709178695673	-32350370332412351055881956564634715909	-188292942770947286063192715105435878748	-103152956144465123550445215687539834980	-19915905819822277863214885682461374864	31379996293972514844311207552675571342	-19915905819822341451055279733813006679	25661017947308462525337	-114465437885095520836333779125811876448	11423918428493019671966557568807719891	-12677329201154933543500733569576509594	58326989623904281701379820216385758955	-27990317033833537743099	-128774463883675343121578123166127533705	20180764359149085857583	-19915905819822299294333289257037295530	-128774463883675308123663724323533405070	7238576618667376928565807392470729935	69255984996403356581460731603079686095	-16989708844168722241241758278626156490	-5606879821242574442657847627835978693	-10694588892707968890330	-11024061473632877818446	-9964352041755451012474	-5109931846986698649102	-50709087224106815631061
-8752712159849252004575830291995890247978	5914387793809259398121743525467952249099	3923123558302639067496662056970786906366	-5778586337105955402067844693765680027901	-4303257607212234806632972735014043391610	-2261144154513478806206051294941329497121	5974699015685335002092681492071671571352	4755870712634874800414622391710496264141	3760009747380437026356969989591589104332	1659162599572841341648848558732244500397	-5030078497675603804889984372066274001865	1555187231315952181280190530258627066201	-8232664765841633963274042843025045808225	-750772926241298860038415606653444643319	593006105865822200163045046754682030557	818025353708457407080767210928708426224	-3348505622170081747687700209485472729147	3417969641572751896310130211654961194559	1338631884834949275763546633789292986721	-1377605757406617319556461462029692789951	-5955133919042864887920700557822324776087	2875269132485259221571769904856980299976	-3715904019424012123788597496914940835043	-4200327298762966274249906325278152831115	7477494254071315891525448346795338225112	-2703794676906749450100080996367732358312	-225561989667141106911652466087431198770	-1895098330948286164520355680415412706433	-2793939862796282624007968826758896651821	-2451790693005351105949491958121783480238	3804919336795001820915107048549008625244	-1005150200317360900824262479249197945843	5066260331887493210142807088930474849557	3145216266905347273536094127769471425577	-124843232568030490570171519859675022400	-1711298356847718034484709505537723302841	744161991162453861455877902509035723336	-1081377962309301209025937489045381527725	3579199175841375529846794855871109368070	3437121569505987873104008957560658567118	479550677424358299453221162509356817958	-895381564068056078527665238233123765129	367161451650300746259409344481801330997	-1275138715995801087598989456286179753027	884400160809784028226759240932404073211	-1133036932222858129860697109186246994138	-622169277193851309975570740465363929469	1418931258097405623364628926885469703942	-409750065207759860228446376029661500753	-2039623303887092516984480242799593178210	-224986865585956799428003827120759981327	-5886287829982176254351656497413172073188	7372221041285722621180661219858803293816	705618463190215424559604263048474353871	3940935629194140207405881571369094921001	-3186660965754391821930359184308003990681	-1154779629438520531002453289170216149684	4010336351277422608030746637594834340091	1843753439191681979507252847011281283267	2139177862694965308430462865913120473297	542167087458283796178293512815883525327	-1357047592011222134670646500212707902969	723023591323569009597691808568478917659	-639733729077833323234386302608768086678	1535996827220622485391044705297415844673	62518742396216204973651433247932285921	973670538786667463451733155907621299777	1062080563107058328187760497868837008024	2120364950894482080619316986925843863366	2612935957808134667705679483889479821351	3690113346146196012329803518166179574994	527868802046451144877262153259358966662	-1166230643094297655632333458009023539833	-586931680661842422385840476946201133075	-1070398849615846237369080425105068042673	2429721523518441812378773857059900775825	-1004811013408787735557118606227593277033	3902328079022906996436738805526374719188	-3293524165120770421948439347612483994223	-2011633314299446192870129233825064628460	942954298937517909918812882391284941742	210940117020232396033703163300643861369	1645748536601474557930140973836309512719	34142837169746682715714994834429855251	-1232106453484859792834066849068711870302	309723574468266401872695298118016953824	1062588223676406942259580678695365720245	-1047456579570101015107861669318361417008	-2213877219161179991983039663733678022294	547212525257159127507858054680720354536	28754914626882481656191290001865921318	1872431564022471493443103494772133815689	1835586862968953495066900926042822443474	-1499474468135381760305908717349986164207	-477898148517785215038400965391550843432	-181396454333221261901513212462003166644	-350816250190922836293731542627613888374	-356314360829277361620476592678930419850	-1569200292558707374296138629679450054500	2276349966222814942734230132338169418287	-2152521298527966316452326415501090088062	622444222489116450263037950347986689084	912450549203584059803929976170465856177	-1212943220347824686645431248991947545401	-1486708452324393979589219005561806784178	-59431247445730612161846407642802807151	31468266132524223059874707046967691631	1982993947856751083032549988463850269	-421341264900133335390370533001299254135	-834064301720118955738801519446823533177	-96325652112598432077950358881843775124	100964834005978680167232880341494941775	19384319574668147265562296689321069217	-174255429370069230945985662855068556229	-745254883655271059514958146979549708587	-1417637463228454500491943932568157273568	623396964948946472079941833601348398524	1010622026569273054519626730300692947430	784523727510315179646332061229395934650	386857511494749886583814866226916849444
2545271949990659639822014904616861225683	-2764901914079094591890454791589019569538	-8478368063578494434561963270266181442562	1693295288820557932223838791981245180617	-6132921026556109167424975961494768041539	-11597622715260902580505534948818775295289	-2799123600466810921881836963058427922454	-292273220011795706750625421671786511317	2377228019798007461819799392209986244246	4810380089594974117160431402318032586765	-346119008440332492751731110585581197103	-3277518003657321368932107910318751651728	-382898654276775361996986315425782595436	1044116866202550692536097055701989803754	1492597403966675863469242239547212990849	2720692316112574743858136265232540764834	837325198448085377797468028591040452570	-153738388489889382692556836058249385137	-2102703490775986833076893318001380583038	-4642080824698808147820244856835199642713	-4207326499626520794732145917811973070482	2560436695556950836285325917275834817808	1155295979961018094407042080321321511046	-1437911666385914689477846401634155697760	5062824461048334164416070879378997549449	4636050090676585285234000819713364892649	2510454104931482941039284139455627129424	3245589099797227508198739165443915008890	-5881144869244006670355324356539522705315	-2550921930931805464245604761244533297264	591988748252801155073119306689141398409	2763878504129458836737161049387454331009	-1175205929499185816316397539662549846899	-552121198360940401263280185537319974363	-326976324687666647017620307250517351462	2285380337783042593819050359869922852212	-171971504398968309090545384449654447703	-2355716542635889054492233696461354625364	876527698407414833860082136426618488120	-391216021249351650211529400961537691823	-724717001521966023229313982679342542449	-923981795274605082145453812170625907711	-1080756666806815949288533000715569509075	-1332354874964665259216150723926313663955	69412762739931415659372556331252025651	-1210740886502459864924721131058970227228	-210749698822140232866150279810986070070	22171767382686540577742650770152279165	-1677858247783574250106337926549509140801	-673639978606037042855822308639274034069	-65247961247873450801736207255347978975	-997826082193500723917083145129549481924	-2670981880584608953445349101257371985251	2691069990699076961275109436214345707000	-53399251632889726434808743553321565538	-1998582065672342366595106313022280720020	326070736931901716095996764745935246059	187460546476332423239119615252164092873	818786764715981039074192425784027599186	-7625656282377028948240703319322385814	35313519830819995550891726965642171656	-682582394479092258481295900459784369726	-17414385070111964632411246470804740729	-44658243963028408684243008354875766263	272617660367243886904276389780675688770	-139666496001429724192978449337225617805	101382596936213293615913942771903816765	1311242288880673029906747897124914294862	366229981089112968467432779316011960429	429988675624372031091992895955842349388	-794968679971526740151937168301838501951	633571826753143133830815609682820697506	101773701189099286301638242645174049707	2426070256553718083467691864640815518421	-239077463928345563492572000069840655078	-89181518471560317595276952105182336128	1006008693338233172335016484559831342932	-71749085741383004135017960216329218670	-919456616775611833620489727669117422327	-525340865712986624849448908476116857108	-362910717539385518940782974467472352013	641104130193097668671009903420868735098	101221189004079094801485872183990045723	1779807685756090407923126419643764733218	-22033414361680944687957473027656481833	1840837295053041113275538226360958832211	1824142762332119392839060195797601286317	-704034309512586614361343544462485701678	-670072537103824263026929583312182732426	674682774034126504160810032758221772480	22024622000415897522766682953521128248	692097159104239517860246114536098194653	22171767382685435991041234589348042291	-4757382312573737432233514516383239485	670227286387644340566136	-282079532006605867154613073632641575747	-1040356866366391080276482932537212788578	-484291978889010454836368172898438426646	4757382312573931569465966117940853322	-16694532720920187957453557219854417306	4757382312572598806501515999612176656	401581754320215261635962	-446144794916082165494043234818520086834	-147145382268919133743006423299779914	-37514388596615923686666220832324459292	332173415578923739965938383027308061793	-103103644190423633851878	-669925391721554947252530097217658198442	138077470578460766506628	4757382312573609999903046294829828038	-669925391721553867955983608955017431248	-42271770909190232697706672000862414170	299493917076717895146948888232797036813	-22171767382685311448623981403712165541	228537979118044950886837266291995548829	-290919268677829553452744	-159095128048117629617334	-196076567000398173533182	-50034384994050906958548	-1125909868693724628467474
-45440993810847918550661188032102381377587	35273798592733696885270167182117100536165	28413976417680611115872467176565485928137	-29878491070045833054711039879667991215285	-9682945395776141995506172906019048667249	2769712302386682854485881352094945952274	31283818104459128313622289254348896300168	23881212013319819847545708214217060962969	16870695513258347887654498105133208893225	2178820021163087720236764534942423549075	-24756786923570471582017364707917601224710	12411763521929375208277690991870238706251	-37541591298251288412626502436318020146696	-5673148989762631333165438361876566209950	-1149361119166171319809093373001803435484	2937700503838532756734248259263900899045	-18165826840775599192776751845669365744527	15017813881795425332945357673719177457308	4655909800136473195128611636688576479396	-1802835133865497885376743237907634675605	-23202008122232261281359560066109935597892	9797176914912498915161406286639341398289	-20268670382046446452388791317746589144204	-21667108718561120695502304262955128074514	31341043365269737567741164304069396240091	-21340743342801939690320857654421658232204	-4372609741131762673500701721073762894300	-13420479636316740049364909652190895631750	-4053337935721237532117563311610609889478	-9515229918893558548442947475635399417532	20028227049367535502110341149378133109038	-10214064961162199668309265819321974932075	28440197290744997179546451773050528982810	16095976268679441289999188802704914302158	2101298662050158233423885759954558972251	-11659703525698804879536951947356917600022	4883465690142061726662019323797824722524	-2265452764721889434578206800179733235337	16770920035366863762354848754989989640787	18607296298870416005336720451197174425460	4720647033470081913327027608391200525609	-3189594939011704387853928693492736545398	2430498365874235683752393080012642425451	-4023692984848923244637338335604698447317	4627047852417477555478172282725987737196	-5670278023611980669709872787563192670231	-1256822531805815245685433555990688102029	8120643742685644699055650296744575385726	-629093321693807375236063178811032007978	-5412068760456555243249144360387830721117	-4313679330900065639040472463674606111751	-27576392562108514719834244268153428186619	37832385306231146809709694512004408693257	1230469944473825160288716158903984483050	17694673483658022431798774940524240313778	-15448030583345383434935248155355980798814	-7898546246409521428933042630756726670672	19556219170562024870250852189669951154785	8405825672112828343848448706439367812204	11420319096019271464013529953867531578799	1576958767232535993409880475978310084740	-6122859907055609574694293421529058437740	5001699649794852868520398279543210488655	-2689528249177300619635670321944345260996	8267418653182822702413140458919566833920	262091392330598754393425813027221137821	4916332410953789382052426462821076505928	2068701372483834031262536100663858346909	8924423256863500797291340318134455059003	13271460464061169059265994951821555145227	18562230184720354026524775592296718428059	458258353312292087263904223958448016226	-5670069347547416297452228174084832395111	-6143210214388794415347719139297755932625	-4588106704097221225333543773175397545365	12574697053421327207517116860507001362780	-5581215056830669053372838161684595531245	19995778458570912151372160217302880500758	-16232728486407528929576879403853348499941	-11165788227351652573429094045929970773848	4657133825261382402476057267099480245079	-905428233356657108040298957184385311932	7719244914047976351995354099148992634312	-2873713719880551137949542357202117464512	-6507655129799348427633807921774488794720	535351320897494226270931723421512271633	2546673924092950209332578803666719481816	-4318392448959707663634550125398073227170	-10584032518363829731670285915251344518297	1666263148864571255968698297204453703439	-279768608153493621937612045685371936255	8776601280386091421888696171138089769627	9548296367969876927235017327916713543802	-8753029853568920837027460849757715180008	-1348545468552782645085905254770562403083	-1021225829894425811794501533419001606972	-1669495792212496663174334613488927786847	-1135910277410846634758714215773608860498	-7170768936249541385941187693260273883036	11776364103440446879389112493055353910197	-10978011812356459366853374909725112418149	2821171760765140883994278605905314643731	5795228915564641721865110161292503997723	-5775672374052928193355295392128697203970	-7034119896768382413958807536829758735739	-693973080339480752842334775111484891990	-287824494282552136959144277138693712128	-140907861844911585493992957371384876335	-1842934022879886454237059872511991956769	-3603838488432804559044273319429509976766	347633522959218086858718202858656605843	1185514636497384762411985312887805122960	-141833162388253480802085558400686021656	-1642691722047396894649474386631717393031	-4132399979329187211349021688519231843558	-7409885206129563484708478069856649008468	3057306670912369500463458884179697376886	4705586787815928030476776897027258244004	3927460213930538361751903205767154716814	1307722410218717449150463468418440568709
-8013665188352557826509501052040666957315	-16038175036689064383188418032496600268070	-37679128648224467506220664838992566739873	11449396660882773774044843053643647428031	-39587300104779261246582938189555408944475	-48348034265309156237185477560802875641093	-32346573530134577031096469577914013254407	3692066733373197133699250745546304292762	9237598549474853320028672355652464749396	27228798433475136783020605139911555758598	7028856474912772122130737317971310788236	-17614665071142850007244313817835026459238	14745893248028517498902763965582725903213	7224798492532190114647642974959259028112	9637443948789314934621297430175968489637	23067474650095733829650131049402851755706	16388426890519887538052871302123520978139	-6696171802236221348734538608628510167305	-11078373961412872386233616762053713003791	-19378483352007255105369305046651516824742	-15179436895770601271075953394870719578969	8613912510727502052166220541233210640054	1735156157425803377771655289880471260284	953331201301512742896677373768046517040	14413550796232858735261017970063168579656	20579812549220122747702183430654061592720	330303862766491360465597766295543116734	17724320230465492331188881928803508455328	-18235558753909684228541821539767655713639	-4372783368278832058835581741259790020877	3491451392388008848416728496521766330050	12238868801649210406525209022055196054625	-10214899036005930083214847742466535758228	932586759692880564574872556896492098243	-3589284688563848540874869802089822641078	11991426000024190581679197144512366505017	-2231979303420139685520286450121391264096	-5841568903640862714035846864035725063858	5881934842256230964078622725632068023639	-3057595653384681006848290796919384730916	-1894140344313676929631058592787085203070	-2483428732836720755174396277934497137861	-589792576085169323363650701981436316383	-4855695434670724437071926885789574786944	-3104471157607798860598887386632394002075	-1708553168757588573367395063052460248654	-5068835629069905247661037902449539950153	-840365931877934485019589508814932639512	-1215865059429489172589361327514020660592	5771976233985519387452101159159883197750	-8725839993424817038030101959253543429803	30163532815992233084911360592252031700	-19438262486882293515452173320426104269168	8930595573963657600639039721816261468847	-6739797295106719744127575273008362612150	-6393003325857185820465599291779449744031	5407262468167920409247838961200883485079	-5530891538853727160090194846502178421220	772390216085387487606269363813631478615	-10220763373895585900704296938881507190853	2775788722360724363070915274610384916690	1734054543255014387837760490521376718568	2960930503102283735273718765205215726760	-4781441557277227450121816716213722929219	-1145977812680609289129279848792785741592	-6990235082060646526281947059003795281549	-1625461476333901723243789736356848289201	6006493297887816922773280342915772746916	-4803269325549939014026621872101585973714	5648601851167695728685484218791029430295	-6361742831571583719231415222999996110887	4452241736690183406443218198701885844448	5453903188999944262165374012124663846796	15934962710748226795783714526128305740190	-343816566852293322795215064434495839552	-1217681409465213737461852583479033017942	10402488841398578504383342637616477280993	-4277153931490767025768371070985507449874	2047961070562005537272663610784944288570	1592473132554132493998489217268050370623	2199313641184017826272372961151542342863	5614682859120164072036683094553750908985	-143229132489078910588719448582327915752	10678705254543532829123207289280504999474	5680241535763871227906784481954538314562	11235874630925061768564920941369627266059	7895432600649983947742332012867534693006	-3726952058244389924138423908926055398163	-4485883059983373642075094553983804364981	5468005102295954543776102779438680118910	-1978808460789688359462802924364059951690	2507074599193680949277280031240841980333	-840365931877950083891051727684429281982	-2120564571224344275124721317015024143173	2722914353127768821231764	-3778356447148989371868006496029640559224	-5877455118096561553788456576295003022739	-1200551538506726453766845644629032045764	2120564571224358121949339500732711083628	-3340442030275062866134015980247547028481	2120564571224346088480680732245961308382	-6749445394912027395756368	-18140767374274892796875029632096061687	-1138442528911733042599120777010356415186	78524382908147961420082081163715062267	2079328173744957676923405861882364229440	5665568260057780804200438	-3347440531071638455856957237986729611420	30681688359219992812758	2120564571224356627544281996287964842064	-3347440531071618785646537634138948671201	-2042040188316218491812016638021601830107	817425944046706847043822928265294037175	840365931877942369694937418296547795974	5449864334921701157047125593142116648295	2833032606045479703284468	-1123559916323857639053333	-10666942902091506221818372	-5057165954299773845497848	-15223458783749308655470958
-292314101702558094870586171776964601864350	314590159793805986409398229221623306968771	266547980956520774110567016119612587030770	-174100336212580899527149610331501500823034	142318481254504885606455374156877889257086	213366392591268768528640247976605668986809	83711825356558587328940293309277241289823	62424334658430989145397169527978870685197	68431959744774491758190134745378612458904	-16036139863248050818333207405076715101315	-166037532493901260285216711349093915299324	51971275707845688713385809801883180608046	-62288244785927829851616747895424698833303	-123618851483068624114196122143014239696339	-94197984305442343524599385025555040324715	37023159398513807207355197007809484938869	-14420992708093351599392565672342804038377	-18612383528286694532464582861187125253152	-85690294471982835902213471802361923632714	14582692870408335464400869034965237451255	-76054869877652353483206291997043698445	-17561521510574789846549941797315315809475	-155846019544204458803958588688015348298981	-154666098106569610410276271938619710586662	25820894853480512677261257548886807170545	-253484630585654218778694224969678314025438	-66115395895016243803815765223072806665608	-80192887778342702816710227492385193332600	181603611573812824979764627075163582606380	-2430732017563746865904647514081417745555	130963940416021934895752767563778353021181	-143513432383149767188525395222577608582466	206245073482114870026260958742016080699363	119987064730062293593521160962280824337686	73387858500590853557452426461845404012621	-97957510310435107219310831406906293157374	30449350244778097490092340934334538626190	10457824041945953600052519069209118478437	81775137267442949577427044948255508809341	109958357322449355357325618808283015992551	60911151948993860961197673847457307254561	29775917893415095330037894658239284457557	8866896529895682526872310348776374837577	13228259432272113737575335718245269484420	5469137318108867707358725722006149300043	-50131213997837372080199772066164130083595	18381417463740823668143774753011762476104	55555122703413454626754123988758936892092	-4950036376218302976713483116938300992583	106324474388117361617376304002650424701259	-102484528073481073343965761511664924367814	-90160115229159042469923365194260980838950	161753924372356735249237967010084078140301	-16703283304079027566607396025702465180695	41933336563931370306751671168244641138678	-68136606954279784721260143827734030866600	-77927177251524433287541894624292340683107	54598242904328313095624072299521351847581	45379086654211300802132881519494510398924	66878907603349264282873457808682671570697	-13496871954244754729272967279821888360927	695512446982453367653025749748613635567	41552517632774978074069204803952998430122	-11113029224584453108604155908296310899404	54810672030627931569937772309451899339715	-16016179262843810480458161277225935216988	33646607111459622102197380031158795982632	-47174454031724936570590025180456627294484	-20136703567915336768056276127273545978834	63192203000700516911853887794419050372659	68383549732629410669236264129883482485784	-8205518831946845373468271794840011248807	-26944568339353235769901096648356179828706	-70893867122703789787221872841333288962741	20658264667420004672867121971286184975031	56441420244765041079790939819586243640168	-19847033453018168853112907353089686561454	108269451959119161697957779152776039478120	-74028214092011279548860719275402369483413	-65155441868198593420297982051975224216586	15897741977013097391358127692818533462491	-59619650346727147091241752892078871537508	30231942105342325280882817764818397172861	-60255229034171176484377536311442858927704	-35818077122010584867919225001469108338915	12723115384178123736403480446912491728132	-12113702640324937855085549308294490443409	5891864503246423932810184020556903849588	-52528053757542431477417765357306744907631	-14917047198168612663128210779713383428671	-9896537762431858136162683078353057241945	31400575655035232530696902707324474551750	44265091075292948896458058061848683348894	-62026740283372482805555182966338934168254	14278003610835526973296648245214163873369	-15679404663193300416261333000314369274406	-9122680066715133896930188243344837018142	2762170654758273981271278974439979460586	-8472224615198461328780091189001739407370	57314774426495697206974080981862672959611	-49309079863857540611629057993370161474049	9211510446950564357078831144928215532161	40056596694615918191430026256187178799203	-17567911229972398995239401261549193738007	-6273523673404597033527372794610388254710	-13867868497539327644923867502333675576063	-7561063123208033845026053626225009121202	-13577792303773185801344972909851712537179	-3187926433161918662284043073986977021707	-15918325541027448519065438656549160428	16889016076538260954971805548886554278216	11088452693627423720658724460556686779571	2108260273360150934327717086319393036468	-15709117430168574486452722233872464784935	-16824208957712222104430271353280245594530	-38426035634501132635082384054728206144736	9194393187887615916955119335941212267049	11294669916405449981432598888991337393128	16885865213982801953234604692893002031370	-15546342360205400473505951265961478755013
-278024091704806599907523675043475651912378	-190637693030124142485151190334527814185916	-346101596778087777187833914075135945151781	136564340021723860099882316127411478941152	-481827308591548102174670464739725812433496	-389250843584655860347121604375222450120109	-395815651069279867674922797417262278256951	139776381735813622399447663927773516511568	80448984381540723517612074976418832425354	303768145261453949185006299022868357091857	177574871580337712844882815511698176247884	-153217017366147213615379858578920846201082	276883005232376041157870666835173489771120	130651751456799835866269276923642166859682	89068763190483941238726078661854531769290	318520626397295336262927292760562643543372	255366249351339082146148794383708214112792	-104067259292892899934280024678234081840218	-87180644303110603556641349318421214709767	-156585906553963505300741074026960600086096	-143735926978413320068298269559143715937789	62874084918859409005289317315420821811166	-9097778521580024524502300291031231712442	92937097277776937718328496923013622431695	39254416499421118229378202613750834330753	202370515052049185753774641886199436390525	-74312426346536043323380904463893781439809	143088710289042571738461645479246396845965	-84055116210028302369471209538470210663452	14625826587440936295498596868669654025475	69285523208926746161922469376032598208143	123345633501432348592293080546891389293418	-163892802733914646529286752451483356021126	54613845177831223859590266473270216139804	-79797970920252785331640523302817323051038	138743870761365912353556513769082343425793	-38726559071901863599751633096462213754100	-17378690053347356886279557359615953871788	47681663658954855946582545648520675986849	-43227000491216536130735635750395245137298	-5507715653586970585522248886569397107087	-18876679442382118985905843000286041725928	56055782895445287521819112374965690495739	-25113288398761546230214069045180385366536	-52804141048661113011496573543164147611650	37583283349566364504872256782249707050174	-95923848334035032209599850020176330203228	-27351404704659258290925650181872597100235	90726114627614304271276550820169247438896	89079481109727717173791481951105705676431	-129359891029539039566848981332600987101547	32440544696017960020228355609141688194490	-232943969022470484404944352108858283767749	80390716076108357520126815613531619260174	-133061848786794680524885603809592686606105	-46105194301735039326579192379761117194363	87062050275157062586380585609140062847330	-72149954156206419255646920960786731734600	-41231429977175491701395760613077151422826	-236201239605105059363323285786833762864376	80641403699244968660441930941858216349369	69079638908278600132695961006379619238034	66101360457809443603838656679999301641760	-95002674895379016125698982656654613985812	-39658184467839704512051523663068560689045	-132388642864506102647510985613214117917288	-45802632993297519828191350797879740186377	76434877456863422420274996757956488820043	-83702338050116801023699944396102152075992	70734049927832597869259890401286583623317	-84090620000069918545995670159516139542377	56453995869669230848032211488179689456705	126567089827919139365305561989822539819995	191877732606281627875325628021749517721355	-10961891019714682693875463725836634417530	-22062238087606742836638593878112724589836	134507757371107877635936800695996640480034	-77917042683487092177945962830659944919108	71292752985434210288246616558016027881621	69353830545698502386701680172557758358474	62262854226985670381802989235733017821515	95660650571021667289734666634520877252685	-4349297470996521529418402245983290692479	121404765588171527138326799598525313178834	123377629239594165284192901840488183407849	120366884435151886052410154395108261253412	55206793023191143491461154717246933674643	-34830408256832306632512296793616955610560	-44954471490615931084950043762561463387857	74521633055831203247998665011557228333885	-36534198892594158559516993916103563790360	8420272598021768826239924597338411969577	-27351404704659272900799457152419094232613	-38749955753150181034135301606679517135003	2178504757905679922714373	-54629068459165170256456752925742190534901	-83015646604006361276973358776471277084207	16336561582170934689497040596722052681650	38749955753150194703483454973918909663680	-65160091411960728965970313824959292974833	38749955753150183880834636917321159680417	-7097750203386894829741027	11186056498881348630982041476914530968866	-9182794187934880962736947064744322475635	-11688303467711535698229403697164868927842	30129032095419812035113633138076844040936	5713015595913936735518991	-35771677302681048401114010177468186388395	-67544443995280297981732	38749955753150193485177937220983218062891	-35771677302681029744887614907973292001023	-50438259220861738298736013276664229757322	-11472291998644272153724719773474913381079	27351404704659265041654203338332086322073	85707689554712572747777951019716416945182	3105482956571168216370750	-989215911801612471751674	-10487910437986341566227962	-5017412236926062193327420	-14195191125994598321865471
-2021921776770107593195178369784283547463571	2308660595198980630677915038503026810862351	1893178921187643168760928990798556682721174	-1178734498207668538075804429698707837566713	1504553447630259546440224544457117889587516	2101870568336278288172681975235910974682272	373702366380265057044131863690901218100301	-65064017136806704796225527850466906141087	92897002299297217069355574772601253777018	-9610942651401506716735762595337642604949	-1082702870204487417587208489881998233909092	-47592577421929059451808135332135146450246	91265915005761174303868663615330094039024	-941120367049629429460371366599126165388872	-747127783669262454842194799979192657581082	269088032994481503210060630374885443874755	228761426036385522310210733866990904213786	-533140846528016233357971123597171536052187	-851711118060457713329220371952574882728898	430308208942705225505610569575313842414006	471411485148734778359061056228923969883210	-546666645652912123103863921842232051837128	-1286231007232262709203833810240559199428171	-994213036058255631094275730205615467228077	-693247347462536575357233799985962008495868	-1948075404455803000689083451606590736954369	-446859016364050810236708160449696532371693	-538669431378146161791920745198435730306377	1964537446768569538163844099172088117664007	282764953466253942787949890894830662111088	984000588293227901616536383277446826455923	-1148346060212127078806754479335469914830036	1410749972970010758487756187159545052801125	911388743157878175344131016289407182400713	613350302873332127202878532829833285043156	-779531309847897281520615273877858132987986	178671202457450230534073942640328372486515	290105343119460082276769548163069531079887	263204458678841675559759296829716792138098	790990339890223020976397808909737419805064	444217027206534730593596154124902183722494	321829653028237553299699518885965286757099	92531520607379619579743392141145187882324	213963989581960243753053459296920330103203	5495032804210357348812580311278486759644	-155898173685752779307708679533700332523234	48814772318073778647962388743903261899817	264357809712045761893724607830220922677825	43308999648648817176764689502129229361256	1290683732965540787064848744284002716490111	-709159870974473738548377354951242985281156	-297863118566589009487041848001302200102568	871166962702688612657075893422142355710027	-165679565006413302174172086457555748844259	150184722165276721099281116116642167943408	-318702681760486550868713138844643107522913	-502415666453472003781989437124206923524330	103348759470566328191807255640602666986953	265610379964030044788225316087638658176323	257795330829164796927437684025776941832020	-95757206452584987354056502557310328106604	139836989613980399796945467146263907485927	284447788671075629666171199074735568709945	-117338955693025079976545150503297437283860	288627228959250476865206879645667466376010	-153408293648399027469144621232345077101191	232198271668469217168940800373840939469451	-410630230289751989411393354358402418649165	-466561252616754238403734139055056635564759	243683518481309762282995975857870702172426	278759600527563284791473355657138874262271	31845601721035203297864267068991980259779	-135130565215643445158047517732682484006871	-691093834710722639164585476308759307826151	353033631756610057474379591020259468989683	183478120634790213207095347951378107982521	-81354989423156201785665121243255582540460	641865430732272502517131772246968557892867	-398384931608296481358623636895946360707824	-277316021295405286273979925747143836507795	178468177909919856170282954604250959928595	-489958739029023425360081367384555177897150	163673028439351352791450548244038922749695	-539491858891366493576841458018956471527777	-18952511105803206031846282239012386062403	89244238762966102695633703185138025719803	-170311979265064103843500749146832221054136	245822315639477049286864141811857052335242	-255265950258778364809942838659793821208214	-295119541201387255106596381031201890889238	-111251113051996067378005944274389863046959	55694251974166099001312463620192468589855	124135995616717015651975837283094554066813	-360788310549416881666630613539627356666835	87372879771736163156587951553577723823112	-93580624855807405105589559454549160831581	-97680760827438137076228923944156697107046	58084031636314684881723125896415425531920	6122644696691432256338223531977012874066	330178863386314390322475560086618498400569	-304850722105546141258483369969574014494211	-31702833565283079600537224483512368040555	254139972780800361732803634471276856112543	16413612387892917912106837132037509174690	31560203144953819865527806187356813952478	-98598462679190427300366119468658097305217	6480840412367695364549966195837446646808	-127411430656653812873061320832579092074396	-29362159836014327762193202963917233525693	51160374414635030357782177089154885718961	225187375088130511798144670770108996863451	5345188060607489377960865367409393412932	-9360125362503853083715567447390818993748	-9974702932991772720460552729268259174589	-117481467481655311386970054756525474849673	-226448404204500391088144293338662955660419	54930849322007481656795015444343546690771	-22965015487930423441394486678504826445364	82747458870966388537316941363207987457794	-197442861330075583824899255736442327249771
-3055304038282553302200501522945411171790652	-720402657868672755111844371049016171003776	99634393925307205732768223398039346081270	418460946677269494076969044948699804636558	-2027076181316533953423507675589919716191750	815199623920340864265047567120223399637414	-2152322112736897977392895399726732579419552	1206668132172592348647065509446252627609447	-506267690607032845284290418037496358098370	632570821854033965010761389401966594540175	2015021605435172135291773163324925732308897	-188624220162642308880463787096900128214479	2497407034030405410833213113796048797478351	1047589400779754520663663744975480754944987	379140915603116833252421557044663707071015	1739518201830835766169796366623670315320676	1563317240838663535082243440740457234394795	-609440057365009519012926192097366161658472	269985350742187231639460543247147439300941	673950429501971640793711249550882739194125	329664862935036573395641243914819125804353	-522117700898675220060761672449993520956620	-616238546114812563525864255741146948064635	1410919672029806511438575055026736697296285	-1583985346592729780950474025871159820644601	310044604639606651974965861188898939419914	-1313250388824782954710303388642630831068035	-133300268449381798299002771241337970377239	1149516862196492376138307498802101279736470	1198663462695599114261511786922020287745142	569466804545240344253105249161708170939517	123587838206766238750376054418687564125098	-1098501964177574045304038977289416962831490	657373733638829503064843569009839430373745	-690015803495374512356095457124166019544875	254261586372677131360102497686572233642789	-156991789591510129683215645556342619833657	875558494646447526647987500415892090609118	-78185013213532200294238792256728470249814	-229979236265130290073081543995522433542967	154416697942867532272468123012520835091848	33682377851880179016288879102621166307476	961047540692703296353894545035442285728061	137459514011483711150396755749736533988015	-347814918450392239477296382238367117749812	984942251814020724032391698658078659943736	-908697003863345711711464254093030449218177	-333238722321973399976375379887499916445898	1563295220617104128241643314176281715447379	956671414187747101140331863583448582182794	-881812036854936598129291220432691434783152	631422222628534798287617294661779673028002	-844384941314271608189721396564352613655101	-295848560708239778447510625372643106044618	-1320803755200082200761125813416985708023981	320213203467422842097494071749003732781504	692600553824565114298078014214732136478767	-629377370175752852546694642853960554994073	-696666025516089103485961535702588332836443	-2273337449513853972958623525710945738058397	710501332280955492922845814620521956132218	949716494836532841360360136991709680407049	671510781027167711916416885053617302057228	-803851556791815449771713810166260226823830	-287882696192073297856156897320300804377992	-1111440347701834204164470795901256842926259	-418461933880737604965998543232214752965810	291233208329781623077931800958985690373010	-897302016358481855462117225693846906150851	289902987459648713560597118302950159525253	-534124480198978512815672387742787976777764	323213424933419880055926750199775553607943	1271607121737346792154805372807995836274604	714360336153907327546647810543759504407127	-72608059337401444303244519900491162894056	-151837250335298509457158626179191915771762	795275847245656120979060965447436594354726	-626961280905054181720619133462981127815754	1082770640444605944984904128665708472762464	686409792048675337806000187090298071954507	747046178715412738743334339928620586206302	764312233428099398067658686149642655412676	70603913533903900948293734055080325620441	403026260256145274810151021017341320976631	1252766228806173748132446948432018404379010	331172749005394393235120601728307155573439	-278902142425663573162651582768680679322794	1368247419350645863604712683024934094783	-87565457403697859480579121238144247623632	398339127929682511903661208110124743068875	-360737624391663661314713081970772105371273	-273172022104157085119228863014043590041153	-333237966056364156357231763012084007819183	-338272346231241144670783169606642152584396	-674211788845326176462306977476363544	-335514182266339437746519267200006756347046	-456128076143821535878267984518708218474947	399034018538654091488607521012789692853226	338271421728420807119046892600150792089715	-610075603563579318564598961513481667945988	338272078630671891476448631776025462687904	155338596491322665802065972899137701	310612457868271138002575114838752907620396	-27499989639147956398910516497969906878515	-130920464385252139325323295237204342940862	174209714627323160582375918634907137964679	121714223353424667995285091695027958	-60065323481004275991721192490619011457107	-227375482304906071380962924917914357	338271850765394044554911513339519908761742	-60066233740910909144597941498171180494251	-469191794113568528836523694819942812713064	-335996646691393106058974276141663129697394	333238524704712715143006210096463301636340	708950575706751662424840391734145340822924	-220785159901969007526634612401070142	306170153674486724754312770605544256	541379189788253527199382484053084877	233728151656808818998724083558189042	828341954360977130857624302932316344
-12342860251859228556077138279327056711976855	21792208741507014600415045816818731498528894	25264189324082296657401509122481470021592244	-7277665265814891500201719352038582331727134	36173522657209583966737675556494160844285778	46781177871534738045950591082370977065367334	5333753175832146380319556934122094990755384	-7950514119883905884118478126586796348700114	-11003472348628423286814003494110091241407458	-9896030347143898063561824320071035139617700	-1930595679031382010578037685419884751773861	1790379658470427646544450396246046647480905	12820977580577665529330737812547539288645850	-6669081759227625052692095638218540579887895	-11000384888042554084249592645825314797610551	-1985650550546607366360374569352017499196497	1204212968555503957840963265069843509832770	-11413547735412517784517319116348871673183859	-9250539479107986003444471063720829838071981	19764920243735659277756634276800525977523884	21215937148607638307431678514672946967885963	-18969215779041369812256446035478314976562019	-12987579771753297883020889514498583300440813	-3228329773161861373296488846858849245882475	-29495014470999991980152280671109151096263200	-25124528988837046063598954385010343300280432	-7207670509129558183247238369047458716049692	-11079812015638854774449411676521031652536156	38063956289966023922912665947585853744103372	11879251103087856451418157915245784885833798	8159492475290064022344695612294440079816165	-16656685050390073810072456393985242881610325	11344843015921973205565582961926610286551450	5906587558180119964310139702111917653529302	8764702692917039888847619549859087464924838	-11615191029831532308102082828096673671843985	2575779804596744459838092648754718018115085	12263006887956311077490362747948707042763227	-7404371401872109476516073672851730175657110	7694715136117393991976432982797433978594128	6306115215618087975139708665117407150368377	4817576751495170386110550894355298505332993	2700225004383474797618432628732649719575741	7280067588162598361890588031523130989548931	675085141195935011489504347654232253337117	4356392838725774955268291661357387351558569	1259017628688470257883478164419383673819447	333661342599727996491132116602695000727668	5250178765284832268665632145607928660621095	22914313731390434881994778792344080106371283	-6787931337853831820971534114996443631862859	6660280786822556274098503912164711712862812	3609732003474469815845860882813206487313538	-5997076919470573116184884313633288269832218	-4126570685657454348970897972696810113893265	2033122647834692370030709449445576230748111	-4776051105381136847588127663049289842922143	-4006690054152998248518447816720757895661737	-1414132444059844127715495151931815623931200	-2060225065854008818140190711852628547257794	-1820776293558925738910311684399152284007536	3513701305004328893866225758854902651214731	3778193187452272096175575524790380389636802	-565526514609673806086426056795787405069524	348361075824466686779283092328920532873612	-1009114204032490635773510590139992182460248	982697187971532130923532970302637770670108	-8230617754541130442048094746632701029386689	-10064738502894828862042196621622150465093023	-2226964697500013115454790335352705213339930	-972671575219878789479432407924718540569569	-2030434069445430026022663958560232125159336	694311423760330719668468107184519218599380	-13465575492359051584583650106828989257049310	5950294275411416500744903249992087375290511	-2061491763134108335302409678770418003157728	-1057170219838101401661004457954355232360488	2155879592001592885056882777908790339847149	169392064241170653764147440660338525444401	244242937011917786609943968755701229832578	2750805672159358130680157731050068719450140	-6085925371871778287570001698248944178540387	-649130777791068722832841702065631530563719	-10121709745030226885359420847104301966020439	4290173354942316848306146144786897077692572	-2271784771267982481503905272110216941144875	-7619956256963065138754966387753232552412021	6492920695842021606341939630018213211814236	1889500530238837711471211191649934451713116	-6998905953470011549390001321493103228350236	-2039673662756280780968854307685813335128513	-3742997989086435630812485236920170824696314	-2163252757439052817616749872266941671831411	-2487986020455366088152925894917298637004768	1465965926698420286865210503923205097370100	116235260414899801193890482551356540959780	-1052850383786296950231977792266216306321610	2164912692010924949409504878554211363884908	1428425902464217365810189606826848214199661	1483314397336487834872421748340487556143410	-1799537786696361329876534879840639284315168	-2672886873309622367192019594975944820744832	3117081422293433471788502671155668160870547	3092519704812485107578467905042831943843069	1099429241665091148876583965428716984441013	-981057473890010759890412054825560619187392	637860689911313729216684245092303308875788	-1122446732352771011491409908707004077277421	-64746231968501195047511965492418688527264	1651879873544482689142336085963070181812278	4720327423327852874084844322245435584848627	-331418482136865498637525444010671453705726	-1239025043252001128173724652341430473317943	767919186895318038523550047089663278385333	-1825331280307001084909888500634934372599750	-1177147432529660609269158054662331974380144	336926384857794057082814717876647675119055	-2433704459768426403917581384533509237473204	-60342090232586447767607332448143421004948	-3339485869700383108963141996539415739642276
-59868597164211726886138167299373775141402376	811550147829904931462979520015805194862497	42564379818384392009233740349842898192146746	283595258784842380678321370719743475360444	-3673697540193160510536574304552011749152504	68606529724985457875776813527797148468968616	-29455188006714208194234104205207051337184636	14496556040297022910863361221844338518971920	-21168761919335811738028106019014376535460024	-12773234782881711066025195631162069820229346	32720731050858308168457506428106023244337985	9747903053608708620022464224368602574178956	44780533288143167311928296213760832609473096	9135605576468848643600424112491449946449143	1111418655578854375708267050310891184561939	14478095714538939063864927673666464550406452	22650906664469983125736453341651644510342698	-10483491818036199020600651943465929518467706	11826307573051411592698211980801651425104613	34023289568772478682937813697133536183425090	29967630099944910368128911639226929962292394	-22688455915715087252245360758128086394675546	-16670977196165071077781897123928754837461391	29615047457985570175661120849172545255859937	-49655062348839869175805364265971543166637966	-17290265137947810633371972246329923307289784	-36668110621322034428561711767482515536006978	-14087612630495217398714080404451735877926813	45639177983385467132393016949444981455368211	34151515486239626590171942083579936559682934	4044173631445830299936915429017616444925744	-12140805267775184894346696831139578093194993	-11601941855022925318911658520463764412987285	11242224112095576839264060409615666182650679	-7049162216936571357735113742380787590961099	-7983820992626312359963318760140657081546720	-1349729338112812499631184320703381902413791	27451493848030684565256661047909636982599756	-3387736229366910424712236565376597965935503	-1517214690497002861961933533036813369281886	5671090590624462341555315623498628925356721	5600055540516733605148158465113737210308180	19616588789708876756734664351780004644779425	7641327200404877108965239146465390429043847	-6721144189811908029814803215002256027751091	21130635262606108263125183444409867473587594	-13833699149308338659327070250015636983608173	-4753212585861681743309196142490733203566791	31174958386521951175800681877006386045735379	23511932381057792782348085473901141297902268	-16824313603263338739545534369633904019554969	16380119852293598166186824131094977401772807	-2147774153690033612821014605328201297718360	-20285208338534565314158367068295136447285697	-21328757312805008525664131450562837614890840	16331768469681265450757825827705542674779355	10042744406737194625220111715663233179502930	-15065573077859754584775511962210625469157166	-13555755563174501658340083900670041514443526	-34276134583120653671888895083900260208195095	8898216691776013749127561477726564463435516	18717169438853248463445027538988847494842888	10484743942730450460330712909614002846256432	-12466064918074968454967527297440318999553652	-4701327419346280591360863979421489305061226	-17298790300263716018819689649151068866885960	-6440654435627872043792080514721893506391265	-3346101951599757399038670941725553692797436	-19052071767538483004112431585189179704350879	3172108480752570996296774830401199328735274	-5298117218891496160381713331474183740776175	2354521770185909756963895337564885016511801	18546663205076730751124024584965026901355414	58898687207579542982005994912421599161181	1353118125215003138229947718783668973086358	-2169049285853870354332676384804846997728590	9649010652698870812108391604194208727897927	-10460918463291797303080742868391054680013798	23468813782446071346244610343985545996231869	12412145907878064503415240412151996442537025	13402715612357851364956328993462040934909458	7861937813382758077530327456120690514645082	763550543768989507036149681742277881848624	-1359483727099241414482469316186116728229562	19840661699312161357171068371700200553119728	-2555774844834592143767636031193346618746629	-12486133370838964174855653877554322722691347	3055272801747653979878555371775208538641090	929573599866835355996694357701252218286168	3230618328845280179421832372189634581765000	-6324552292211840684749820620278274769133551	-7254124596808743350691667672716358507269621	-4753202022287466203396815015402358118668815	-5731529585872236397745133100878252523178761	-5155088237935027442812761410053627920	-4537837993205308015511230863886442974899495	-945057902138547736284525070602071236006459	7484293954335431601277722468185802058806675	5731508257709489378627904149247850896752421	-9930361471267081994492856149924163263236910	5731513588084543253215114792561460720922323	6997156065628015124531939732007986588	8217459182608917065169201960771104280540368	-1571351041635389663886237480084668637862898	-750082695400213940346735598664698980338388	779036655319057158534670369874350915656470	-2370613638613807429601664889218963786	2500927719558332083200034608695856857162484	-2114971078261924359462610435155106910	5731513811975106957154069986960218111974829	2500913459597294674927473905113808476881860	-6481585421437428099737661962533364993447039	-5946903766511727965802932078291121310592053	4753214102740769384024536884521391916402749	11448053410007987368818655248322416766030963	-7155041368042056278967769288850982752	4203011868428307576197533990808648079	11476805104516007788955474585285007216	5392149542060693524014285327609144360	11765175048872059476425156851973792032
95270377437419311879082795757534633061461246	139027968732042613451077280842759224851074954	284339968011258424963389580193748736697729381	75881116941294893577014513570403897126564126	674621931129508662981878570808858102839530904	771403423616747441412809867532016601858200449	-73916648531914527571597388548065715709610263	-222119317170616260226634852574582771830059799	-250684129691478353369379314029086885528261637	-237907122215499291446562331234413446881486079	130044491990501306601543402070212745658414397	42504139887590140483767870500114962046449598	410831362402015482466169383237700666688935218	-75884595816033402890411294618678902141104881	-193663705263830773505199780254610170388482042	-66288776125202549964179978784612699602307837	86053481231745144111983554815910412751196774	-244872568450317384325694852728040573219794685	-158918887024299541903444388538965046806020351	326689705852683279552614064354302562328814963	484448163153455905330072123759145495844041009	-347896277778037929386631197591924689176120652	-54188386921529868918342257768926312002074582	80560241609045928526810012196907980746820918	-619938751848723728320122121549444914526516693	-293681418010947746679491811113293258295605328	-113817992553858169604651012025529189882335101	-126563258605319690607225446680015447833920254	621335623393083503173570879610037394842456051	237873376077108709152603580157043722600415811	-7654551551411638824090231366825102276593820	-218409422269665747144310814025215523759882581	12915265451097549236553474103548753390312300	-22405814765022604412788320989178120049543811	139115703005329741220194109908142142262514069	-119017252499626120104182950744642233415698059	20879402205946262185886528456312127136496353	208214446034247468218456514404074619253435211	-200867820229792933100564610428154772602154280	6121591804189722276944443303538817479961502	86549563835572639449234345178414845600655049	94261882849042629966603689920829900813441763	26576401935762163130400554890816519056985050	145445786786617445539830381294644187753466729	-16661566498465386512776400224312858853169793	80620592633335954234626518893659490164696477	53128240888632237440282021238849027516882285	-27264463872348079564938965880291523882220785	90696511468248317871657298549378120572447653	360312311268458091610411656085728127666422217	-102604901609944608649013576979278206825189231	260841945528289101469800392090048078659677365	-153180801752120940936211885911504103261827917	-119816498122101676277766790628451674588179413	-185855112130904971541600363183834764459416309	122119519549160099716780705711327487922672006	-44811408447234926858864141626473345650366433	-161071005718818528258586951858218668769551892	-79211460402947593141183252014842080895867862	-82221976240855263286899584352743495541180881	-45034584863050370972419978112863732138012928	84306158371989446187800310245757835573042567	37356891688419387508495244468680084653782611	19954686150761807161344847813675715793998496	-32713108641578064401268736456545460597780253	-12233272849730938554303196756641924638224905	-17678950552390076688215643969101315490083117	-158560057119736111608474937501973740495660358	-189425868338117948080565636551608363901933630	-100459507243577065880428993416117369319425790	-113894084219992795738179432893678928119299241	-63456542647153138980116868129969821887002404	46993237428960029750541185289590872559677072	-174569549436240744903020917303566857369016796	102533077892771524991056959736355716328854491	-85073945680509050287300594221814541673043982	5319810952974635546007279734050955626204037	-82053720875760150818638233706234357881735501	98041967493346085839338407317778099886309222	48945900756684962474539557521016153853035870	261603611985439488112468273284829836925596	-100554961673962987743984098782805844645015610	-60197186501586537503678556216662562018075460	-150891306976534534064522624237439893017852025	78367492693544861046152761883903724936532427	-50230319063617444254906760498367842824800923	-149022743185695375758004088094474494346739630	112988316659620357117461621575003673586511189	92403063929564525372842907841476585054574770	-104220332689607800912075411988803389571520471	-27174063117862742058392065288073299146608118	-100631425862830618373940946097087114185514149	-70033546062831354362507333634022966368543204	-834019447227623870683737499315752628905420	44062206529558457943021984036854585559312634	6865685549984766742649694170584327860039307	2057594935684547249144603047507717050418017	42370695823023028138191177256329011679074608	67894384095629746829638453535626996281527856	-44117345152207513493374979889059911826419359	39566617003565382894208994588744469066416327	-51771254009457669170483671902245970365521116	22987706054281978838847008572718596034939102	71318172498336247749302585999716599480702819	57894189674047511610856374734222168333850814	-14529772293238787876521893407985995669356857	-495816108201506375959546122801943811505091	-13423706387443152621505190594070106390196838	15193042895986537993300611980755419395931117	47380537925325106194886793071919922242392510	65282073225646216455510009977911291968632386	1225042029187870716722062607499277907890163	-16888062866250826889693707965767202537486768	2754847797282902092003052906129371466815951	-4095855377824256072967790442012627751553704	22428886896605562121741673227957713601477643	-14888797421480497747322019573217404786280877	-59737543895899721330604288767607637783477089	-22294490830945593445516356652595930471348886	-55845393399659104967618513518110445166346918
-989304931161100237976905448911381022679007787	123170406502249202348860085397743213465421232	980329336317921413354400645071589001190117025	-8831126715975332642081185427166978557574744	262625787838410842604451291433464027171399882	1536685071198736750021303908681489313864681157	-322001561021954071644088144080713678414687287	203148953509983197768616478389537973843052180	-333688806495017067781042586502067249091113101	-344143275537224107853953114148101369417268588	394958964682235334132436885140939567357059650	314955561066599353247422760524333884200472324	657235788051167753699963555256575079464189310	15158334901420825550052451719116538836300924	-105874137147540805043545228872001576620342253	55961523919052897796371932461191330385556511	350906924099480889147203786552667638913727207	-195194713874198348783610826656240742580485205	196087733433044224326647905680002281904402111	634153978683054738543152478982409058454198332	622798025044885031045165279682163887149732616	-419045337875254785395179004043143274843000711	-260397534930684337018931847186579728480499602	473388702017942030528214649497475160153422379	-914319686644449771344960467078738116787507777	-488487992510592452730954443059635261622970681	-701843906057703762344316179785039104127791856	-318841972098578654840745384532396689151999627	949346265593884627812141645956590282398697825	579719050364981902741916000472173355795128142	-18075299220118474963106286202864434541482783	-307900299644105498093429379554640067875517928	-110513680330270105448894392816908834441295438	158181018735807134695602871591916976785693670	-43453584984750801294566306427861245422328233	-190147996896393023100027228156365403013117591	-39782516193886859468345042680708773777298485	469603788832341450886139384792447828817924882	-47484106950395269242640796847463014248769842	1018183891669612378303110261621517375841953	116290238547757788003040985505451038457626095	144140303162661430222786092691707518046138164	311673503429082933356395522208023814385500373	197034660419116726946202454934904598821400639	-128707232531844878821243387740829978393504350	309154569465055774125152418025218754430615546	-160076807063291764030239102271707014174325147	-46565010821100561904926754641012893247287725	493983389261671041353785316684216782676815384	378706321569191031878883465307377642478733203	-279851125353220715269176907129158718527839203	283245028972274456948202942688962350197274880	55356000587314594215051344294885182055566102	-400738606751346102242131471988900185620000753	-259066388578881781237951419112879024053026463	332008015822646949241801853764310136173853656	112302941612214735801672831864972826280405474	-238431556302028968879391033695192354579376634	-215739099453807663565414105600808208355389617	-434880621117107920379914850620406869938217549	116175612737644086330315157802602574682939945	274978467449880080615797843878948419238500174	126902087134044205347718962883654110287019683	-172621912468650485378392095786082607926064757	-97706480151887882059613769334404051406938594	-235236435341460774364067734169655808484414467	-98583662902835392921723274218224759795826869	-137366301449095481014018881099466040461453656	-282646050715557943591651943839141334444818752	40184042852512250923702685133337693040365378	-15816986300132234724896242531151864167893868	-12522833318526326935371260046692484749961795	212933459675414898403168796461123810331019270	-106225993223744869456494044036297012229275203	48413139094666782575605236748199415314099620	-38132535182886622852017310420171694336017909	80587736829477976610201202388948510535515068	-161789665576367134376788714770500315706175904	349235699115050211734687325846296458112600719	227214976262539295729886410533284440362279806	179538593159088181582014431156155062628436209	33935294571768016336712445490657394397386241	-24020490971110666141199400143472870372729261	-94079978791053192649544038816851427805266220	241973789917787388891566184512500185826321598	-117029901204808247469568905745942164486287904	-246287041087031807227163470219830913835312642	65384341031641436154946605404380880122917056	32199754692771137541763056717213894200969176	12597008587121298969144775702125138497267798	-82105040887698723868770859631494483883256063	-114304862612415265176661719785657612765283635	-46564884959263203455031428176210868300781967	-80336982222919949426867765463979522786762491	-60612202068682044574681683228869204566	-58092256557243121474388578596045546481744405	66670146429793321627784795964078785895958740	110807279073946409201481565843821295502466950	80336480123502156427272974254237330991525650	-129257002408462989380007896581183632680941030	80336431388752134743813948605559949898496931	178991972938859728201624115520186800866	127758128638815354801994798847424950572559430	-35540095262172918737507322386019721413372209	-162008391277731319057846412124091303597943	-14328810843141573641687776671973176132621014	-46684702946867835094981074516322952697	67740005022359763089563220815826816945308843	-49431238033964085088401236539009089228	80336575297356873989917569962601605719891486	67739864695425202504049427449594266906718524	-80498450927726943809931161152535447626843737	-68809777416925906589277078210392043826592775	46565192449055851370673212526112730731056237	140354696950759927790034175078755476028423409	-222286087072129125383412405491135466236	82298696338233814069043232253964192283	228750424170801257060281683333548385292	136886442235515141468623601512240379690	124560601351043018937943072752883671026
2822685814030698985513825525794786558523305513	851362375990341343708506712326510186359230032	1968059324225400684914830280349841708222105887	2376638269301882739277316306527912924560823448	8755357435787822736678674282634998811683770144	8672644739760628947562946702003637368942978972	-4379245819299885135698392777459585365120066335	-4742886603191693070840089393305868596407204031	-3162348163521722312820994489106697076328188813	-1862349809729129159356015998623166811629590193	1807511937372569308472147582866729750171069690	-1269392526946510851943226038159733694738952107	8060944220770087146193145767013743540203361507	-2138443078686960736755587238001545011493097075	-2944429254783412003754301707823925487054063418	-158487650587644658235055281740036326987884449	3879225537199055827114985552728924666093387362	-4762240944290716926927525824894029787799155367	-3654441817811403963828440331187383311291757994	2523280303512680050048641193034112331195166712	7129435560626266803316956089941943035343191557	-4231534378684221318727117661012654456285038274	166796871850365424081253470912063187173123746	1298608608041423258692209612284448590521906797	-9313247212498464141577813442372523359566147013	-2941820163201037817047396162703919264195959048	-1130431191939461727484762167012958812337880654	94151935292277707285812218222002003444736469	8305337926357960136495521280837912631694307199	3203196192868307387411549898420466167403488638	-1005266144948000980795159504584471202258571276	-2339652258911980881261220027415455908458106024	-1026354134137320684112366253830396319694914230	-522875813711824824909497624437150566330679034	2069623811345466423512045956408123106456718907	-548459554719367914932700716049758880511818143	-235997753754691206865409089771342399059642182	1843992596561016250462528943004082755841478839	-2682867260823735528058239532548358705253092757	-1107533283053478286807300352374572637649939696	901951014924016625200442102766610437875992843	1837577243117860062633682697511765671505638371	-143481811432312610036645590818047979986802641	1843684266175930751390627783296943148516323658	-943429256286750902689813843103780806963516260	499884471150944535963204654618114014158547158	812928900004631048705192632560104771654984701	-642634432893925991835780233166754887425434168	530928339942653186654575125548117830776593854	5333127193287711957248178563183176259883920977	-1803550473606973677632117437511234555745729657	4787303655593184871881384278290936764122117981	-4606654580715589732527571239903566888410392212	-1342798129840411692697868594611540642008759406	-3570168048687859316051912867965562690910172376	2261620738849095571362707018873640056337419383	-357050268921348770361791853800796190079728310	-3516909594253605160580224256231434746227630357	-1041778580003267497754545748091128759449711118	-1454240910502989981688579730156084948639208860	-720505593514477248156997285654035626957590687	1699319073914776754446868392278003031654618267	79126487403644873718225481735902778113723275	380147551194636703493366646256527426635756967	-620463754929922718660714793565656046696046440	-479415216230372073744454907099137589278025005	-323681238315898924353115736718426079265964771	-2196616027034325687070486228100444692928117216	-3285351959194656496539441593587397918700235047	-1899830343083191439256158832421424073723309693	-2792055993048558363874484004836879047269241440	-454688849119021183045830165152810554731968686	858209398274516712844847059313570975218152134	-1412769712902700434788288915031051202312739518	1958793289780942186940381817229296224127472517	-1734709258132493977302172630286312092261895897	619861063778565119904985944572371960530820708	-1971139760124310333211884686185920364321380291	2053223522771101387903089757654224858784031514	1171353246200750682163068486898564968713654950	-553696685686634667496886104663570027629905710	-1767308361139990823433487991181179718157654457	-1148999580252024592566910855453901335972115212	-1592093595941972438610481191481855993089382721	1011466609972654373502010002529441278602783251	-126687137001872649809951141289827382188448685	-1509216211379321764044487524139042291523473861	1662827361137110997077979803511963386190921134	1480793447248666476011102328165084077561701695	-1244203116816802694805458367946698971309875654	-284366632319215236116246159579402717829068831	-1578361317473028674506582090140351083460670533	-1321343923722665891981272197095362927964234253	376353033764175404229736535294335697670321551	816725844246813910753188447999179523836182299	-63366868012568695518032247186840450400828732	180658290704331567498642715861215653641151820	513465353691903466310248506880704628922619515	1570186164549900457997439977273921365290737771	-1295152351628045093209125120108780508673800152	1281254002685760359867876479117995543905964502	-673151725166186621177664800033942431089734165	-180655336481980103853026790621826344172006820	1161039044500163640652965123796597380473428524	1553976009435148191642594383987918230370232669	-256582264059135868429379662834337334556673456	-91813928102044855313135684636233017320756525	-346588338480899764682113743234973437388115948	370431240160471063375362802217568694434519290	930592893791246613707440957324830813857010756	701833255136598507745338229665882949287110628	-56435978820381227523625548283065889347603231	-6139646832917980338513320370021783014559015	42194540147377735601710181183211227577092991	416868327577093139996533327725748668575174269	710777033605220787342288640391250249493573093	-477433392852780660849892622341909092072620354	-1024671556300197587262884169898140200069149520	-508991863171769367407800852986070402036777453	-952290668566549729356481996815075237968573619
-13552656415292417460698812869548121840474095393	3421782291597962794509391670174989593805545858	18732469720980872007511751124106208698428446319	-1056094484090979849289185967563712520815928200	9187218131027117676163275253106630066544121336	29057028192555617359864980632002811790367629048	1083740240876035144375229953372684417036788576	3356873860670579213120441864708595020105051438	-5245012514680935618134857581716866608849685324	-8050342276988127135407426095148970732725168597	4662756801816935138946705349179373523070282541	7784793559307502591419273499462391254632035567	7295586048616054142653448117047339617421064719	-444392856452043565734139001196190472889816526	-3783121328047597940290771491235061586172295147	-2424704623486733312838164489106738331306354442	3225347975208234901635472986279829240071354093	-2108866866772360266043573411079763066261996966	4267604767901773632552567753633638834117265017	11283074657901866862740068481721344806965926813	10287551190765725166634104884649975725435337842	-6772579564711152209319991586456599900957721351	-3562693910811238002282814158366923722939151990	6857860730665302255868745301848341606097706773	-15026164617827425681658322657847752718920061039	-9600478238382306819829065042583532294691085244	-10194440405584044860599295522958738811840074581	-7605076584280327262059216333654693338144240781	16340780390758416646650944083813190893091818913	8478061032437506504265439500127500928863327806	-614620647439073369935690180392621260197948067	-5825985704649393761282284058624718098644731259	-811875195832049547982929820223523824539412307	2107522481112719461020894447612789669131114913	-327431618086235708082089897644661216051603572	-3797613947300482237235392959974174924609969915	-603628212107777296954585792605973704319176926	7113022480093961658635694784226369248419599571	-1584716074228837579701383613512107241997263084	409215873621485362056997952361017336382495602	1876831248403037141510872579481186523503383169	2312827870989341088524838495289878580120004102	4796267599856850374178606225722647513350252330	3876981608676205073949798237288930497201060531	-1543945732463864562408334432270783008938639734	4607283445242641239966214971962605474121202190	-1611620679496078148491281624360070174716618610	-571448194618151461903365867790294109842284619	7840756797879696220452493985229061834967026273	3953991110651943299474201370981447123284596255	-2671501414686930237028575615562147121563151159	3943394625994391145624894933830616596480894500	3332561378986384617694565972352640470502441632	-6236296890331756676885489507506550818251628468	-2668368343898022625017572877063876692169569948	5472116280186088567122749379453860743014599642	763149855954366897634378396304172319915795062	-2068378427524364681099554237697178358547427414	-3483895325007884274742021227815541870032339062	-5310606289786886826593541579668016587747671211	1789816070832384368483085575324887553847633834	3674036993702731127051779599170677161780485762	1424194724720950925219341526323542993677063288	-1963667675237996046924812119095701875395482827	-1480880607850838935545716693592147716844199681	-2551993509356864700816911629580947827936957560	-1423222581458594502238624936623722380342676669	-2650821440222928705070437401654443513247414776	-2965089656658772357848773065740650009211977954	-373479544034459148629305090062006226833970812	832800594777120569949197033653290444689750675	-914038527268057261742314061557047716747718768	2510470606556688000629782155982365533456769227	-3665446339331331852471476888277997508231387220	615112462457019776306146534114973616008134000	-593569032352467710725635017860095553616094702	-666237737216835181225222096590575861005293534	-1972993044354142759716592871733227451632262454	4411407327204171577479547950830217328705099435	3636577080131431920049448195742067906834284381	2182123516450115760388532189489518134460374153	-306302400150364200475909310558417407119794717	-535977050599590569336611785263264085222034158	-2710152893358919169693429263140307285829393920	2677276078060861776941729223519527702627849817	-3352709190339025138835725043206485467469396041	-4747596403129614621320484137841294510795336723	1426408112661948614704485958707644716011124678	1157992452658829375103556176483383780464882757	-544367032670393034577031383292914754895655578	-810561680933665222182749859499053592670586914	-1968555439797020615594597160818401831732577526	-571446798191419966647218404436081305749947460	-852744585914216954704064437891303453562604872	-1568378950856842014084988114817672981872	-314954553370494098125904831029273341830777804	1684977949024107695124808737788584245679327516	1953381340911477417178044746195454862972974294	852734845936780471149016360531786970035627488	-1394882585397959431040370894027978462584855264	852733014638488807643234967548647660587851564	2140101437506327230163952181556244277773	1609346255355473846124372453169895280594137515	-239113095764681878383284831441351268816088259	-224058818444228005186650152943811903590239783	-471547514722111921401966423040800909555773601	80122363883163527529226134802792064013	1397108843439305399493172107984946872428710092	-1345890047777206695058118659835498598129	852737140666481705719508572604485387865032272	1397108395710482255294234220756978163892515037	-1076793732726407662990167656447489023253908769	-1109238548090026550589298038498801996603764571	571452218740101444887917762806785032584792747	1064972230423918772254403016891187966157036202	-4522508937181990830420068211918625015097	1955906318875257372921039460975483600542	3325630264196631697974825325979428907023	2526904993782489141756613130470560443598	1275492219104067278662058374318473099212
66568041719626568772691870385222170531173709925	-22535283225494834174427801605428544524979131559	-13858328586850661605189726278567225925722549413	50137744760065714000124069958287521832508006980	94650708995115488956644100490705946710637645569	83726250647824695114009563432345220510676359717	-81425155281879844907500379259121852624504707256	-85324916122085660029508341159995889980246191357	-51817234371761850939605333521515438153718738189	-4611169711745722518307201255961699272948805901	37071645271765177211501537886631198856568447581	-46248344273558786782827848900784997798385299718	123553793957570106835658071195307894149755211749	-21141153137480663030312420900177066532475420334	-26503634847877903276889917141490362955804019723	-117972054268027871243464649381673449329793260	71982533156429594322654490394044504083644949322	-72015817766672670960885995521820304567925452315	-47994734382558759053860205994724791926204839037	24909677833230630379434651303745226850555126604	94799652729837981089108420562096195866802327598	-54850944998114043459946128300624787878971309932	15216338216663667007975250141727883521216126075	32858486847643092147136040122038084652864157523	-139474953875378430932667308861771761216427818897	-6596523049460545060043770287914732473973788211	-1730569965132941684464768683952567675359656043	20531111770628025415691138991013157673028802156	95162406115796153197986671779877818309496461973	44693387310691465671589417309079192461538388151	-26049058023398312223007139191476583656958118794	-12672387624049664221209803776829780906637883805	-38611259924694668622539666904840517192119611985	-14743569743444982881109648326287194715137435947	19396236196218553278836132670524215312349971499	6755072382735802198460679356070639289636467927	-10157827487039575674691231592332980092229198015	19886211613580201613743100715561099355719888860	-47249714205879551459574330281254334495169880323	-28398949101640646978157936851967961650159189433	2783787220656406516025252252162666339451663016	24376838879634025198006922398013128767531187994	-4354501092960834917983075857453899706223906155	21664681603706743027696285269151820711768735706	-16449413770657112279936835664245370461667472040	13598571224236046700630215609498286243635432403	4190596250648909537809689469014636664604195129	-18655864664852430614743348991152985931205317922	4059714757618454092964050284566174427189200996	67812487096177606523837947644676225148201807511	-10374781822235867993183501587673234758457695226	78468148792956643049626873489757321234247473666	-88238563155673481149227715356252518192743358790	-13586832410455294043128725241394907754586399989	-52868161384039797456324916555249601040128084331	40128008861163302604368603011173530910721180177	6722760805338503714796466099725266324579929178	-60465903900967889449997830227401172562440450872	-16660336989920941438352189521350738415585048228	-32163361387235956064681779674653718657003667582	-6578382980989006622098457843064033775921506582	26256473284298079847939213922305699324041205472	-6595733103278256369310100987310676068745167181	4421076602476107582051735271664963118573905834	-16525683999341801475353652248457467279667792746	-6894155939074466810674475106656318237914454680	-7393060701037952929772680052600354197695022613	-21210727294381335672457141288839248807436569456	-48750207596260549283269775033183614437975772486	-36984160983270299881665491378186153460374551145	-50844754419977039646693789959091665719747734801	2352616991123821460322257913938209048339698357	15148616437988520762850093883591111121495825469	-9858732395431518544475751334795270690392796144	29977648366744370158660138857945365070644053175	-35141676809245065080601201950465001620583536772	13560988934251061287422308327241304159237935529	-40348052232677194115263303763830518319350021598	37162198702155337787630118527340584558785172021	28947262438323071781653203986883040931465591920	-7972085412937591662075312628195286782058242446	-18193232798429448719215110012689297363639819759	-18676599564163048350446620325134823771143135294	-12583802866529420533799301959063040400571675605	22209477363531149794186363247124386282651061977	560813230417247268279775562948097771056978692	-14095577767672927277933173753735998567304048006	25107502292618188064895552005768580191988741244	26721009518226698218559351490098012717299390942	-17350973734673804868482976792748258415619450435	-2695350551371075417048090358915754019674035398	-26735009575330332045472726449881534282734882856	-27338458122628499634460397328775325886847536435	15272966742645136068302471893206325251406978428	8174541651148810973805318534585872517175578788	832459123854200340027623611766586394492138796	3041203579078445943063220148157870096262899221	6054805269728757745660740008505350129430306886	23550251030284353370028606948641588162994193556	-25819527631263446034868573778070484486016783292	24105528995277273541434326733667468536507306282	-11158535262573581741146199017586564123877931712	-10053957952781382903388670997635823887478158113	20241461638233053750542248313231854177207905399	24552963271634305827943650435564131391809298614	-1783167981216144206001295096937338276429238707	1528882267587749425963485999746554930100706343	-4405164666070024700498775941674308373094463647	4929490050977670480623611213251477384481722482	13170172275110445144316957255946420529515146882	8672010056209496177846812901040875469033792078	-5039826428201372540714508113588616671601967560	359864545353228715130568822098586765767763562	5888933347397940659975844771673266332299048390	8849681230352383979844368393850065080543863263	15178277558876450215233328367815267926884643645	-7962715973932772298180555026555919538779200084	-16948195037192983232991776504640177625325845313	-9465764270763536009234374948147228108565612952	-13255549764359078951223037437850458569264945317
-157532120777550259370347370707006264596703562945	85134848452524950554623811807039714988883876999	366000946895377266469907966033187862848595211407	-46772841693653777975909201830856126614732956331	236240573190877945523171111917692262382563962184	544764192118499308050420011874403634205577366639	113977883905763660564537948152067661281984424239	32593397228644244002945888390919720853995973160	-111096180159334574372116044276254935310450408810	-196489627644226623649211375100915588509729430114	58585749212329210384270146578522436299943224751	158786595302473754344118889877792445781424255445	63053331554178368012465705216513583236335404602	-14451400737606336384339706959888553662171409392	-77333909116623008514876011811318156946778014033	-100628862771518568750966239716163340024107201243	-8113929054590046841848935499148279483005213773	-4477183180467333016098517172800755997907096930	98861567314317362321340019166833376408336011479	224113873157287471016839938088457585304202048569	190214693382796140573479928086029487167860248179	-124176812509869264422096963654669747464215379183	-58650908290973519587183918669217026883696843082	98422071063741950158538599196444881218478048401	-253368286563811514314914326025277972482638899987	-182297519235293740668740563434260768550309524942	-138939567543188132023400094172961776945320015854	-163323812253179593653966055300628291368338590797	271663894723975124095870215470824100940761796680	137055119133063329238296184845559821723072170382	-13580189810023846822195332685401234045614080961	-112994057050199557755906798593290375091938912041	8906895979326420698808992363802346097313246845	24408518833409877614347925312129830835873028859	1259273514435409898844401881177234347640947840	-88988268064627517846318364941918994599641094425	784758679479912575444373356642074441636521398	122350424647481432505859224758400700733744567547	-43965984575982982865985622059917257951732837406	14426195116800886424043528471292521303856800146	28459587228857928979625591977876471091091713997	33923009756898345431621448697075318390783249261	72112771134384118883644280075932617551656133803	64640219685411800825237215470461082896628353839	-9454386439476823690959049152956456950438810305	76923021321799820238147332925386694828530483485	-14521228142008233659277944188455308918891421650	-8428885076188027334541503728685788123259565832	120994529528288751078233108397021944221283967238	39479854877073160167589409134014081237374087814	-7579065986230060376980308825386596937655061294	56347729359729549277193246782840160588679836706	106604998240182584476399385131795533829210176138	-111046661938403620207620842616852873698079107976	-25525815705337237992308224666990597581339244260	95579766207722110082968539715798829572843326611	-2421271443278902759720495529732507945984743574	-11489100172608430475034949270120454516060633858	-53185507355468702685284240669275729875050606118	-54597109889618618399036905023922748816437477837	18426457866837941456069165520506228831778373148	50680155001896311727637120210694998965744714116	14868162540214776219521036713173412055887932085	-14573303421167080752829546588100415332025516877	-11312137192076517674786554336588526734626201222	-17373390761701651069776328778542122223153411627	-15123868686587572197445668703015767692174475250	-51338827826506872639882830698105309311534756496	-29893751674333409765232186775681255498174212074	-27028904177702005398933147268008431285235699312	26693272226029598789299320072688482295531199777	-23536470559292947954450876867883730015016383980	27743493973763273260875097042466635913860503909	-98679090160447654280613656877287082244304159542	7696708443734891565241611450091137115050360763	-6517161619495106136516602408585506252926742611	-39763937191964135104701184359313241611232734617	-17341190497374348504783971344975348204154700855	61223292949479513847383262434392962323440910260	45171875476103677445021181515619742627038281075	27470853996310856482517009886622322990489121085	-14477326198984958454842030893938991523699689111	-2778839654653638567437647710732691425181540056	-66723050640217631310602119921534045688595882599	27634923742938429015066638052509001135190187127	-80209631807350870833618576441496077280133715262	-92689761266143343462499479391888040229643286119	31760881307569733301498564349949091329459696885	30802977748744184399466825700271695230975064562	-22933775356545436739877504947808369259872596634	-6998839298060800926785423570831852925127066529	-37801822324240920150214735622921547474326338695	-8428873577243230182645888776642821407678541421	-6439237682239652894058011424982478582992763481	-17130147146608386835058189827323345214403	7041007030278073173069171487904956819922710649	36836740351115586757701892612058005100628696374	33943872993341264791249297776917748949731182692	6439093420539904048841456049052150227667708914	-12480036086483262827813250811082216730348722980	6439062830913812095067584720882228488628785915	13226442303527078266613621200884792161921	24313410492056680947908537293093910297996705136	1430072284594538894636904008819028630524038844	-4980855012940623929583144260115814299510844170	-11623586530395893704612357039018211639866234316	3579228532176074355907848611381589983247	29372942315131530872011025841587155541614113920	-19023863465183553103929453700481626017081	6439131560573879217275695510647776333849682093	29372952374625392469695944786582545942820273101	-11419935922201844062552909640373332288468470686	-21909127831218689735090008986857919656847332342	8428937441386395882513945236915869018985238033	1379531865766076445483201841565375672405121759	-64783563227406823043870232764666677754925	31456923577477109051883285276498822135006	35666678547160973340374571256579494521462	33351632065091739113595624294313015698627	12462086207858675183221588558813814328608
1945381375086927914400558735012754786382727827699	-1343720746388087695515155218833609538317273969535	-808528463729635574937020367795938631904097448145	1247000074494639444927641042952665221606448741873	1184782107362619211039173949928172842793524425674	998855983380590663922983720205064965543910754798	-1070987866124470369627403731371300527257192831042	-1314244342275523297524139300929301419191696369306	-1128883041398703751103817808770912937762632066533	-316410509344758380824898047308170986451333078298	1231784797723079261546868747108767623076909195059	-577582584455774518697496570713421467167953690896	1840627344139569871248305411351711782969162867533	278051774501116870913432156568629030919770189763	-52384676100111493036083322022261408186315896707	-278813137178702325074676161842551931580016003719	765376158611018078295444158677716456375561380581	-866520766650263201670167749794511130401586736843	-201119847038117826294590924390644635089578849594	682204127611356541301880585510027012568778081472	1499584181901516840346476296013855470316840555881	-919935860210439657426452232286954656406393496409	722770857617347034415907566720207238427561373338	1091446037408009974929436529862255944480114021540	-2264079002902639657217423630707555806791471850733	618251956025424054528221108610326715491183598077	125625139751613155614696793887816900891832344152	302222266683106658608947577225353904135491002480	953451328431381093153791572864295715525758795097	750534234796389272746258411275954732329757657471	-792503464578078309207077501633621714184146601142	182696954768852266039303994390879130773172514287	-1186456572189758212760237723651770563757682605333	-664259052013077942589379186687215960322138612288	24672873272259852025345248570182806800654610728	290673273503546262798164676907160004522154328681	-186375588750824393417988749300834799062484590348	454243677510022320026103243092192680425667860524	-1085625173087286619424704984128805981627203112839	-686401983202081126104161989441651829497947224078	-113204679128225032388464118387662804642741024385	207182133613219831274550153348239222546599602042	-20329508208946116282566895426039257960890307551	346400082271122689478296462543781769719497130536	-177216161748419761696726205199978076864289422495	491613441998378533072573581557229866107869858709	20324611693932355653102043019644629720933314035	-453537666879459421166549507733421113235135535123	196474431378277895049005145661760491052312085164	619602262429670316984340871324103019982964464158	263166561512244991490184269278002445200808211973	1429665479618405014310478000533376017111719283255	-1624090982904027349833829041899851245147431506498	-254047419307591633094265189393236719297927458229	-872057306745849242647880099985290848545023155310	824946048590544813070651761252234599072099783039	333824776712233958061843938119974047815831146604	-968441773207952908056289632598464172389976936621	-457684175223637633874695597850812187070927292650	-707405207773201592707641887890999064308900494599	-51334684196484725407133546957289505137240532371	336323532087909730857729863688093478995452329088	-192745492099377295555375059708497588644622084212	115285195901564036594924811455238221780923643154	-442203116969489597243438822758621584646732902250	5202940423272266099618603016356198062681951679	-242323770673592653351008029766545839823993514415	-187990315385825946513374230530728587964804453854	-589373200088439667693468367644796805992534075082	-747525440013980256339475615790716533232089192088	-878269815729462751884861420266173356848949625047	-31860512486692452917031322206941810729162419752	317850426661734804320790840535891666753304129517	-70822849002975570350533004029674362609295667963	312828812728820140618137924882654784721501527830	-678036547885730170949675217317627861043428227543	193652580765167807380894289632532878765732325950	-925476767028320645115736115432430034830619620143	769536800301059542042973009483033642653792762869	624014377478222257828626884252830845763473788142	-105765570061952229837134132912410208143151379651	-23382082438511857961195358239570273110770069191	-374232239367420971976855274762406371656366565222	-78458193830417156187443501487511881816294756253	476793685002469266809295677574187190458077693324	-150897504024762340636532380790586338420433971049	-288003232471807165501402002966645258652271591347	353667705041376365382953611537507960604491676703	616137246733472252468424709191348982479699864180	-241597758251593089682108339384012402095456638717	-13091339132462691447286605612587741953337298842	-514762588981534173951174251505135552170169359359	-538095446869350185450314151934662588723506051213	410908294829429475412228354405743651783007405201	62703959030021884778217454462551096086394862190	103420376157329121918181532921267085901401085882	78310950716905782199332842237454577377280748023	101124470437301361743810559472042555514425997257	317253400177828603318809886090754949599230034673	-519949156259282643811992956862389994740845594194	460335129352996738384255768291388264706574344482	-212220498425655143568636973844652373573018669938	-227729478548029722861037317693877500285717131920	359475950531825830381136946347689136320865923062	306459541756923382344902245991170856569410708218	29455281751780861830685918562293058997164518588	56564920029373395731166955326166698487545510991	11785514230064691530699083063003806917152954540	71907399798020716537622042650010696919105941273	168934016805148834410337988753273176472496061321	106883385387075356239071801189336357459753904577	-99214613407947322380369956958285997577610760699	-36154895118192613510013033026514263189819377531	137743568949539007791366208775955681283798477770	128548072709043874090701564486315513102698316947	325827660896429552776811303931108250798019034263	-123398768114395749068393786280555359665381039764	-282499028641907278917672932763482553215421366292	-183543631462094062644052250257275822958947486121	-130162055619375216300694919471614523780196744628
-1544166633433766643814498004846460551934364648623	1641324257299582672700226747801744956096353376827	6176646252218251507439369968317142337934358802361	-944326551832265397470681557790054538018490794578	4589765491454477512041923633961186622181632570463	8897308952661118350630389240581073095046446334311	2308229335490379701515656432721301561982064441236	-93042027710855773389181558188635541445510581034	-1924475085594455794161024186075389848555240723237	-3631903956862081516353691729539450411324537043419	408480953353037131977241735633388142680024988096	2579778478307859742777451792431023985011887016559	379839677089327357955379660248696659474188321092	-582141614637482296275627819312968182126453402400	-1254678176952808707954524175831667192708267177828	-2261678291232869771770357144180449259813233637178	-661049048185120806245640466713491499268270350038	147918294943195871665562031859506811833881563901	1588550002848471461719919553018311475342675677507	3704983115867085465814446094725999079222826055052	3317188325970440112260823060035208274186678317742	-2052780595499507750636695643986954174650701709874	-896350994040255956964986519579514975539156524289	1228407705919554633106483520132724016037836762321	-3777880043148815990178215111114197775883438670791	-3142962144122494945620729042402897676174263246386	-1974613314365642239950614714489280826092295329955	-2599102480087034678239240944135401423299058535970	4130269290835175285752867990056063516447677904135	2078606280053917449798989124064715703075248558914	-454472185948609804013626119715803921442534400497	-1973634101956591035577416684874364820020430273498	511150569489691997161056337991456171313017101060	150406036211538153867937724022793734425927305420	280258458880552974290926055700764646168302744026	-1677896165781251755925862599191589383099728068075	126544586510692626499734353832348175263549862711	1916198825512693605561196009892373670935553611374	-688952007501262112383929691445126115625680462993	323448790742598276453007956506740487223426146198	407168818553329106800205246366954541291360330061	550529790521487227124604897395254142634102411074	875643430882870513420106681450769667581741741432	965524202898461062036672414725366831783023064573	-37015883089099937179518594986539209432704607440	1023918120893196140079871439231977729384648611642	593697317666147425337252273723543423012866298	-34134317466618306199800440958570079368900306610	1481388125835646360637737264703412201797203347090	570468618174382626596134872289854204473002561052	89721508237148437007690935380718812182923893267	810922226576326532994039343161171686395059715209	2075082915725365748894095155605604401749446169057	-1902150817131172247982065616969792788641151062934	-78501706486635850462117501770808965964140927878	1578684273037935290680683055896744190185065319137	-224857570066592076247271481421874821931493179615	-137876999135569167512879808688612266609787621325	-627378446086400772350630636198193362423876979527	-144913219687836063347082312960122751605346504222	-21585374666021734720428094752515514412594026881	587012708075193114958130158940660344285996805684	47049488525058546438291985576245567376396918354	26790106333910656624967472663636785476401821226	-435432259492117311183031719677836231151688176	65468361748921989244700796341964572566561275602	-74621879632613737889499421633970357156502308558	-1004586388415732157396743791248559668488121946275	-343858877381706184745502738018981189458658346478	-537980909026766884071338726494489712669114301760	572987580731823443856344848597325788198497576315	-473307599351969177916902016379802115894126593555	56280591769657653664308130297392778193012327012	-1910059657608130481183386998065581557964509138571	186137706675651253208326086868327174193398801675	-58515614638598691659460797379005650735993191796	-855127140652433898810925966553234615966998356577	-100587991136104342323002634824079831606260382291	796041860553689339230740690598187130092158999548	450695025762894605478928297286772216718798918089	259984343267683318338215653476129853959901734697	-474611192025075699605298822507486841565026591509	-18671618505632563826753129989825185550807219458	-1238842102408592914872801008878738265288154908398	94691390525159927722696219438219435095774827839	-1432552073864781594846453493449105552709826508718	-1469904872326038031954629449221360481708069982575	536747417915386755776523140701876112080485561971	530770019001270289688658367969046893214921031281	-514138539798641155643934967107793605085515759350	-30416155843774937443743222238576011768780514743	-561186205725848560885074228741746011202007921292	-34134365716888166881613925447991857155326551284	-12914386920963228288984346942970409858144966988	134333124813516677531793889575663540111794	218145135397479868567231524338370858706544627853	788909002200601150696742875292752014250585466339	415801360583470746162592516777412486888634650132	12912568439043723333374428739354929728868392349	-37351145401918623327535973351140314179804599679	12911932617715967483078929647049850719508973929	153439052016130203588300524999503097211996	370177662689286431534967860720438584831525126717	3718946611000888890524932382845399427875088140	-318947133594644809652157172679158807454071762	-260309616347882565713331795383883426709161333127	-127088575656320865022510406898413842516752	527051436579194656284527185894801246326462192288	-127413493055444706233690189545708967191550	12912933789429458987651412867730413823944490446	527051798469125250476232049954088023980164931584	-13231124812340092862329275891740130411221417254	-265193899847983937289331348002203302420095549659	34135037850714265714154384353265950884992869443	-143962229545261893431278487003734890716134986877	-851904756919667585837481915278267651718919	317464528442527133631687339548135056544985	356312398580811007798262612466825912822640	399362143143380281218458591343977365971768	-44320405690665113478809848473061840370829
41316358518400302428718641462972838171390102536536	-32355874618771751346211199443796551163742650038843	-19936554329815114261027517693871462800307665070232	25602185128500289407961634623326396443899524983068	12255478885018534156004167409012176076010127514041	6178282502262780853348230612398119894217663059462	-18038948745868541558648765425673587113525820355155	-17695027271817398346887523485718963322903782009795	-16829796612729424359419204126267224095527446451008	-7728346339982863661848694780499076559218316652587	25071688196731741571541841456893093344045735386045	-5171411034132609854362032475950396438518360093903	27321093168407180251655652813246140998266942399861	9044519184745342268335863007982608630926790109068	2370756520517262471170778832469219570079528756624	-6204840683444976275429678443108345345386801492630	8910592444389259909975174465261778088204098897988	-9517230518264515432250787988641976934104082684722	2053807242727431221368913103002176223275843578436	8093208564825542667255706331798330370068472088838	21094448281686576409723788765320335793225776018876	-10770792065402349196228107709585946576265603837797	19297168120878819222058948860622490544425832325570	22016896718272023031476384801242424477728979065042	-29641908729702280077403905589511614447865512371295	18491610174323942782415641813648082839254160151435	3198983718179632776314325933604319966389955520430	6481578273082639033881701746589046277242443209283	4337416415645647706998586316164090160390450622003	9586271010458383409006219641108180356629606842152	-18220539600012543651692502713834839416357314460750	7930378593425537939551716947386647521116223739618	-25093815266046771253787719843274980686152427833462	-15767228654479219806649113563463175464361198950642	-2663803820270335690681769173260334440422505384086	8418378022531441081810484545564261338294874536011	-3356391241989964713897463403953909631040486009928	5314155132515660562919590295360772197661179347687	-17270889672461026358976636700057474409527899972698	-15043918116509330098247889306521612413926460399697	-3443099553653513943064652451460212742140720258801	1495285190135689811815317820147465815918541786440	-827169569417586832301513723608167530352160111228	4579415809888341078244412772463818768222087142016	-2693813016749081385681884547872828910831883964811	7425238890344786162490806161750700590006061935741	1396652096958129252640828341499677313749619861605	-7479517268515739023767214333870886920402245322521	2699663021066939493059442578631341335040750391494	1468649055337413807922248193039294143111224023690	6726436023637148509206352746058735887038419203713	23389563547005594253551540355951479518171746164220	-29044755374147859048761313967996897418029703948500	-3908618228103019949845897042828755112102963551312	-14679644220173513120822734091679265551909811487809	14236581783889108229954285004857190160009373491655	6901231076886554679515255228991584896983605649494	-14730473724522794327853143917775277410756442235164	-8716979938573746852840549828738511685202614105295	-11039651393582038839940055409486510974512219693960	-851163921302949430328375540282881897608038877465	4147727469114098916179886776539801627345656924851	-4187289976573326185747709496942970635888984856171	2978983030627878609020965609726342440563159217749	-7891396559517283885457572011588595529654757274317	1123386145067031325719286069939068773340138984296	-5136318866281032366811913219289108406146607789940	-1564047700162167856687972350952328496407530565896	-5572899121391674427566744632483067663018921014228	-11980736381486617275045298408878915314161085975958	-14417674799561538035643371846104865325497599887885	-2091357632100319296167752663255873813457721591980	5514305428151171691273830255635473175713773555353	2657397352438383696943763480343163344303503687688	2253915618290778067836782102860433934404674938281	-10483176814050799163228734224265515661288392724372	3081173642298838621924915975154086616495880613107	-17454437272455065252013121297391345694486440327275	13884793838639298556120794318923730433589473870313	10050074660484130811098518964194783003177689254518	-3048219373274613334006293747404770271928377890957	1981417357712471871730548859212588451808899511379	-6842249708263096227550950520013876029775345301913	1221468774178135577716995040155037407410636559546	6063074278622654902810617755987259002909030890701	-3250556255780755441056570428166706204013047921271	-4117387671510392015878305398048324327663343165399	3343301877416283013372602081238315390982307528291	10879153959854027281406462940537826561581412169589	-1442279427820984535081702315745490685384848999156	549540571678779193612691602268092180820957832624	-7775436933370632559349701132696021050284367339290	-8066104754056828026824304009654514946685990809822	7699964308525885063442358900925923195799248866443	1045799354504264102170963333542161238005613362992	2039027754942659361744976701955999515534378834434	2121998927706727946778692633993602358643460572782	1279276073663477589746743434179109042948524726551	4987673545695183063361895432770310422364031230647	-9553579253273374921538614203276917908920023474177	8747684759124991077084913149065809879816586867661	-2649031809830332055447524349993160074671818691213	-4472311399962836509693247612344278491616452165902	4951964647291314290554645147381196698459022670612	4582528209548053269844619328023981969194406010033	878591962249604506370493003435359488168363547987	349840784745615370104286144483235582103390576635	1028388331099158643264095143213023969295444447223	1468275465403455683268691301962762618681129464989	2360929652506692278574878781947875143909296440993	122880386079560137190146917165809788393330616351	-901753867454652624311832214575609958405869719960	-432175338377721560988777267669795983193002601857	1366808958891013625141749172454403494313790246772	2574748872150478562401472295102924394387464850490	6130054069835680048496789618971340482493434369816	-2271004102137192465841417560018993457309753538485	-3935110163657290840640486848543567986568597479174	-3191852724518608342392326393475335609137959844308	-773823897710977915829742827332046744536145636029
-6656882956998678530795610141623074024891456596747	23986961911791757036302866576815185852919937266812	80049520729632380942904111539906692974935686554334	-11876141960862181973950162724843604044843283247621	70826306463287799856530520301826435122157986068369	114277609945884966615596359674765422520889928783966	38182043726912357478846228900578858657590224203612	-7638309459085870662258894070280844532020275049022	-20895750141824164928411225910863390840744070445481	-48976118025783284366861630341644465162179125617346	-6905725292050017447622029181892332358097736586312	35451800817051915910364961296742823455272939979061	-5866368885484732018147112468825204873030291257106	-14585937176798110282632748812194838909407529865947	-19846814252004651809613860604538244875513910913646	-38726248890302988179040670341353805043031703022819	-12874229743432693629186192686841248434588395836778	2875257385773189150477809467719145541405556396819	17425853398230575931524098638215963046654113530698	43478019369045406040680583414774973196749789109850	42880138424891646870970928729163460578581388648076	-24081841262150261653773832624783318104280633491912	-8190904706273830662551817860157202885802270584732	9290137173888743063183018752419799430093080963245	-41154447152404603572699908840871578056981372491164	-43953864122006413087035558675865389941693418903872	-22469539683633808296811373280883163645339827475743	-32044631231312897345113500106508554888125474693467	50242824002525478642974819938251933391207653969910	21290496593195236654392972615515387976278551222667	-10694098444658804759081497585292889767534487969479	-26864216726606747727757439465349720454203120273844	11546190825829429745793629590029890285094425352468	-2078359208926663721786456342271341498873163922299	8225733333596625046995848352839267751175778748043	-22294348349939410268495572102883496540871259850449	1491355573873858228225577339821715949935536701774	20304426257549621400451982827452878864778624233334	-7090891918330658930653922307259792007722429514043	5432200041588595516131583340004758690707030885186	4607394949320338984931179170038744383096449248213	7813050600667339021384091460652301447309155013094	6232919454882093356760333445492777526522491494747	12958000740414862994795056198579251998011655508427	-51124728223349322366021106354313776424704424114	7196631044986740457511994626086407256754097454750	5106915370540370456335708350087940720831564852868	1941003279620714887820936322294372205798334568064	11146274319580517503916092174462782285710585302619	4402320878233182366303738589374002371929567904332	3303547387567379213983506118010011907908002443946	8208593671833285574533414292648987086720902584268	29770999100515331137915662507410093857751397705167	-23271661850521591216532507229232964967867150461589	6457182874446715773168927700245230504210981064336	19900269704014379789051496663629963522519578309090	-6658698319874390981606292775463086155241279681289	295908754583827768325332054620871860728385776558	-4486115191960688362776709816103432312409190348767	10814567825138318802396428322259656227425361163776	-4233496536969461581321833627048730693875366170750	2574493419215304411870090805374041159959666490815	-3336639036254564255103121039766642771365586995618	4215319287875757345433167545800198226989539240790	1020759169311792328153429390738526990597732530018	6214247943571736413387921501746336987881739264255	1035081731343903548879517860158871489118106395011	-15930148131843657196524769586943008130627777128423	-436310381556876182366708592944610037878443952636	-7526998928044294161366498452657808993015351409810	10851350850174369812640029988497459111707656629798	-8367714796007435018922966786548461247455003974419	-6927892017735969285117080741907346672280530828824	-28405838469675321221322844215928461520629153427931	3501839666922552437469243612767794925543018635790	-622745982820738180926109773687742531546949690891	-15349145562236558914601390299993588319872169592158	826753424943419888294382137025025410066295106652	4739122473847243501152088912728341441246172908590	3655280703379793297625089810260509979642398100034	-688286249288427727548529079867560767557823711198	-11403706948027683294093670020133446991615241475795	-1612057884435472205727395663696890548120257653732	-17839852544591521420370163109243061045392283441419	-6111131285101074162478205863452304919112426465056	-20206047126532516966793039643600689130740068265620	-17521269046628235872225871557506696508948798309275	6654951115992138023682562319219245599359285201775	6922807142330670581823907164648293314455350101612	-8702488443400947363068669343650638678319632755625	1556991123569667205618302653324787092441999586806	-5365819708050784781762794386529269982838666167631	1940998992380323648824401033302685185347124842830	1395647721942679664059096283054994448596766379694	5353207479817935787577438478213651458256544	4158287297077538402485350926187462729240762579573	13791985807163412156425838237585382505370687800198	2907636935278137265525285899988009599574743806328	-1395670552236809417258066337069099143996187449159	2684806111492461980448835157412049614702035595046	-1395684583363584745925030550107644683903122214777	2782724322247395648086959404579819655561631	3159607351491240749675883090787481838102522091460	-383995329712344001731465949584558064089925933699	1064082327251575060204445567465588871711006293396	-4669636811923906966958059095442769424025280805277	-2666613815892164175687561284778933468446787	7306809331242466427350329379436053042198960199210	-850469540070197017548642530664503970884123	-1395668041017427244391151047075691457867956062603	7306820201408668619942960999904466018282630839904	2459756013844690202826343014489915203278081903478	-821638724921469742274346147504485092413432513138	-1940990059040640922850217673299734808741804526385	-5542894408025756094558299428097477928015193390514	-12610934760206678588741627183718581285801475	2840569493917725429869221126733802726794817	3273732084742945992969633993754879013251292	5426193110759518664769425329432986357183789	-5764363625870310288011697280932968853419164
583907117534898531726916995024237976957667129299038	-506574657226203400220679919954471423408038113243859	-398989409390314140033891915908956232879956378621093	366674699544445958119576909829844394647217203637168	-45108398724812397007112563066482846888159694222457	-210798953553630417356445826394030951011283160884520	-343893552008925654926250450350612894342067363510594	-205565958205397820865386315700819184418398416143902	-125144857007417306759872969477064519435444919885816	-6550415072268421763983486158409443538698631556755	297455963974086641740263117576757586994327755066031	-117574200292811709453069532091333130511874876452645	321636380148229728073281021899901887107606377299402	101335598941545488668358577819420938469765436115685	76287227968321730571886283503092720849308996798956	-37703129512620774390460710124006226476173968890826	175725911017329244464092965323906208552785725423575	-92763558982935500468558642953534715865762787964625	29168266661082625500259506809985176640774119928952	-70333308749507818361011830207914423955637714518543	153556247862404219143047067028493991792352550006129	-9143755713690263803740427617056798463782686395818	323123131417405923958492885921292039763612075822629	274494443962927034475175353918420269656838219870344	-215146468958337994359359211939049999080076027490358	363167062870101994213767531208409895868431306800196	83010164885879235092286553410722700430621614179549	185968636947093356517717445264238682332777495502640	-142096590812328951279952232734950287573270063142387	45080939675716668560520664607550889290401388036925	-283313727392830416401630007635461006376657405414807	186658621243354333288481807520208920058653159081029	-373502202586599320498356569486383411668974629514716	-218054932521756350061574283192087558947894174256127	-73579068771346261647348866495291441294918701487830	188338477856523175477589252781866653214665963976933	-65652887072343442367030057991989763512824900182016	-34593498987250480841289449174766158084571613256345	-155290444574588244735548756634238770645647029474242	-250824570206949294047944142100820139915095548782687	-76800750790584348471032163568569971429120534461277	11193040367054816838121732526474758095871159941030	-38122316137291335409551811152356501607515138838670	14695375212506738832205296659463146833248306695407	-56311007873137486975809629080184584869987955865047	41233600191902981015897771985785970232463069106192	20864067022976019591788444630577448466925087257950	-90387631441312190270938092040489501830689452397349	-21680279852789889334048214429627120167249050005106	-89861358994447107302057809924488202877857890663995	94896957758819932432273396229458834397267468152701	274941285683342806374321306595486763703986075750152	-427806127322283043529101101128330446872057307395085	-13700419521588073317732793468996959352951369903996	-179097145405611612424444968968118358204265189375206	171814485472474785195020045331606477362508127304991	105133412327554093876541377680841048293283797671694	-187965106836121984154343248419477089827982306842971	-92513122127478282108675251276235179471444775683652	-118337192801491162106116953893159989490690905229212	-8881518422796582013438379492410766068138748056415	46468684816972468309711264188117858227856305072908	-81028530945066569227714260620562638950667557087958	43875117165477607555518395610926769670590178579545	-97202589479321071227815599673795583984596975811930	9693313132659044787755524839022680786599325035127	-68022857224355623011488664381636336699553400343179	18262887397557979557043515618470176935228458716413	-29462916674773756182425245744578984760427023547315	-137976636416236105513508865860810018752468625949318	-196075769385693176053949519161406355822482812166930	-8940965317000503795509745889373466270002445721827	64537651434505035153502915078116484331699872855840	127538515043707361020704395512495200617079242173730	12295162863990514798072874044480249424867834244207	-125067537081237203484643044560494543273734867047824	57416606400569166900673883859102332920415040902941	-236395635608369237180870059033749840099430162683186	180161527235881055185072829197298531680369785513618	126237100774082728984049122393645349350701618163343	-65090423897492157727576488785081708845998546349322	41998521539306218230657816579601777911577223997277	-87098036851502670798280154514416684337478524612163	76236849167070860215735552299641583562202493106270	38602332719789350604264404774814328692342888623566	-11449305283451808823159389685305013000790678964968	5436786414657250833557962543451295603331159315038	4090957108723478871813698518853531597709103175436	125343934810861329316097840556193231030957853314067	27792760389959281293361358382308985124296404056860	21025243246865290294445417674309574994066927894134	-75239941248061166026732236810812236171624127431554	-90286235099781696422988503059864597181063140458218	112307282979489687991068691798459765708763881744200	13598608340193604375871137616330772702610833132083	18778221678002077103107603377759037015478534722767	37734957653968395203908295040822537566423978846874	1393016591615979474838371246859301328775027365282	70680581050637250594713624429378668754518896721535	-136693715221121368922623887983110956742409666336759	131918997163003664301300686889150592625081470257802	-12107940347847385947005063377202702319625592051260	-81332157147982358858315148999213737427466873603933	45555848741650495429499042835584068468678436978864	72294247321265831607938338266266538748997159227346	13438495454869511835172198106338108020651051173116	-3034570054178529618356455430599216757975732555036	13899296183283657905637596111998562343165982165991	22890999424989558213610703228642776534853114111120	27743035134694806495044843862711312233093627763544	-29570057144729131537167339551125941456491167097609	-7889680850349040834939694263797746204091923470817	8656232466072114114688808101743201815467941199823	9274627982498927632366643009048554063957585099800	52746908339669177090678558880474295096446426381979	89219900965828669976003104093957552131556078175217	-36529332775410642135975620291273132059588698882716	-38463314446295328599760557216021858651542252542133	-42566436189608411793588339455139651767324793010068	1904736491836883736668374711905311684782933707507
111692697732286445727502534827434851388364785394950	149996564109267913928562779969378043472316952541579	411514522359608779777301110061125128809985659499776	-73821947231267047927422519325108203796227876827970	485050917212999877350460982336028775680537376578211	584390509460759886553849449716993019050666146995937	361794894170595590245329170967730191624525537470212	-68930145385707654073643052640627206870610859562278	-72206011307172009434632673964392615218757853730625	-287034382399490832975964257183435115689756704325681	-133717142854560070636959303295518874448854400913930	225845391716070186759115809533891866868677286695441	-164942066161192364528392320582066490972830724442905	-111930686106821291540798177513015077131974525286611	-150575629124881043735981954095137856923668736047605	-299762110585793969857534660268511212859193713850706	-141149775729869577261965093727140569799999533756091	47497218706945760118422152630312940430101609825928	90108201782056978358886207499471259716036175072878	191452531414686664224521598608600999182414978026113	191727132955705868616184931229048008974611077147685	-92117810968998512223398351946046559075417811858956	-3747921535290320321136524663427861067312531898983	-14865338260816539753354169300664993276377100183944	-136951554993761286136781290751801335751702753090766	-244914543340704249877833626238970287062847389366690	-46636865448644385034027264538965896667470274090998	-188030249396347299854195730936395713037246313782480	217558529760493412921266262327186540082377771421102	41195336547733978635429780080954672636982964781153	-79306071421232776269991948013663570839973786373647	-142167111001243283445152152307058298546024703519922	98137706870524298804825022776590880926137649322808	-42267530406581558158969930009008181522864876504046	66759627976491543514713822355885416865107813761476	-118330008785962775540437644662465606731888220254279	9362957447525184699773812986454437852866761843043	53166164436817459169683131672400102115270498008211	-42090414517811510012838229977021879184180739816444	39430230974073199120944491309744658165524367967706	14464069147394719302815689228256807523818795072823	34117089303650487218479213637590027417280770670717	-8176454990905358638549765839471447021731410287514	72018973932564432871776264218245996470757096393678	17051310651897943200467154803883619785335320692851	-9618694271601178483841540687554696173546019171265	71594585059980793519210920821966307471927671371693	24992165505140703996111659133664421214360601754515	486760461288100456381643317554741842952942730646	-47441741688573619130127841967172769844984667494260	72974092303921623077505217356368435508038362674312	8019909877422299653858504157330667014123175493291	205840152515609446352142723702899278151058250893175	-86127285788069748444816782409477837508521657746049	103249264074846913826404254940936763404778009266640	86081309949541110347592112706221343346776327751247	-73993463412919294935204372478296633556148231105514	56779271950747507830685958550421895457659366897254	810615560715381262100671708642271677368839219490	157856168919158452641087533632337653689214493229121	-43999794760645824745450062516631641424202655439287	-34320970781489856373614891710104788992610221324234	-50453402709975981754542680417564809851637887144247	60515153107013029147315162411453929519440462892160	16861270200101421721146658646386716275663170897294	87539917909513675034280101103416269271803192141579	20983868443831815534447199362613714496694876874255	-94941043521788913971664716365169437237788027867791	58152107351221501400199535184205855366162123981155	-60329309746824666923314096337710908314876003819201	90916465634328700098575247145401050310429922467765	-64954711377597217451401955261359692617608703230124	-92830005880966992412141102665297121702716297393023	-191317937577073416868396477456261628268034796288697	16018062433251206036915439311252540085226502761113	-1771865738299534607133210344894164942914131499567	-138048999186598048179166032823459423016840724219603	30925668218725607118192429557487690882915332916485	-38097441739052654060915315046158568840702234513358	162348871089595706478073801436964809812004241115	-39664191481364472089711712545249793597833381238999	-95438757805723087556231751069287137355708064711299	-15510174912087162799358154457040464280936509063944	-115249659876729051569202722766721161047916790370594	-95196643243446188272258374676999310215014378757732	-131747238161932451180971659845360093880628883456570	-86439944581552068660325972880544621466340306831438	36447560008579604998514196530289737386260896101034	46120260346418729465221054847016720758297200048248	-67054906355998739550378586688617381826636496080939	29518756708018978434773207007670575026561677690639	-16601503639704515402725158732048983802536634611388	24992165506548450567437548769152710841147833750477	25461237206780949811426265489920467901002155110999	-1574208250890817046572630799361013345720	41003011013791783954653870303483690673608001968190	92637729989530601968906146330504254237212734852458	3252606291272850531693713955204595216921850176109	-25461237216543179913500293227295165285663023238446	45307293585004117755471635898368645742457758284400	-25461237218368490927859134156055043152153973059503	2147253932171615544990331489066041138352	-5770329373134598553118940792496831278599058474210	4526591203256402415850314809441978466552833641248	5252842368278723547752179063590312161133867299528	-32860125640211434396421947536598795607133565334928	77873464470210738707740124071544754096	41593669146460565183175209084514751906405183185142	-1348232394342051269937776051749824556019	-25461237214242466909667946889552353306010623404788	41593669145997666139083766264440199221392755947860	30714079584759181734444408902643971432473123766484	9450391697809593313018436377137419394791226363776	-24992165501115262784295376062285005289832541899022	-72825235736150710802965046983882388597541599816048	-4529884763720053791983925961708697540583	1960415500903366369203432785982118690584	3337648448498241399063143190193324352008	2532530871482491026712970412634711652202	1288085736112497162173136183320377226440
3352687366162907552664875124407524606747267733537692	-3554731427715192252246698571603079388933886545893204	-3482576937429088350158803979998526624027174122444833	2041872965098561407180635091889415410677597637885803	-2323276856487757324216575423472699570620852154185955	-3701987226359311793634950549327385080135384627777620	-2267859828532836720323435847813573199276046378927955	-873081977870114853380016285019452011528571236100212	-103578931649599785843176724232677179650528466252533	936171945767580405431135591449056961098068887837447	1403237284481777815340049250330357532919235646938675	-1275557599064886823639066823333715164791742241402120	1004726648620071025101703225106558523141368549021946	762673384487570684589610258433081165263541804692992	1129087782905757203456999665787895546297334018050130	71945480529314357381620547659181950823049644314748	1163366536830646877042090772451039471667103009751558	-54117327634436685054284587606961595126060103509310	514167023046106905970592711662170386328546829617183	-1529229948548858901278495725998571071127387818919343	-423701418506253374485980644321950265516443320302524	947193907034304199930506210641336595023825714777693	2147676331517448852956049483580413156133456255530372	1468860118119970034189061466723473161076550546241689	239530023167729992294947267483277370225657217720972	3184119727663547632760076657641590714470518502450009	952013835033142820451430264256315062340764667144361	1744117960659292143069666153022275166672703603389698	-2588738747860068861803149268737051100284406091191130	-396309614779074658172335911330335519407254442509018	-1753452467019429575141219194014357620141421667808291	1819477365928506306453417332454472551201449429069736	-2373101114936151457513750949179372980837850607093073	-1215385747524397810838484044095085053241007021506799	-913963751917245678188765342933323166531670380487429	1591098841198182144871295385266347264914364895860053	-526770630427568639473532385253629580776356374446616	-894647121156590678789216734953168314887809311443916	-426677706997113258598029356218715672444985438427034	-1641518834220162843250797231849215394621655572747164	-773458327073131407370592733113825870451474853316454	-145434690089258114397714223760688582365148418792639	-333497546940864466717578469330969395994090458304737	-335728588021270093552395606738427706794580445263026	-352705481772201836064329922552358174466005900440257	51038154334636895062566496455266273432260976310152	-62925580822491249502217494482485885282574128505836	-529836603591453011842450155638823443054280773147836	-485488134459498514672129270214965278159046578009281	-1451194847197925835892798616382965634473182497477609	919158358677898714717795783334591286461870862266959	1085649542021881775601571056108105467640680719747464	-2417283248155602452525070257854972376624786484838020	276531465979334680312136141160151924058090871044221	-582000365923918586373521370081304034728560975754651	769874749670874552647672351966993664926350156751791	818231762488903105069700635361341185800988006855093	-853616879803518055036670661561830666240941149208768	-319984639831593311414120754308319945210375842686226	-549084587530672522913498191674718155169017960369424	65751414589931845860549210113428138528667628896694	113051051434479841565729051262576392550780400925705	-674606736461613719944653462035707161571549455931062	197301007621990561904637063218424349298257429144211	-561853527091526231170988742473966762582452498859445	62997568615786157340905213516017954887244165147384	-372772404792807518318530394238445549398445022398671	602752808751529322228140125703470416256509688176606	257800818535661191115233397812142684427903289494947	-633121638440991264998576582213006559222099240740818	-998963624082368587211843864039419600962701711493647	218534135296204313420867154899885513761902102517846	261817331831778301014959547657351889959288872323088	1326738361483568845895791979204292251624471742611052	-106144191181493389978525661361236669004676151101514	-641520341621326617180414023795949205030000447895681	413579459881993493033851010436960381031403691587712	-1286353919762920266056079252536464885760195689513574	880594080803994485730291185894381448687955506684307	745290877971671783993642315307302527506799190124737	-370695549012954316348936098339440879973732876704005	557479626220969319298572760150920885428961093408593	-384066370722851738470533785337766055634842613895324	937693562306103354398920812923461225583560013173870	73815021887687967690945466755511997052655245852742	128134428110807577824278076488605939945381702021091	536539185731359161137492150350398639068657902141361	-262601453435360437521543722147752172941044110355817	558434007795794584024444304022023310249500163898754	441198901824437323063763864587125911924432077305977	215873356402520329793081242153873097659204556683559	-224067015772149569331617454552966163998950004129741	-448911069268252781213088635202111111358057981614373	774515590456449961250253049781843621560838698780359	-60837089422699118453625541338768906538982524802579	100623384088651605145055787974045545666399157708384	232094541458850335756020823277436500358617112902604	-124795147781150019845017801990141894533885961680397	279886732786318890034210554031536808932334446717946	-761808392314917888846664283465835011653439803663835	737822561254509346083645366712920731643497763250484	71475575382679322562320192326667916109226448228730	-630552966366986448111600476992800409340341274866375	129321073194733892415968779830437968105809560930178	350206831064080208438556695061165402806783232485099	133852320598977535706153483301365608778347974145570	18649703797595146276750995011780092406171129300947	111199302079242550815455786462830778103880517036806	93256413748659441403266131560442330485239016836713	55183765223631275973310357888452584770911393995574	-359143928154128385440274461341927826507842032942547	-93808289963915998418516666091956261636568326369735	113600905849231069952597407792774879005185594347203	109249672862266324446222171056250513616870727575738	363502741490484067835802134186876700429793667661163	528109064640320405428985040877066145362118444538641	-195160988658548919616587807259607563688240423738342	-103514462723628272040431605950189894364055143704688	-220162120415378565590671280672707664617068150899994	133498451335072057580601240697623486785571840846577
4049600970814802148622533939473345276554512945800260	1906741015071508545245652817903714582151565059267474	3761146981645347793341361088710166636928941026779762	-1295851007297027859589787197223837135879892961676513	6400623072752233468984912674299930982071536903382040	4929365557901468045210488669187799523885787364621325	6342433206506846134184294789326040978201366650102424	-1333450840734448201430749118076532669328313995891219	-569162358055772657442868488584744581424288434494985	-3640965796080931178453392439352568952228559113628915	-2532883304763374607065181460800736004616565364758977	2553634811109705536828258261002279061719375801639153	-4001454434818342969109125332436279787297077094143803	-1332153640637444685004974410673193999341157694096998	-1814157505098518463323741551150252917550535437700273	-4464173412944841703716441695635936439404457153973064	-3139308097889914187897638131615092979518326215903614	1385681190723847767026946738680502463681275362280196	1205398799442911279597073088414107716741102152381842	1573277541318686354857858267474269966502624258819278	1296987889860660489053247340346877973573065530375441	-439329606466949681647679043984986654812717093486943	449948094839919103370987819091486890776219637752229	-1241896642857734300221388385184513047660207997651880	70002614322204832872946967695089238121801076319164	-2319154827573281531801020689907955272750927025421547	1255568965642792080734278268074167151743349711130092	-2204270794912137327367432556355143489997924014850675	867879445347254077853639626317702334032555269631570	-685517354387487210727787429498628547074114151160249	-918843514816179730081079946428812904554779683430105	-1313595409865777143325382574963962607455469685836931	1626111912925679869863149623713987158936645564001100	-883625307826816827873335371907830025699105408855679	867450527375064668310117454884324777267204275409322	-1369408346198752548328355207801090700768860919817042	336112653681950032136615678125316185049909567844924	-227168279329964184040442863133402449207654534449293	-695483583708369452396462468811468207688363691255018	555940597825023620829653094619448628801563722494936	-84565113446288592234567757127253934523713368018384	44440779927650502698031887852801428452289652770671	-771138978765390693505475808109774883625153386541034	505668956732024633636414621696676144972621728910186	672694852969699148485194373331450973871362756805623	-670983402760344348136109873117149614588657683869926	1306795880576886430376057432414903300134111759792778	384149223253522490020251966243721098696979818540495	-978805530354331509965283710589712983240506251152475	-1685694355873287730539518420854196308614124678720391	1936453084110909510881930012812528153097186634334437	-567913801638172577876421695570964784223893159320251	3072922601410094549530591356661759754300208729937634	-294606272399666362050990784548701529125325856708605	1963960908584701873599475402390331102406396911073621	457474410788735086860137548098474946545916193960925	-1300402414071985133012203032091831102074456509534032	1534872914932789725834554824092746649995136151249698	431720384934381031482492511430307556833653961020248	3097767350230938614961869310218873248313167752092420	-852721579126802325513645620972778891961579516310049	-1060233325320578733273088134414528389541599780019101	-946572703556366044611435576356210743993556314016085	1285894543012400921173049721353567251734302666081719	566242432423284055928269165783196028089028538109435	1822132885842770394144302413457661537615542097142498	537488805364282224201438248813398388495299140480073	-955284255745277222820963069259498635673824533992694	1537828918105197591295924816657386369808881603231221	-1048433215890670323377778298086966359113781609870729	1305376318308492695815844461512702303096552591186906	-875310458538820413486057294282837395885364628162366	-1656615959040362167150272586328461252247077227603767	-2607079885148356403244057997006497533049092970025835	25872939503308190785108698603528742061337815203268	83774106196680525892491419522210372386818869984837	-2239530198177155271054962384581048370744283684794456	876321535352932805224656121992105440885940203368867	-1294454641167234647543407110812477495993323367351352	-596671171698453155236506016680002220425828047334627	-867577545229123287393916774243054555295548537355368	-1270394856079135176960084943339752021609382810150344	-52545934782285035254792982147069489959986037156096	-1500260336203668290040015730217876648333850726845717	-1803063651053177828490301581933988674063759759372450	-1703951118958084473515117279594594582716020836538353	-777717953233977270279123773612985842876289931445013	428423320839684837174410984808675928597286393580109	664612412455119435033241052207340089396427617453435	-1011186339180080673948597793127328806487609613269708	599998776952537963073862357919058604510899509309898	-64613635507924789453426919162943513607851831461081	384149223265157103963433593664250865591157790538819	562423480342721490233520151627616408646649233345169	-17195240225179854451880194679970213403536	774002655719168197780751726328508872027284134165255	1070095765395813434833594626214123845711730250590745	-119807764302766285704187821883330496134731319726179	-562423480487505693060407498927287782652903326923098	926233165817614753076309069639999132832010436987594	-562423480518139380429583247822707087809612364600596	13412276093953256204741418277541716358353	-367180258365473798993527751225440490986426848930604	215849553725446497075552018838340255339386065397975	23451847458143390482605669598092987745257639235872	-407182136627273813587239336476866631266194161458147	3530051501376681849438710208538965240582	448762858766681921031343652550242010924228624191736	-19075182298854902420167571171649804757810	-562423480449265360001777746530555172744489318309641	448762858776587738257205346390700245608472980952877	585875327958203388952110360616264530264865776385851	172570047878992511809607043880912414641338298238773	-384149223200973949200009432879246720065863117783026	-1378366597649287584641908058446319431369135513972293	-65012783570815074734443077925961803695485	31543119115613033626855092539136372736047	35906364397328217059210038182719270394069	33493676928790226443313159528716002483507	12597583642375299063939094996634288294647
44309667436248488905273586545104911192701150292826695	-55429864116147993654281629987186563860351760692742531	-52578595472623395293178267165051509808752159426092647	23758477905044630301664262506100394421955247752707667	-50090004604535811175913540799160035121041480547902355	-66721221867990294092392808839391195933318891836243377	-16417429163410240536349239020646833329011862273760423	194907043570377809864219081916618096854622877033909	1332567101026092074099919780847357873738666525318961	12594048892789601584706778476798836188839141233581484	20337051293133902693642238200181241220068044697615229	-11892458330539825120263327650483427462802319127037483	-6375121479154087664865097595051012124297751859055982	21243689527333532412268070124439763612162240565931855	25260787693729549419748187162380838082377836862174309	-1764288063099812182729422960150303912766206013199117	1275290002569749036680700350244848007284353548140964	12495635830161273853972624163206550188883031782828965	20814322793125863725941761943756056258447732698221342	-20269253327001882803970251010585270821194278062993817	-20070653041157773773458283232836801683952289537428468	19491678359931254300781785308451825936477354050796298	30946259253153014111102022345354105110292964169084688	21531252247378001164264971074082850110148380138518169	21630266173476307923395770381778595324297912751826920	52463383305655947330911861466940371030837474156954073	15878116101614316643102239376145015968304980733066198	21006344243164323368627193004030217743537513011974877	-54400292573183172639769244496957271424282841263597382	-11230857512871677242687472556606987848244035061828830	-23307345739163832817043777186075107766007297569156291	30767775066680330298410980907689325880547113807729897	-31961896159977068640720949632161574903482931163178505	-18184139780188985305096214846095290741554249235241208	-19567128281121116413108343270101027792264764603459897	22347129108644960176845652274807584311907156619625685	-6020123139363679297126554297695070705187924752214496	-13013515251570499875403959721803490200108953229734740	-3490200390189881407695988059500552492146631486859738	-20148761144246288284671767436189306383754635948801740	-13092615155558605172311067693496469631986449293012168	-7721621446416767516283484757536239425965240080206205	-2870098699133468523538231298605942111462433387315619	-7641466262677837055740960616830235538009235738233495	-997550152293736727575180990723361192510892534622878	3233103118283973629461043430098075714088359284766456	-2746099520313362298210112584584368558997454366070767	-6592543805109982541251672547331727901448547734828754	-5745290974505923275195943761158334654834725252500609	-33352525489363121467642972036884599352873614802676993	20010460060892218918764918458977466412901871085967448	5524113209149768336396994966787905240059625236731352	-21913043386353879390985715918630448544420336296554708	5401861578973702241539274342018563794257387181564638	845738194049649133537315674412325111597794901471136	6622739272619921387685055468543989110367447682851416	13038864624185047421745195504275045111358845946800683	-3116855456234214715607323887702514035058617152752038	-3901093633352788094648425565222492506155209635395594	-5265066594728269453642760602955642319355739487220644	2487324339857876678941959105620046011932759863201255	-3114350093281144852614097940586564807127572018944405	-9411965729887697969409973686067918979228671017679500	2098058705811988773406383799957355424151950207067170	-7796198134156972505550143476027563010746131474701898	3179643175637309142834046934128615456622489378603384	-5305473230302780844177479003244342639928123027344235	13502545911369536888692576701496582706155833606175095	12253736667210029426533187074908208245525588339646690	-5222420814654243711772716659907794701788202680868740	-6745376636218540372508586340203656497623346264856798	2506908846516212708261840228627930374215868354569340	1839101370706345510429338359353081573460027380454023	19607555588101750634709535251084556313710409379414652	-6970457769405265586227562424565517035513192528559397	-5704429412084772833034638995726638050840134955052862	3678143051682217885628071751067018749333230020289163	-14501925240230511659359910783989344638733759648727218	8266238565709223575703949743278697678958244525011412	8447145697945235032349823990541662975427950057740787	-2399829796323084734911623059260541356795428771516719	14066673957499879781167996546309834132088948857161960	-3148969561972226255721611455450673504714101057290377	15802045395832102718925031106367942044715273802763520	242314368691905343771220163787232166736099335832357	-170920431723609645566632244155311754743413357058962	8811493436062286104024449959622774408341954118389031	-7340813308334286761935346148415978419714383763852695	6119492206036012282782498486056339710538229614267223	8141074862409167908534909728443395632555275710813306	3574910000122216158915774885600783570533241098858842	-605630996194059930841535578260204036461327875903490	-4071977559761940237753190780641690755664274631190259	10723478875819068034507827435752091584976017759128828	-3437813869123617436513828360803927026576706088045242	2519538016953425424341735226546835664560793571604980	2747506430106837794669837514200574576846307483304438	-2567374191677152553852109366467343866710982113589052	-717872078490163965278340331775888050434903867438666	-7468152847474211887601225378013607222717228097390205	6810016183615345367900090151133260529752473813897695	2038036762360241483619090675585379936532289626642388	-7978840512533290825456714633876928049180983278331986	-279306869331429245033446438726476960362027477875055	-6284120135747039870203651167917947457666285696146	2956192404121658198966579608270251541782383832615935	1050255236609757740350106230891465938580817910301489	3120202288799238746548189754111083614733030684282657	153257805548107925362611685783381606302569994138087	-1740722945354776884045875330764412603694999561268642	-6062260297199342547825382795532092080738541936862099	-1237284353224152648315855868319572129144309163266837	808555220539017299841083592080238866104735908972766	1976773017320360459942662846983605478718414588579618	3168094227984699389661295669176532945467410444061447	5907204493772097813560440707812564952620333209832081	-1193734754264139808973257751617838650561406132634399	700354052223822338953599239295140635381986937140087	-2005636857763467796296595330671210802858241467510066	4462447514879759392148882909973948166834712448523940
134396911722523027126231122490254615479957551419225341	190786324516155613544932086574787732869910425854702311	527744683499076071936595279146524639739855144369480670	-94670560570858172422465477482965543548787601277500164	613476110527253632513790969074108023997884915136865115	748669265618131473275195486711690775022467833582528681	452337828634570026712551735737384850919053141715669830	-87116830718915979471337733541199952296160173739492722	-96160333445205202909661637250528256787787667509142780	-366527993324137575723140890693997528402647175107022492	-164166521439292056269266876843016452720681160511579859	285786490999446619998928738201472940235643584192299302	-202550964219986122912290341766173187971712563891623117	-140582763833168326434913951351004315004378119073448046	-188690290101833967397123508271231422694496649861684667	-377461469728429157526118870488306083991385341608825624	-176931670885764736018353682313803338758642368045216714	59400875993955562278611960697208801619085168998390747	116130613882076403565172917361224680310075600850088036	248425927250221037996661612561250750222396354453090893	248152742887129364332778130333574741249387172014079350	-120667593231051140373194056865983193067409206138947383	-7873762294071818313103529123477914527727182270138742	-14933735050800125295911765517797303264779157022914472	-180540362262948108774197775335664564972908522962461458	-312396357411478543637159291462262891590895129184942587	-63625922903380740258169230875353830510171178094988605	-239331623640417270841881293051036153012898134544645983	280886910864233188038178205927035067218795766648565540	57817653487055393852283443289763885556569252211343672	-99747657402903040867874463067739568971363805350181679	-182008702684130832444854945715837127092774512979681194	123522132799148374800366553497264922755247094275743728	-51983726276663607984342846174382267783330087719726633	83742496345169015200523123736981558298891967948810572	-152053294444607788465021384149054170468614915325035831	12399610747764105807988234907564779721206014744567798	72091204064642036458438108579223642795681567555745031	-53867608435682809734817401207235951469622257435076682	49782067036885679566085213829388532903267965347602490	19078228096449532561960143249427770726498643182886798	43911388126212761284073346254993139114146726966330161	-7893238210273955266558592570515733560205759622633234	91390488948116359401546338999704785561116956794785805	21086674037539374697620333592260516765820880397357643	-8805429307360694281968719706213449528817217615911255	88507511492625438960806623081276970616066570686067424	30876127623267620554167139431130739586551190058041813	4201267793082064058864480342531030790019861326215499	-55800118102122127392986216329185085315853851449470715	90171369512388598834081722914780638389734700863546656	12579273900083656708188964887128137431927210563359923	260832813321947735371840178790963662793877169691722575	-113126539817743162779758561421104893794357573203521437	127278157233296726928707075924448689589218096344047664	111469672417336967464667165783582328123362163344171412	-92029440745425625973892048285140028599089529870261318	68898495997499654615817528642802289129618583297355088	-422398606080051338922546953167601289377670678388470	195519548837552327303931720249598454943266065566174939	-55255344300112864396632220351444322671017532044135560	-40657250409235999550237434990138243855895283668113554	-62301097493129403881220184842248406510961801982665532	75128834186147722355296989145308040134911349105066667	21312342620845267247892452327726704656109091515297072	108638287494147663157297974210153972870488938947929985	26075620924234412800915527542713689551420420389821119	-120701952956388888062983274299528118967175252691766770	70213776742695110636099495498449605405322874321970471	-75988464071604342473252310396888436872167833762966389	113897887840608329034997189714455391044509193276059426	-81589237757274787069016891042723330091296954962605571	-114953788293479087863923959884992131974321935005702119	-242372229936544601799714181936529419118462685931954788	20587356148454168440165365968691114056792908990709270	-2172756689362880770910598585361047580485245115319235	-172761386779127087897079221234588496898931966174573825	38142648132710787369226699195441005882152930273866710	-44264481360618996848694795021634425674114440654618582	764461087325073485902641738859868648770801025249485	-48153217918430323300269630120073703495191717335816768	-119473440432038424116317696850800136450165678464871302	-18956393223278715248058808910366723502530084616592042	-146260845397555723147448561475461917302082756323231402	-117469083240049962722575445185998986090706830392043151	-166992054016967427828503707780817502029368647258717386	-111087511345786297178170876464744009211132342808848639	46672262134262780084766809842918166796637378201408962	58475773510159556296557369121888334520439219030464158	-84493786828814421350171359043155705002417793521675352	36283084176177508722812310684625846514827229101509074	-22192689334011557773782028070123720671623781333284857	30876127623224859757267100811513321610198422557068700	31424969870581048888103813586634264882503146706280816	121414881460342723623090832930301895454956	51337955896744938827819830125402852485434201211831287	117100775510808775241347154510043454218852886355893784	4949877431469619732986958963802859935774883154837299	-31424969872254117287314162766469550841922218153003154	55904542672697866129042808496690230115933798126780665	-31424969872837551069304008972868989175562786123021537	142495731125230545450237913181083063323625	-5706710866756421188259702177477154614705974155631608	5406956553628376860588240602471684178017263758221019	6812319591019856009762178352007782472040146080720482	-41467782341805454842659461638781678075741088241716974	-116239765807245538135908005386107299705727	53068816956867527202100155182416949281606099514380827	-117844427135268809185692054756609691610579	-31424969871917679125294782343634652045793883889621213	53068816957198093028443213170426291750005130970193218	38237289463631444198392207627545350261981014142053483	10963141597048447991203724495844301018840389561154114	-30876127622604699316504071504990397021395635649121964	-90200497696814955447370956533020559570803021112720106	-783736661374555511960153976569334923677290	292307166321875445291666978247805139423096	329229319023952981008247111183235011198869	367806028245349832982196418446054885399290	-39278321292737966032315893103990180688757
4293923335671790879001074022194461528080840973118382908	-4507673388526837538789803455043118428331267898919973619	-4359240301476765940217559151086591446914027631749765212	2614556217432139938263039736638450124367897761721219483	-2820686148816961070997749553613980109153373752506739732	-4545172199536084121683165793079013706104788132959447484	-2850882659814860600423388072194511961237688158649425482	-1119147976076018841266226252702988457035451759917618246	-181421697302620971348229562127523814107246473031188373	1105022187697738045648401325258941084155099038259439145	1828405424645169489772804295187453617970660193064129438	-1562163566522499787713865892888379003048810216895460871	1325208379684784512348078604290348523676136137129253517	980979032765577494896619949760759349786340030594691410	1400580393897577385253223041212884746268728382119780482	59893020542645399265339774443336740145001831076969472	1445228635920522596262014976897606975140760153105309636	-85787253441854478735099968207332972403535913217509563	654009066534321098530577892070992751073367383903821142	-1856171399454220722284179881116522431994573494640742536	-450402726441786572778135291368015546611653285756673346	1136124521431085837936363053241946784356676643661254820	2730152110820962576097757976371025644266411454563142812	1893978986465329618787139253384194104747040255988014131	211931597066438517767357721852146492930362761336184745	3994065425766502087477287992238203013777383562499509042	1179686971913869983998627267332732353632632572960671968	2165987159420431811145549085334960881883707149610473804	-3192166119415258930527970126351056481955905416747847492	-460314518016306461638832579947886476919102075378892922	-2234938103164886540347771852993061740146499646553187076	2272843819297113752593810671136003263006473044447935456	-3017544054468208104779050094435516675663732535413436490	-1564960959802633397887881968532639182315620462467450405	-1139135633475368529982671547723562233853301843137454523	1992991156524412226078158740905418558790406788009603016	-658090945295036651853553063257894272612128556490322045	-1084721816296014479896625849127082695942959902888432831	-582485195676840263185849592319976261571548958329328794	-2080983200796386683527896893484329854622078758683209536	-964387071759954489977869886195994107369789176851582755	-178273740200183599797745887084574652311489734728285663	-413755869889544816371857208710941208580951605897976511	-397187048165662183384619656956972944615143264478342795	-441664935370782895064582411446876187391415061157867533	85043710119877530523766666300917768484918435053853715	-65101875346472490321227958799918091308289576423798309	-674722977196454409810890130090404970462469533512612302	-587506625898256129255254508127394114742114833785064469	-1801823801991914266958882201431621386358428824535544006	1155195902168816224539414012942817073101297878774079595	1417483210035849937506681151411206589413695473138547441	-3078508505335713906572334126598850207354655443777393551	324235661125101007865185285870032230040483021879848612	-770334165312318986912866934927867429101083471957389661	997951501622205573127731345700798369815483936154029303	1030711477174334957171894493802074581390541105542814301	-1096522179570198821317698931306430944250387063223686809	-428712760148620963081322043277733765171731538801383822	-708414442004597791606757768728666481469656661454250888	75475568109914411825077475999664785607621665939983057	149346152104838284017757162890112784851493508418682497	-844803107933516544804823476410269326854999059431148513	257557858951356774953971870633623479618704304925125879	-718674567413349543520265021913920375367024542721983421	84772671593083829709520099408547678667901889788151122	-479760966661268164337643522194753518481346118158468403	735250327526500783323614130286759102514426574316488138	309893761648706472632589960590071128583159585684887357	-817291226824046903001127241713327604698226338908217914	-1277102313508102116260870266807286805039981405460638493	251823515211143754765334580045406291864011446853045217	341647976760925874936012977328349575486172669216837192	1649092432498118836770599812114121513890865373112323273	-131773291883573513474355606618777393622724000894952989	-821109779606043754476515507829722922296243069657915102	518045185169261673357621555384381771011350198541006827	-1648195013597043924404363978603115833965749906538569263	1134850773656933481955870427779851089746509707801637736	947334909783856084480997281869436701304913024232676450	-471258587438561629951463992679051943392917291544784085	697259565220379510993658283114093716035525077856108385	-498937608773184743532429167680898756962127060677976953	1160950093530514912222582104289415136049557967585256174	103966138029772850655375518216973587902814842026390278	142369663604523833804972311304028885717723488066791490	643127370076199495171475426814353021856701892889189140	-319005106223571579012156687295786408107209870011876267	726780040345875926800689300814729405626151330785071747	544917815493912129033569335683219881573277713654079445	269240529596704765514209838930093073012813282752504238	-300439035082847439907247285596809261413535011289464860	-575740844777450837544065233430399713917841387624216108	979541263995672634817775810162493697986952448421549488	-69332744577313887928987213642148330586403003936811938	131416796232460416464292227355357117105636929885328959	295547871574110896192350746125068397652661576138854151	-149370349800962438756896095305098851498974926690313785	361690246850408447140367869439343877354581575803272113	-972159659019538394696659378680605350456573382445153130	940927741610101427397106976522528420580653846399070501	81543942730254716022025798041802843739790987317152556	-790923439377536836669449796037152145794879384689417141	172810316994466034914976117326862141989628295924076937	445444900068438540956062165975379676348915119130107030	168251888463066956353692783206222046433851460260987853	21170957419519349675602775581214689983601793791178987	142855314528275016050316604925667731149291969798834260	121195682421589784813747345721769497328045009479665260	75597503612787503454797517226024652598903179367588247	-445807914666116212459691776043891025137329379672367426	-114388466812557626645220479959443663718148078245395876	138447395909800820745075394485370890918477941147289219	134184413420887504193714535764427604004407224045374653	456779914953263909036509463498271891684294749116335160	672450603136970176609961268939208530238821246857122524	-248675484052625842222680916609818638401389742028592819	-138648015454991627875786670887395890009272888546553632	-282246865761239147573716176130554161832019155499502521	165378582029618749655740550707610092462716453058298101
4993907545780782453571337075529708282207491242179940670	2412749666891377426054706600821277300700144453503886784	4818195632315018382903868789111798649526517853694941922	-1616287615054087151383500458237856543095885350873860494	8076369449216489941355740250220875384784000629885268744	6334199756880841893402201423230434665885464188046108434	7898162883973300832150808966217703429030986435948441343	-1678415606084109858804604481173094618018583824446798628	-729289689698081626852593583114213983501861897315980576	-4592700575657752770642766605454211116585276552994646797	-3179800599462042343839116026451956851638140991960861256	3229497091863260383561173520138186715838817487827768815	-4962575971346419755408850700599843632513731350238055742	-1705610463490280487080059186320403321569549497150900026	-2290655052797798774081118737614043440346890247811144063	-5608877800754157662428990935252525937656770024438517646	-3891324349877324128414059521593952297719002073881158043	1705102801570716332058199131147743577255559857105344985	1505288987428054758813977720084508884043137628504778334	2015839174090571478864276185068579588987090314869945475	1700209501589001513456936891674289320124231473428962553	-588443919581230261172013583454099169664157206988691438	545838387023330286576519176323168546332239183732787634	-1526742335258581691922685387436147801733273066988815465	12923017283735314954730882892388851168545207072373821	-2975955389749479729788892381732681863856408711163142536	1488585653674789453382436369468370736910352034383113497	-2772754683025089979927446559417883212720887753433142924	1186902435181835144712425707494729223271239593690937635	-810378574044396879543577171761560255784616220805989423	-1177624890435917358054503396361619936975040949124624239	-1686903022474489013827437288684351039967307672865937802	2046520204292385464725766408075699589614267863583685950	-1103683563820450507507021118692745012672076348108392413	1105388099598718594954662722206736675949344074419733942	-1736930362528310553317809325124281505116212755411564477	413452575688779428989229735110243982776508046915976317	-247176614156968759012107500369379023390674570037805575	-859423226450203569703367307927023676379495156042492476	700481422471102319533038028341951463007377918535271607	-92870530616108628841924312856796286777343473248135366	80653693961502202616810902727007924407239218520290538	-952066645625073338239006138824774059924456604746177533	657173311682716583199809495216332087276899481336649008	823296154054699215259283070114314538795229240437947169	-833089919622036261164698512846413453671939058629266166	1638938972957497125827534115333130314493604202905267352	487550950127567773118439222714547927725381159099654410	-1207839483874454372775669205450710174429838837232312835	-2064147881952426682068657975050403232883897860751252669	2385697947226838716982011103613967075464909108198134653	-683639902745362370292356786614799930627748777739313236	3851472189981499233162814435181073742769641031141480514	-416753112445606434652915707557835775542879587941005123	2458273231751060039670621461305699895838625012371284244	610643468008391522563810754414668566753573320919988865	-1627395785874761397231327661143274780401589738570342610	1888530322696344492404588399686254675760292127785650537	533682069708924760840148695766119783109024353539418321	3882185176485546532759310222098976479194324738479495177	-1073529488030251765100875500221078311177285067742437346	-1315529266961250225199444204994052306144513317569934544	-1186962196906797819136454190536211503974908683886274033	1602963538894647455752416024588387355752524214170426940	697963921672764395041351695586996385960636157340775058	2271760798339030817421339097769082609707658766327334694	669620812391303581755110990972519737227363951175906927	-1226761488197308887068832060604937447971528083073728566	1900218610537419890200067628846149317813648719392685468	-1302195827601623869657716945189900616785335465167935992	1643962153328795425215026156939967519837557768054468484	-1104957337382411113914068279281378679213717141511130440	-2084511056239345011028400921804704441358296416842481417	-3282641659999782633011802339885604549261432011174061010	46592167177386506479388256099539174045344466745414858	101889281514674431403810470875137721765262764233326664	-2801478806710992234470267501973744060448868743371519129	1084872232693430765080403615717625360568361818245775852	-1599361806324184705433350244662601165351174615732304381	-729403448569423462862530331414854416424480496042972586	-1082348495486715877886902454141211261536067475687128368	-1611323983500777114998247429680075750138858312322721020	-76862435101332806891854152209154408904735762544954205	-1892615005445081848069006010651134280820961178020140343	-2259417159837690756017264302949889678938358227674846644	-2146391645579421010748179391373871799135209636588684366	-990116880950202543682325652107712214155966347181914193	540156744487451997376849454621520307920906273283459219	831283724553229879808285679170143862487630569377216414	-1270255423581617697277838492938329583037538078092997460	747990497909074103747561957361404692068048757103998765	-83293226647537045866725825418349451227952017576255190	487550950123657086289816839261947393634324842880589665	699411246790215119711444583881211636752813704327868196	4880564272991570447384705865731864538228695	964126745711443936245063746863827064509971140323868180	1364523804734705036005917840013598272507513288864478859	-151571472587336088209100664392328037662048325234739079	-699411246811242845018242993622716701435762549443619269	1156274764654953922365052211264449133012227395466327994	-699411246824109451065479779852389075557807112766934800	2559791568249446945768498983289051813598956	-449381334356766867928770794128889583095580488894448497	260439547796925309078758162459482264220053337586115963	37099440111936747594972675652662550436683140256159123	-517122923423653765279390502702117917027392675516007241	-2436277444461652509267071472922879326880008	570844176762616595836188413735327379609791285963743850	-796679875805595848477093508831794466193331	-699411246808908440397070437256568900521188193192383714	570844176772570564483601938309250466379770832954520912	736510686926058544683149487219284559066142705361129317	222835451204117841831783880546045433287750847311958917	-487550950115420924552708282259652737796026248711652345	-1719636757950667869055225194738612577122350798833439048	-11600867828950850622211426152552040555110813	2629312506538896787041917402239250727257901	3030580617453477308428734110006213867834080	4997089033336692703070372796801433926749934	-5261325793066379630636758055357991552309818
55898328842107621444228229570266260534891088159985524768	-69482670567378268807711949828256088967391716763078204045	-66093705302531346074758402318103873474272993902072117923	30163190166609872015792373078502125470524092686912702446	-62465868299904493016279839771297219922616424731581350407	-83753901175163730054128442726856228685223098442153691353	-21699814855432949562928222596044765848692248940158130919	-215351837416802977767585394191601576332130895196938751	1835950009693636530705768612413366195059778624286666241	15967126878801561074138480027506980867738936248361873279	25418276730058387417368990901651009128023923013441908302	-15212423356259997905214265322682917287616693316438947273	-7053053467075266546705411530688895471375323383656155915	26069255827194171644012049185957604252549315936845571325	31307216219219743608238476512710692262355818858724742775	-1967915187081621515625536464693403880282681113273371428	2452124701146261837236389069824932168722281505980877840	15132997953557144997109098197215497103594017989081721727	25441569000666903233955490018544767563246986523874637067	-25999912131900798552651371922475084964373078669442151949	-24780350183071957461171959397017501624193374436878039855	24532377091833549007073669348567359322438753783260467071	39037705693096829597999746647334463049407236759641758995	26922886474103812570353565108605694748924166438830208060	26796186623533350051164206747056871681043566512133924285	65713133728187181183905933995997297977084185488111581065	19859281009083100537318127829048252767139892689567170592	26787732971726510997724588948080744429489531769691474644	-67905379739340393230225402382378412413370251063929929646	-14055816876566251447928319290336900360095580665818568737	-29466548541708563624258281176012197928250104008580770473	38535850009909775341683866442460505636925463065068719912	-40266608135696931761093872098823890692394982353520873449	-22828670069542383192009462763278618721445534532908208598	-24310050511788783265306021080517740512064248420163818854	28253397007908879419522479164602700861997510485753834667	-7661946366462738163203928349984981824619777534237462550	-16604422257173150567639132072428448435218011934658868518	-4261876277427135827382111208647372869663987197180202124	-25597075893004463473062855650331172292171359423069687312	-16378214703057807352909733254697424418136036766996310526	-9425346307705095111657209526162225935170182543081853402	-3771404633128087408289207207712836185585316992737625037	-9550515948901146433608988985903224946224996796740475413	-1502766447524285403308589695185124491029469300255183194	3726026837443052248652895129241462742359300224572148067	-3281368880596528039438423092997698500615153867311588221	-8247056444964248628422644174362226826852976574197576657	-7425928686174991401658513500781045788747008715627893915	-41528236306519709791270772542625074034540505122908306218	24703139358213977090752110696150116127469543983145968608	7334069371671173281214602215836100340542750759436148728	-28229055023081294891889404651914599194208805848192016452	6788304768542683343445955555016208224805390749443060525	621797441551922420855708518918777724082760464350269817	8465370349348576040386072323036654906863097700910995975	16284283669951016732530348464911351834607935444752357871	-4321809423139846743327811527426359840526185889337311327	-4876424541515363493958875716743142309299439809399145862	-6587917375094053911721820021234562794188550194463740019	3014371384805479887600846995279196147722898157393912008	-3703544037609403812124922415261032210538868709053646495	-11866621381182437077372564925232550354426234233678021197	2702808303895296873120133403988859123198888122205406507	-9747284844621137596040204608299022111710039736799946637	3866050653233509411817791234105889320171055928003342296	-6659269546803952607208056548893430692682308972120972382	16750052802363108389865923107097577516111124970941336244	15098743946811626720506658202694692628413535557623921510	-6642294818598205107385194979613700942947109625881943829	-8829051218485783816107089089155139258018423818089793931	3158390131618437487494284929140224181045488507477100654	2366764471603998542108997138668739170546969794207601846	24826065508078685281971531682881754583590228309279171929	-8543585264652813671791756988246753262726494363581969212	-7249013837974506468905680169111855220319293223540291095	4765729477231863906464703517666653965836396535454057282	-18390528027157915703441424098300965054595375959113842276	10574116408177064275069363751967472720037280421258950484	10630079340507568579541177457834458796777399380935119053	-3248221526672807645809496209044511225431770458402642116	17371090936698742653174001867317280914218146876916088598	-4067654355182511324684615983324119341235418471964650694	19846287106669889944839543527742894122948724407099073960	169998127108762458205529270036609840095844388354259927	-37766405941771700949943008469434178066982560741254041	11128545209640700634121455007612899599261623092778906662	-9170365868485346708794675993463735400382522725224095598	7708127170172010205791152755382901906502773340903077459	10273799405634605072287698957719985058617071143477909497	4499024627419641975254396586805346748804407441358593363	-797460000832425624922598296611095185536700003530153359	-5140362148763579377885051758617559825439706652422775901	13468273585997868048889314336122035441818564281665824543	-4162030897179293185052011252750886787577979598392778724	3074632046351594371577368924628709755143639777633870858	3508742380900207377932818407061062248636713366297775791	-3220889716386940803758730274197564899056360182969812382	-641224684732176900114526934088477269233649708488718228	-9559354122616780197965756926848481879528574806555667919	8775931450692145498614297651580460165862782278907771875	2586652033568438359073813492125196860428867385830214882	-10099779453542269900332505598292017642439853589278967387	-319403538740301977595261897702533930819388674336675025	278213470611513337072703504748900357690796185963068541	3655359484361070366724578053217374410779667046465623058	1235698873036518489158541286198160365797786040239211398	3841649094717066189532068142360984754303483673985632793	269747479770529098088903220373503334893366210027547357	-2058769815828546243577041376637025765827976444798452273	-7658460584635704584258996242508595725482004257631440443	-1514355182521907387959296459347509059447568684644278405	1097099839003402177812060455949768994240563515516095782	2397014179573607366689402129209763063095048007610321548	4126601939379426435129686921820652918468296793991862081	7510358594010541117251271217800701382826476688188593849	-1597755551588369951413173426856601571545730039842284212	819454726165797594731759203707191697861031693959823174	-2572712889483799422270506643801274759215102806720140550	5511965991744965804860168427762211724791134006697226592
5552093826816172634954782550326005834544169219764315737	1653287612835093822478425074851796552857833881400672639	1753090170138872794339812081539673825802752596299627990	-1206609317962941603224130787899254020294079893579851716	5632157890895919569581366668761928258318800756548644731	1786365681995709062548483808745518569254210644415921473	6343466473441177919584127834959816383581040185725956889	-1615589645737352281998303840335331611485852049420785589	203042367839002621477953129530054507290653148644463147	-2720993715129268203883000023446083815111895982501803429	-3362963061061432448910724661933045209528779074223252532	1783508005185899932754856537482902642713902406704793628	-4999716598013094899584069112189146768957129462484645586	-1459307962089960173727534079366761954887482503841187112	-1506891734719306844940969746656100910388296522589621412	-4305142089474880530085527249674671766733089910627241044	-3432051716366934667901624593839408450280500629648460275	1570456043601269447664295936263969576442712721035306385	683048757889715203465927766815109132798061152188934082	130266532020045058030328893560579782809991699071473293	92138036944481373149596664162552817118269796334798518	413707503163548859369682903804893759413136234410432983	939099282576137009103980188949305018579385844938415440	-2119126045456745258594108844739709505689285104423575943	1868189633280425081015759140468301834783537272255711652	-1480721354135129447459677247991840515699277527763214029	2394122904340492894180309495321592434304898673873845242	-1312488500332422829831109908079139088676053414704807838	-784000360708636979094652857189454207300116613661222700	-1791070311892783339684531554484042821740156047662163502	-969880972990097338838287575340035680145161390285005728	-734757787829688208202541705385896172971027446297972041	1861875804818377537734998993945930989608878943469643663	-1098897356524241048283272726777644513392218035697527924	955052228515624095312392404408063433475718098574219236	-919736058075759458372472404385027133745231557987312385	364222517077635521062696942125487679042545641416547692	-1167437574936133507690757701948785656940205521645225146	-458592191888832580731638065086110852346451760982434382	523345208415373043010661648285234340822766681429670158	-257779178110614805183018603388640235328074340920379842	-144141588939577981172105398832180262923373769086954168	-1402187379784532108609321864317000771299764194353555531	148077093883114257553180582753029948562629251599474619	805892032691170708325545696071562274956568837872234730	-1349565986777009925153451233802502472551557638271669687	1633841462138772807167886515719543815161370129309225264	510624778347169370136275777989985473683440942340389872	-2003569984013835460642151029697925820777488349905809246	-2192365088845737971551189264555033616197603288191979879	2215500874784711584571343540589638851491640380999889397	-1045386359802346007942810247535407937355842310627059233	2718365197368890310650098146293922017753890240022375652	430624675149689351427739972709537146936376888461305738	2461349581065536487156941749514950828469936781070581990	-156687541071680025744077510462446491107582777236085439	-1473299999343841317317919042209612717237616125979701829	1839599870334106558679161232406583795249260741855452236	861898962517628335254809106202058873647039023035030421	3952062387043635169650973344614033069068046201554445046	-1093845822574675786965823562898902185816887565579800641	-1588278709711383040106398825923763434843772053517639977	-1199306182709537134681046445813850092435659384769324300	1564074412267071069223138924415378687933535436122786965	663881237390468760462629640670783945581767527717106963	2199745476734779355878614912973778791095586643898055088	710261273726427346989052406056397235791042354688978837	-742909764276957586538827071360428103451895296309663925	1982342228128364643645626359190506212587280696491877862	-918015739890960067714746810950655214441849695535269804	1323735494021718644109067706881565582700895029042190166	-846137909727873178101835389945547107559426677482390703	-2125675947693601597112807506361681311192538467755280715	-2253489693520523071256116273973923074394496203175888090	-27620931834921661210748505216162974269292073564960843	161279614822164932687355502051618223993854488013531196	-2260644047592412280576643085457149563768298146096301209	1141083844429011325612748298935205798874148587253995525	-1941974870700520372671707271699978931281758648363102526	-979955218322294338249738304835230359933874206007210938	-1157120441775961325609855999513632060386730034961043272	-1353004473677266371861420235884278413940170165324000587	-70442025899559095117421377567109356946016281913551084	-1261450906101129323863169014795525599477183287229247338	-2279618591405930466999048903347876907856069911674335613	-1364863038214180789735203120964384901039028598290029047	-207566124451859305709881042049480554994788163004669341	257699608415883883069848053992832213141877077065465479	528703662029234724081188263641644641855773319489486978	-988390281728395447998513573700102597928969066012523253	739619563012189687097949172377354118776785841175993895	210915900982920685718776795482589322552215044954168428	510624778347137013808404002919924310334276757179923207	688681404363123340389740055277398110292693493203589468	105798689740448568625052104621682689907124	826014971208827804886651634248467962208950638560847193	972708966229104810814326908732421226220541168526260131	-391851630276408933273478823092698637372956860982238393	-688681404364927932684155675626084019118359869332943491	1157296913763923520111745503090900916242948815136111936	-688681404365539308733874768538191403503078472801457232	154432618060496175445198701763579392634466	-608050434573389701011989065165438522570843859819085184	228994784665763116893606661577904565218257545182804233	67910539722391131503670857167779780916632553381921480	-381034421884099594579218438565028296267481004249182112	-112922552267445620146730726599959760093242	299708877363841527679726177084792459524075152662120693	-135203806079987136517520092722467236008392	-688681404364556687914911239828575406173318564982765938	299708877364181426089960267327049221674734139836838790	756591944087687947105801248986284160095458211342741478	373291211501411451136041095906482158138252551336087671	-510624778346458706302121858772139672582090602447479205	-1596440716303123339021200005448953491395354941892347602	-842803159911045542256483171536356492856049	321011330311212020881154248692359134620069	361650757992157006247061587429955849739332	398193773239564611087109953319786049559903	-27991555802113287020479672142743875028506
33843738788019293227589073100416938562812190282728298130	-50767870554144920437504921995703457868302573691538489775	-54383535167142530754571062988406513922198331563008797657	16689537696734731828281031523013537333993778630691803369	-67184344189488585534042454266826283570104829343270891365	-86539961633896595375543028224352223496833383609049613319	-14581117451582200032423159597222458126906081735503669584	9341811316209969559379659507742090694201769989564255397	11555099339742461733203383601335405929329592197722645977	19334590230510550217980005790800571790117421226909079477	11422996345132385183013966241448570804378733275870894024	-11702899938727672074361070287068973638541179964003399210	-19524936398472134607861362335682102532019423730100853408	19672666563698957621355442152993517516444222657469612846	28682813182195375363802514383877473015463059512411353605	1901011257952715732218642912439013896420619606610116675	-1293421119414824060143188502334898381629719180107664992	19234360259459545336562790522302808843731816043992832903	22574160477758259300959430745043469043983617239981353259	-31544296597515677728941601411118167670506323493634176701	-34832525082771118833693060992172206282242345570053823624	30451634735152852623089753054240911601606359646011784488	28926399176971453747668404430029070263202161753629319248	14312574445916941658341865562809586315419148016627881055	42994313164766489329115743458717873269651007960500942439	54135435594753290719143098735308976157000410557830971977	17373347670259041601983752870060484958443640352166648027	23868446597615024677668197532646581638272553647751142625	-68846478792574860708369637141945908275284707052040221302	-19370595031530313111135484638430886914338669498507006841	-19905256318381425275511956275956327087352675060103909190	33330771845234670719281080037924072488761373783633866232	-26054477902581454991671255379094782388357757612938657782	-14319696707837294046162770067002533939154875114954621544	-22160259040825812392900494422590318987930620501624288698	23822327632209286021313542795056285270977649208056613167	-5770086992629053483382193578743803134237475613563450818	-20004081891527803626573413592610399884680914836858736609	5905331301742374991847159089377683217809188146579630415	-18012912076222960728477328808805023413353115700616204991	-14049432806838110135766069720752445280305926270228498253	-9599706651946721361321568299832038554607066282208557327	-3635945674359184111381538323751453928652780364249325268	-11708457959286850392321110893178256376532294076612637839	-402730945137247849368734603548757839779349410542223256	-1437510270752491367074263040909506338481779177322325143	-3052149985561529576313600619428439368845532236384090062	-3538773674284740503315280415994655310018480965926948679	-9370001000050821916993952828833360679801976103673524630	-41228699199421079860551067713731793594710523299660098919	19278238135379947238662480748061890182698913997900094817	-4537535613901097275517191833445903150396334906787622874	-13733912028899019490578299682140946995468553888104465946	8853354992609983049085494074365591434482564326858907147	7636045814718217313235437596447056642692727259419706139	726214475272941226386969087789388000955507629165028790	11833253504494819399926161539409424464123752177581827484	2999253591844970062773112821796083275654266495454889002	-138807073104896593811567949196989556222270331066041095	342106355508103208203621900488543586958670282924289554	2796671052154721604946202723838942835889398519203541487	-5583640726762800975683205042495376917537189447813217985	-9391179200225365954715804300505459948212182267604459149	1373481898433321457436699000234431090399254310613328029	-5093518641391020581648955322139189054317395458389370158	2991467714806495568008948800991052361967711601363333030	-3803304557157402179926461064095470013203126990340957325	16556723008713153977847021206169557647617182771075034684	17693211872058447311990307149186640321326984148430690908	235483443728008939778284563344268915468024516138597472	-1439022950883654304083963205097118555869080222268719985	3650048356162088049331485501642284556884159858545310132	-774810043162143107345379652107795326622863281263874622	23759478043911552888467912788228486319819764151403913309	-9403553768241759995858301632583149615924507135190965220	-1328058861803287077850794471856124515963558205116759910	3433232502325413495429755242808083102572489726013238940	-9018067879694439079300184677965626403748397021089255474	3324255920591167068419212859496857660897979040627796842	4546429800756798739140801441039069621264352699624970758	-2204929657865298789189745184953511076560750562385923648	15566480446857130664198585422716525133827378966852210316	-639977776263461248258280876463840813632387472072616805	18869231409528232933633866452585864690224207324235552420	-3934385026375533652792970135878169114092745187853377292	2090779243592312328364426189093718742937289759527461389	13141430688782597747327544931523090084277654680810041252	-11115001672401460993075681036686386817052003591559070056	1632165548154473377267899783271344508738706518230221053	11254007461012311547387893874698798771804391404603255133	4173503493750841965324188928033196451295317445838205578	3467419645178077861276730074175531362376575711092183618	-454495778825494507007787084168640375687225307716293731	8949340620856718348187463909333376512426913732794545146	-4241660434885557080773486953596756977635499569618164892	1643258539279128909652871240392994577934680433255207477	2434134545768134090413902557352965667129645372143292350	-3865900765188144039789037294414090795167497973034272548	-2715796358731489534864931684508479218464374438479186808	-4571966952840587137664979856980240771685866035996974678	4397911005054274845746648552420438522345262954936869377	4245224559018955248529252276867954277438871003923606785	-7558890727296076367074952694228261088426643619251072919	-3098088959339936086448465529097746312207084717935047679	-1576855783301599359670614463174755305205071564271796189	2997333284040561440356427142387172749078323399214119671	722416745181020206689226467036277265890604209511261290	3112376359386847465584337730159007069269893482826372589	-315184394611545657468656217579997339743802971656728006	-2951399505778281176174442874940416969589842403388060472	-7900380809407574918687738354948046628487602542940202108	-642914515791264691073618110025493762236969819659929153	1508052846188575901326705326533297478668860212332270359	1162752805024555297755775534988932503351402038271999667	2989184706616786371680664053806956809416473117204667593	4294686182817745679020993150948699227051290528608659061	-556983636850871410595409456600982053172903781923560012	2940632648449864459231117189219329840569809979900854930	-945040783282312658676908666549734239631947820412044895	5782022293520101159125398060378369383529860864764177860
30330728925639044888661691564623505037064627501992811576	-3806085265179429984594316870918811739526425828081312993	-36284788563755794002016647337547396665434650217585358547	-729534764173779814714032560049320304238928092747227658	-12777142004533293465770990797875127901512014254941558925	-57833810136400446962394448557689266815477560463494288758	6502463734810139014784240570507903712143302074027810378	-3732912070177646028755329277376715619049493194812068424	12878405788877055267869184942291399189170083225562834088	14495795606139501100308867359196637975340854470568146828	-13733445038560663796544852764667751490981252032238443098	-13078389775663391105244339077016271446556295246403921871	-21409134903804615619464891595777509022201421654225157127	-121998639185509889147366987281169407507145107715266295	5620672853308988901328335813287751172886751238796408326	1879156680336325496611058872461091884995086187217182055	-9316813353784539694144614367540594413146283721102456571	5896553761665739509241591789678743382879583691951017939	-6798368602691254282102452272532425936448438033932130589	-24938616053823034119620360018319301073643321469785157728	-23754086576847000738477374168888596376861684419936151573	15891331191128681721231575195095392037904856502229208999	9073749301347539808977886760682054799203342900763983821	-16483710917461307130310103173323134825101965523300842588	33132941895306296772933067226910020385525238860446664776	16216566427105252396961364789644972105267221250565900788	24773052216883487318408972541299973687046393265853285597	13652374028488318298358896714034123367525141910658274673	-31726423850516762905026496029610453292491937107453589958	-21214747519029197800006974940922589062242841097541499056	819328565365820137706135905336474998989211032824779648	11038932336417536570908662656765754730755812212214042502	4546413057282343950924217893795125165393722289194587808	-3380629802807393378137785259902420575149734630723209634	178467769807055263565385898069499809694729765993578738	7615106769458775413573784598023264907842728739027227457	1276838505487931358640212589873077729582429538175799058	-17536584289821952495025462498476549616349583886032472370	2357443912487691427953015697080030505720497305307563506	-549262948417969684127587579215336981254617753805310877	-3394185557318567745048114906922089795391986074433965278	-4495244640043951868873330950890494834464605868559587292	-11234996041482993741589321374570920823795020599607050277	-7007464017886390247045539416353081991689336293065064046	3880182782326994760710568732762663272998625695478702784	-11457421582293978128633934012603047604985123189103723606	5833752922523905901313242623906826108806663206223200022	1673054719406252790239974809091758228970944559742584483	-17999769567528539578784510971946478631152407251100761803	-12309990118994985772834605108372687971048704208707666495	8296333626396339400777621375292821726183496996594935636	-9805411083446059649246186289494430167321318920558435935	-3957701694544874735704587283642291153727560039558709259	14205209738093007993483499747877558977979849686164281516	9011040127209690115298388939118488782100689462113563531	-12147343698412356333626249355664843094131909813708837982	-3480446070088171988045456947405205615089761420361585685	8110651737148295764699161543101942196802365704582220460	7374009035741038774754824365310478105987171961933259244	14844415723162380446975702044160503100663418717694250624	-3749662718450313303832170896781727498108075543271123138	-9738507475680278674814975600297228177571569364125567648	-4334762883320802021822296649077098932712147318217769861	5567909927968538899298871552585509897588425053725934267	2281143522490869435198347623016616726263659719399241743	7657433651573643326533622122370299239864071069151353252	3209421902102781128627152161528704591902010898443939487	5070544386640043695345167550997796549265600296292864483	9722869141255939863294007850397223136727695847009346590	1061326047534971620348566943365158114161117943478394142	351731270131055187220039523385337676491517850252303756	627408397573425774165500263706851819455571545225483256	-7563552122205413998736028018278413117395517008267123645	5425787086523851444291986627229397615528777211867243383	-1941743388404089550992249884189695306526487689287567734	1749687654159344454415284152215690797579346895564129179	-1589559902074970884378286296598636716271942718042229835	5848652747109606824938539208636974822155669723316919913	-12453552550796464191862488055735819325896447592738667434	-7724623998100544252751213079311483071474378409214916304	-5064192007643934093214372660235281835038565146128802698	-348267272585663016700717418419145553234471834987986307	478628087643341432940855091716429385095551952071661904	3622934166439758703501073640821785222364169026646965062	-8292234349348754638071869341477483374568446284934680008	5269395879308166661907654803164505768984215935479023654	9697224496420444713451405837088523070202350504338478838	-2648970694610750793638823708395040160709713060776674071	-1669783126660377976505875978789064495057289629299194447	80328264447604040146519088188688904573558084797955897	2745308021140380949097503836169552497773035760944325001	4415091147797350596868592762127244598204583919927480631	1673054719402296671607432773536375868965220765215531552	2661708163926249927567360150730043990197492004373707755	5004905025346821540468629182309367347357852	1626387192369012914699233259679648783830413672435865382	-2775697165841405931531886048114846691854902107551246072	-4213151639625335313668033958971139214472246459471608128	-2661708163948932438974777337321813923022060964577358017	4427828617139521650058447581018198431795909082841474024	-2661708163962379083933045207756715538268269284633738904	2698207467717219606764174336990644264911409	-4743296894627742948055928160543479534285191405840788755	1072253301750264972018594409719633883904739464301596292	140728937145559196631316796303285236697590667469115467	769479036027348564153568892540042450541688214138523296	-2552621216763113769009494821442051182689123	-2742036428404000746831764562127299254447006249766556568	-912016178249626486791411411050651630530316	-2661708163946265882524813719303541278551430008855837414	-2742036428393715263890673682073079992737286068460478046	2802437101097728149162886448354986060134623078845879992	2708375690961214030189606171248950532700314695439562669	-1673054719393450549712076542260205661783022510288812546	-4662968630193653126588066241861893992169727894141683831	-12376125691772569392826185475245370636642697	2917965206102976254993482996044271023666135	3353514962472543329724080089831662262649564	5360145912792718956085187087187337015939950	-5303052712375344856428931432207719880274280
-180728900566524775117865852916827921952376149659748536842	59099083746809219127152359621426693274040533972177760643	-38594111050137660661175329963979437960932889974982885907	-133559207992830587313044046723271817552643193413197236773	-317632207245242782328845096427704659993636828637018588908	-341427673411874611055514461884971238831755059923331064517	94777261748049048966857565908847023820415274236053586202	176866816461004403883118222955614409494152248902115960626	153354060468911970413923490510767669831622880094637326401	105218150684923549092790702649303225070098880063311141669	-134398009674521992268533792736620114328067302782880575802	14818149351997064023136531573183329498677748104749242316	-274037927812445213425169980768255391015587994651942239382	18636877033019153247424470455784879620807182428407815912	88014657748185638214492132107442488637274766063846070619	44248762545679426681217601998352256712696064234852718775	-96100329754603692444152531688685789805604117975582080752	146224012603670826316715810917914205259106110104927470323	75169365116872242166510764708372195148703658341325442051	-150556149392592264035890596762266073071663378891494253881	-270675428931398564393301940549134997376557866225829375528	176275668859152672924539024656386149393449965367427286512	-42692830866395689657730071482280991791762085220998393585	-107267668203122317993738353188477724752267394213918846714	375397858371420364131656622447082426638981023016962353419	47011474465427865097067974803553865621333713969319611030	33338150433655475977768381742899789894933958130665255028	25563041620746725654302529650309313695239001390548492571	-270012547486143783077448222959715253174993812214590288581	-137177068603520061526169252990464652992346293828570326593	66832043421713841098465050235210460633823371556715792767	54120491616652522517958980658089854286749366581402129984	100503200636330055959883639348041521739895353060297389450	60627815725298278009326127152591692508480885720567852757	-63171802913447100549641036358830458574976623232454957367	15072439132821969223040428478061049889096680122328881678	9631461106206292065402852999565284352623407026110669253	-98050251936201653390297855163271898674816669539239369154	143946467233439203834468412026489563410374046004129669314	51270500521122773209057753501773333368591373985956199797	-22758621298867953327981397217356376871531228748215741935	-49708435060788781394272706470006617528617709485186602903	-1701341048187006779788507213751568090907933438605128182	-70599885866587280127983324187416665991580135347644224599	26740738202729759643545605293233997042041355924261247312	-52249562022710856750084441974602111576018038059945833069	-17594271270560171778592413557184838090735936731076140749	46314133295350891277779143538405022552106687576335769563	-45893579044526268475105947368990571026025071921220042884	-152216192495889530292376235876262411138405212399925646765	19147599786539648752832962921752794445233877650662655246	-187960390751675254611487997434532044919563529292360511727	174795223151387785579472142931932224820320512969463005262	59549449863367939912296658678568604865230169964107591978	140898678151931224705110131734933982156504408138375332539	-105586443629917477430858228545660048807890230010390434487	-10845778077123781815864538015908704559686101127008685245	124260013343474570226676729601155007188270658296302477134	59416995262697265974973884554204380812801489505236150436	89272695860482055733431166306505031155335969343358085063	12187885738181646679878522266417288240392812338260591260	-53870551786256388137982296035708679749698181509229411413	2281698524657471099386516859783123621554742362754959487	-17012259676420469549568325523597930102971465396533070528	39538809215440581399559827560217691325305878824234177593	5238486581041287735766692304022675468283785590778349498	24038059128116060988271609340997971238588520692411694187	65370074190252631012418752762177352434925157320043852817	107448855121017696837072725419414214245748515702106253716	93445524969188199622871478390953280933204483343754430843	108282162234366817467907724462727744933350159013790584934	19501096092924043049210700261367452008707535700350396057	-47027393312160482933187023120308611693725230990931451136	57393493466845404797688386765412720270412828003280194360	-53002783474144989723378705861809981533247645148972897399	74724115755949523407986774513696095148432720364135434912	-11698373079051685064640108390067268023829344915776918318	98806554068607722095936160499786168793420382745984059619	-91747202268997560957216860396671320789713577736744211467	-63470941803754359681706494059121218919793666142529708945	19078567300534615582555335026933551099864605675726100148	46919034572758108896707472404525080503364781247298141755	48031354557892397382703010025866288209626011510266745372	52533527239094494982864111180160326509749112689416817430	-57191935044693887811101052320653467777179169120071590811	26468609939094575810290398482382302586518913474456879572	67865484328802850216458487578632625821130876615837265141	-64506812790729950736075524037335939119950157540401343209	-74572262190179260068469283600361137729965341598981713069	46981437408077384315916688481153782031203290790578819881	8979710499793551145489943933465414243240138077778502690	67646906331821191065696525224760816678763960179160340970	58777701465025528656169351196520825219219795483485475789	-26855925842476284915665138040641010804429591985589212365	-24921708007678488302204544688828582804111890934822708023	-8409521284976131442941827199716308737682689314797023716	-10009607208442126370342083840048698567291352845911892586	-21651008060115816500862576095011392781584378088514795384	-49807506842676619699853022561415409632120444046629234118	57787614686649733417468654029679621830865797996025980060	-53329279148625156572268906036110854923749217265251516974	33785879989317222212623566543139828192737918627321869748	10818798714983574087186848757123161506796197807580342160	-47085687677872682850963105887864201829325633624751157879	-44388001925299255385923152908985161943047499430483563197	4992545297304215306995701658455778794707338930181479813	1176639259024732624348654170258240245789981319145295600	4943576980459555022625601512530422775113088336201410964	-13105668897801239345117011252984636473474133559037524485	-27861692420995572731395772039310083255669467091444718191	-27384667027824397476488084242726417880421602621828655586	6260691145624823526506202232437422978729803184039514564	5895459149734623103241699863920538166974225055502609612	-6190456918687737916748659164764633976762721439058415298	-12264598088878786856918818409147993212908664254520177616	-31216010164518576329897094078733157966997277138351507049	16941453375485252657260293035473422227468697440189930926	40158394065862716426764046492693167133446215100806891136	20170590944345119501905330902386365038944253439264044096	28086823317240703355080732715104913087405441477693973443
308930959885251717373423091594629178006751196726361277231	-102001587009415138682793718377171437109213125722939533890	-635529422429986115540048386484524255838115867319723317176	5167257802582306296294105958715494776573038368352670990	-403543954717415570611516009020002148402457231791483269906	-1011521115581277141630064933430348598596543897678151247878	-128446630089641466824661630211433105793992445671205244212	-14710292984331855660027396481891813780435935609547846830	180647461780182920142804693651510988195616712411023100346	310809079361315368807608220210197279655767031800978780563	-97840580301129927272104146249846229147416048666745680495	-292129664349966360010343574055140520736261918505804651894	-177891829450106987056495197992749527799753395670497538668	49447829966512684567574018957768197300687437873833116335	168170524847691520412241362760884992081191095485282698164	185283063312102850796190538257511883465681258210052570049	-51507326615061718093077004197968116131840678844744575602	52559837955112377254059025178152520755251059458109989549	-123019234157500970591601547443576042978860129779307905760	-395236857916967161183700351652248280253200830253506056460	-379755031126762971764653178070043119265541847256428551826	235778999099980143747901435457028914379074618247657397300	105460126021830157687853372272910432290932420508971996576	-198014691655713728905559792622509235065203310204091457545	469121128114020783138780950289259643940244807213084243854	309813635984686114317673272605224160339596443799021554724	332439317785593206455913455936745706617812604758442043317	273578201076768173730575734740073747943935487698839152851	-492459440805447563035828957868656037274365433053087981475	-275499224503928363701639076444157558508326238876349558713	51386113239572678928730959553443725169090415002387833472	199559934075225505606144645577974962926709824619912260055	25438438631660907601023134801357151793434365869061592451	-9696178148255975369178536938126657405881603885794892233	-33137217336878387754057024613999852892285461083245204166	141061971158192167492458712145479237248053925802204507070	18022392041803901403831704588494489417246257523035836153	-235528992506819483017387884889593358962867498703373980068	49867039710751487721707167676637827859856938716941572435	-26863669067400586268596802538056180942010175346336382486	-44011002575746660517960349209018911866512718638569551502	-67846094694748480693386284133489483315145546908433528027	-136805832568880105945361706094044449729217142832611868496	-128610853032838020454658598862633442786288608553316477301	41739271603183176712687517118732000571371954331453375164	-133824985962595466214064373521082257783891736335191990430	37596938239294065110297912453829739996643323353251248184	7229025948374410158151557326241518442864080875630557659	-232667945217335181334358880247630119298814120369776817822	-116786577184722592587075692375423121001931787606680474544	62618622543068291154995299021521434033157138549597498662	-122987148022326311353473457103898838970240786186990013611	-149955747084644323520477755643842544089029607901703063320	200110119938255541280085273709553036899686869851727368046	56537473771778081841727508733406662883210377627022316521	-191720988204970903133892964847783659141170062370439289994	-2827029274146029993650960811627120651712415962270421678	62033328118953450749513976777493166801168043834171131189	93235737859920509008881526988263310131461347706057013497	108436073848827328132940075396141204917920340690926402205	-30265558035786914021412585073967814162827516321079870251	-101627587817164835573784387889256940770587407383737462088	-27089138650312919609852573399639058859360468945875440941	39256407980970032246156226034264560050400002345232252937	17902034410270914499394279031211035665400263730365626653	51674647098843526634826446865490768043371731559257457490	31768606133392917616478993750651897658076372291814468974	109953513089737942183302972206262945152716746849580602717	83784312407874346681121359759258891329511238659597855164	51669860015525287041057846031216095054290417819165394010	-45204508978221168982966755520121423882209849621808040174	43344848321372528257766782711445993520220958865809813761	-48699613674864942920658819956747290142798516686335315185	164459196128909777833612923066204532154195352155736158076	-31392915313168830816991174404380416460645486554331368882	29739593751446816281887693199473744471296308305009141713	60569306033288166486757418743821910471272399729130044465	64438741422282792570088618285796838991259571646575453675	-128848814884447021265733681224055247607435581400330090519	-106146876895084677469707604403482680287034750928243804198	-36983917994562924723056991616732029717133265412136592312	47533123413077369748967118884926387029373967674318104865	17104500091635137467530549547276275618729926759042670343	97768197921645969523203962280204530517585278001356443191	-51851833114827431623630966868458891108063435664777459965	134209546357062336617976322893184803111723846065773827545	165844182079109827588966544596076702031695883094722151426	-50132839393136252002229363309595382643309854452469810662	-45057474242352004280762428010886491581383729139873352855	34818223762892415659294310978820654815149027757076029604	16849888170885580261406251175400677300783498627612844555	61907362413234179848005779103719094102604028302137726735	7229025948370444807146238444062838312858804335593924921	19860112701950175531665798163386247819179631179379066910	5019137054543706759810653737135276328321703	-802788359102416177180004344171857156816134517012312725	-81464745920315232083820328764670458878021117968488151633	-56487509149377362357191060278907060882080231370254249889	-19860112701972734990366702906195810199009922077107509435	31634635722074653374000772170345806065704602400098602988	-19860112701986155319036553254705828099377376868305490172	2688071188985127727581899698652072844334928	-51861938068219612287268621925616123052822516597321028545	9620862222527283011764697039821900547902587007116242928	2090869649528344762181706760198339142177500741160637392	26961813174284977095065167665829773895272879062022110971	-2555824584192111776213067555330668288303529	-54678336464872675788025591858520786087604417400423705689	-895844856171558270494667306454658582078912	-19860112701970101223082791094930710466580129183462234857	-54678336464862399931954751356181203950124638373950801191	21950982351504304762232512351359773072321288891105511205	27891927009424724010167495585011006818769277696528546493	-7229025948361652143359099610957093695835621361803993812	-17043714305340622785971667788274736254303029868591089903	-12320999985807600991044756260184513272497171	2890979039085226411827989848541923384862226	3323937339174283521432352142231663964529896	5331949713774416502489407828375617907962641	-5313275734002075631948181555717158871274088
-3850057571814020022975309664909835685424455350432702771841	2547524040917745921235777650247253062705267101410535764945	1384914583857292156670470125241552477491159302470389675490	-2634049783022495479144730432264140774586037607380705874351	-2590239651700909768402366221704375374729708520036802324522	-2254290373281003778953114004098488478835336671806284113243	2350847630284842388219485301804980551742622514578106800824	2766629606346443426912865422282236956458442415025731755074	1950575531830049664072767575909861418603578742690386999581	584381316705558627161635130925600338776797041277905888183	-2300053952333500423119718561375306365739920638186156627824	1114331599587962673304126024626910690221098792337450717447	-3839485826160562684502790087461357561406462930904986161775	-127835558548856989008775648402345279986246430666176528357	418680767820137560076781660739707073157407918185310078062	456289472322269685971924651767962183406829888444979545316	-1944018056235228010760297313632106423386882688847220727572	1885269173726844649554648005623484323432134594929946304672	665209452460429638810612642164125835926640486022039938666	-1015624284156182388103902587041618801931091737599134851678	-3031994290249511049487066033370601406473890447507572893960	1665405698645647110798642013996961854894629683072213136213	-1580646579066149015908192384368773416437239912567623271307	-2070004659484003998265851596279189088297001174953103142335	4642818923865322371776616871144504267021438901804090043097	-1143235929656630316317966209301484447816850364002405998925	-167642267660239057157419222101994221326205450260432330985	-657678233978229803363697344149526705612111687455182996796	-1999948024937346883850725054736638519723281941874223161478	-1497463521389376442909304643221447222112088114795430777040	1697027417200705273415362626240006665080792850263045211500	-307923805592871153858991918239754595162342021931788903643	2475258934894891890664399205687603733595045074415656821261	1292361613104357706137384335166825686958105459020272944209	-276278299220638991170792301339432898174902105772619725969	-656428826788634907195851656876583190298489363728833460306	430371530805863246368441003270508890727484937109160873430	-712153090034000879430744420141579128580084379179269001639	2032616738065377547816514250044127498728495342804217830607	1459706981424477402144073433474779766793826332754529800103	151114048246284940749124196812728376904530775146938514287	-552464100081984435007222619291722969895525519386603786115	153778065688744715551306936356140563505949543295977941477	-668868638311360984091316437224763645497092881197430728960	540846925978936283467525260304105049790822579865089858395	-715596657401594136577738862718741624737888703238030242651	-106299683397525244636976400207902606074162654086842425656	902768667448836413817742636503306806060461270661852563439	-280607263782312321046128978044895655937892926612377757566	-1143828591087984475926983413444290319177422660664101057814	-332081628148584574810547743603085438631426959631826134912	-2870364223389493594412582504177710369194928998614947622239	3407336666351154868985578299198141556726208822140791252263	598337287209702213963340862725045098295564292243425213818	1996320972579088832316912339186157239706193269161880629654	-1724829134069747959415879349962856843899405146136605956111	-596927442346181565602989771039050387242948460923835003066	2005187890386090151493751662657288714507644565308501304611	863224807284783579723803665038835639141366040951935802090	1472647161627167244354175371005178249650124501374676776618	71131750792630985959383489416638144674790791781581219040	-744557723609829693326126988031937214388383358447777425389	422802243068755009065153046814150081084486951613708380739	-287368540047802965175004486033218090699318066796733163721	809314203851893707463908966104984296326736952865374643533	43257680666835637971875122538272381855537417908550864597	486427176567313227081691058896194154945865866988391039961	418104615227557934022134317414664082317024180145405857608	1231208324501194785282242764872548760218670035246214573317	1533134542642734375088245019940181210320159853767514171735	1880757662237551698733245817251192046703502766045938908489	25941263782478181096467772091760874426093210114197769916	-730321466116287938642419904197980320679118445749811657324	35768237746086004121276080934627997582579489961895230429	-646055157588378892743918640656951216485820652324605226230	1309393583988724362645085047667559047360209848309599674678	-365768661693580776014342249612942064666417937463478609581	1881507133006885635214122190250426515700780611527107195647	-1574769140617564951555006536859740339014067415236213272002	-1256120188009135897076135842004900343148724645609616908378	384118891683607337199890230936832732656064304892303284252	285196537224769970746343140571922269381951701394725584462	775178032069823900562843128062107521369757398323568386356	137477230859174587690474535441182439661844239254758178442	-804089564571415873123010696515861063517487679737284815056	244684364861962592281523882349428759546913525156516029422	492024330684791804821102743720846415529465670326890337308	-687876702748235810595919365403096167280552888857773458159	-1234204931856477249329805380848325509633741894198924376594	370383496330088145452388823017426378780941736578575721938	-10530059420618465203597236177247598402608691014666842248	960881148320688384757996289813786515921411441816788966602	1007615254482337839467670828849139967188461774878013054316	-774951134491691250343294621264142534998358061156380253182	-252260314238205068534034471679508068385659120420519856071	-173026180301815345795293643678469213209238357973412991850	-252265869944347895911817383045032226733057005249024282099	-191301969311979013880657691398568034241340616561104465708	-747899167468250456134394264100243109062632750600024739104	1108695174001552649064491662681770875228198700486201928642	-1033742508499392677895873619795962957820720666977070235028	388545628648259954890151260217005767333089918178765051309	497322390647960062504583523616900143039877100261284576000	-671451402502203453925384315135875801352322173103868128075	-737661999772388962349740339003889460079822907004521807191	-15712583925754809429947353301266701219113258653151802158	-24488414221597041870919202151296207994470492121620261063	6548730708502309198722979624272110222744596143839379366	-198802666671387007302302986232537418675939231501870864372	-357767732686150273839485318014793857861443845232930561933	-169679180737283780019937691382338090013132124389987936061	169974361982547379443770763064518399669069665290253202403	10527854170847505113907381055316692883086237508086006580	-184453482501046364516470033120983562664141621730541467946	-341554763581183517912454437340018216054981569226274914759	-662283254162910318112521614953082307405064658404388361159	307913444426000793873400556602137357745071790601955956557	565632510159763955901443135814374861794454854314146281968	360710058972866152806559942032746870475745433863492918219	299642212995209819635230780980506852301851181905414335979
7896355698137293900724720904023436375009561497531195242201991	-2535092764097876988715819824082729453265886630512016797613980	-15906487740849426518530615270356196003436806186947964064908706	133609363012214069168040459733295718933080346669110396610572	-9952304684278043700887768314269351914384285136198627373034236	-25296648823498186646564849251234364127539496826650366382342429	-3022003518567725111232708332990974324555029436672922605964843	-405982805569817967590627873896312836788341010836222089616450	4568491938684999988553757895610985792978096907700063013353309	7743597890506883763251566106970489640365375284103320490215019	-2568471117257972499575893558781262420469506269492380780924688	-7248348705030669119386478411702334422107415995484901462360564	-4599756564055013645508173387912489218554764026746131902540933	1191741880900947053851117822024857184359367841434180850714379	4136674910562457858988262267264614142186670354109269491382781	4510987597834412496354777340357095030240837425434090351498606	-1360198392644053048988428730852445718480374116048773360807523	1344748644315830738985562368561720388984527177427163418597592	-3085043234839023993347989507987890468643984405109474189330176	-9929773207356659422974964035603618941228900187851951372667170	-9530079834445188933584877298777468246902153287176134493154157	5935510468458306609309457859341655950521940512849974643463819	2685668931933152652247940806895976395447133710266749973059226	-5022552620903861592539975348918169063743236550608288813636942	11825501403810158459435419154639476696160380606795975979398497	7731033652727768415801032644930986694684702001902369293018627	8382421444375767146509402170014845237695645090724660054916457	6816416893126854228321573152523719988228275148751732751253856	-12364543890077365668053148984348156535899092411446896838848083	-6969997515192756605513061838947478099544492124892319380007537	1250226240328149446826952635303717975775350068195562647606891	4989194143261310648089300979442738281763468318510986538589015	669421787480586582101260860866660647750762506319439646803304	-287657955187561847241464875448708917922777260962254282332265	-795672741657542217018886155551819111262723262339030938596998	3531637854285738899247681401471939350964505343587552463780377	447391835060475902321887325271750535356573902517530032752020	-5952865608208585243366159811871214386237465245212939256815271	1246280865897396922453731419773053248174066473238876831562841	-658338036386938678402843624264675607822494862738069432110900	-1114359550921820048764533241544810164302493156355797041383504	-1704392131934573271326133677179783932771898786328795194042223	-3468766503859410659737494189030908276886819482526139849887619	-3206205849958768072848483988581537949993499822324075664852567	1058847765501307776510809216443555898731828082625488473794163	-3405423848591650470606491332019814187427077407356295434318487	992299616166732236385908462820727341932432108252336827118617	200792306170933972826406130205723953640131305684419971073199	-5881350271261529095567536885417384630618666623696779599770756	-2998975084976142096183587392466977952223115634485116828178433	1624433934312312975702959627416446594014868942865895310135547	-3113443616538965900384789694491105255929170141430622695060117	-3695565897809935727631592292416641534491847931177622586520367	5051938911062499576917541697462197506320944233737295127473245	1497603036527053895788658319568772947628663820997395246885549	-4810864675004637020573766568824174975994256071374442332960656	-118071450234289963352194164859278636287246036538078879018819	1614596995553707496052124679423400088612739223584382024717095	2359857584035225144475536903303920353406741680301317624059157	2832211816652343492208230989278784118400866521419214109726291	-782437605176263998472894821520268174803314230992820566496538	-2597747325684764336964005264611531216875465429295007160991943	-718035829538158923286175547257900522808717934781079156668527	1025990274888710548806214260878809119176974233528742715189456	462845184622811531993421374797364730407195897675127569093956	1355130432083117847747973240824774819054403233490348424519333	811745885034730908225216653276878316115088491713242613889779	2730360872687097624285605386446292010748124166708570498618128	2165085963173082862800140059541678050862778758586949893324751	1266365713780483696232795013555978227840290281210596780847504	-1086956804265038200069760435906526489904445347814360706440536	1056070785314834240018536553256993238099115599730644745978591	-1286891320895505618990494789754611917928183211892846112291524	4060898619903397096895744880100802104005410762699998472055955	-785201852651079670468201096235801027605734350286472891815742	739918103955865538234934359566401529751822897704071011906748	1441762257805682314375256986257965269560146530832246414419161	1635147876433599340099497552944155448556824435545817115691841	-3296527063943154309131338011602809197305687499217579925464660	-2668909906542254496005267633327736278684497623690557212686611	-969844149323114692369949823483992136792112846066374533073715	1140581919929473133254181509737387733080834616756030990935577	415747253190183711977229528079419065703504992565173715181579	2422325024581593509704978294378176896690390027201046525001246	-1374389993931700851547475755879397057047893181489585298634707	3324372129006003406346864459922176051760046596161899415631418	4152025597516755050411479038576147895263480143949508603244199	-1252850333806787685335412299194326402739922940223951138719991	-1115991868903340955439172771728923294890313443826487393457440	845224449412155402659351179183096241509393604554677563534450	447268410046973414006959354040619310186430735244674256983332	1563260278950314364649361547680497738246377712085012268292832	200792306170933967278863679425021524064734821295891023220269	517243523367224966043370846057028747431281425667752860410390	6923506704210022947862252192449880564565357	1388490093236758158034318528673639300835010212295621564530	-2008288606113838633921283191789644056244183006137175753400007	-1427089651957994248790513868450393159953493693221278131219408	-517243523367224995874077904020000623805468328263275340833228	827653468510751680573226700491003143512122117207312553285138	-517243523367225014126762279458393509728963597093961421390785	3631573410939837512486325818177998008400999	-1323860925903766250773365834504420790934648544448904871526570	246476103876039463053889865481711843683245729656994889886687	52512940021331397741279429645013027792116582617568306714776	662396728785814730060717838809463697957274142174346803159651	-3456178342320773492185137477255055644884934	-1362467972779380409538589401369935058614666047639498556182541	-1130240379560279226419904891185064040947817	-517243523367224992562350479295866762785476824553413071928083	-1362467972779380395418042624975736693080567782275667374269488	569756463388556397699507977056343357876548822116480284686327	716647339444922177560806037760165073591935522146279944394284	-200792306170933955594592302253034545691800005163682506878311	-478636476491610865539768011185784895707178497125198180106787	-16457342556012592872619636248792921569189873	3730066818972621692011623756600795922399833	4299506835619533123822014470277430484964809	7089078098421611469239781721441508198006688	-7463565390526737874984079691269083566312580
-96172985612147129887825818991271290043302895796495109734625554	63204538299562992846029893586239630640518821782746768202418799	33763239103183560308595101227902649661765087432595726914976959	-65840923324210333577961274267503703186759854641248163312430100	-66177243090402898571840480286852973590478376538752549851670329	-58130295106326457911382023911932737784546953465843759772967543	58401905164308853273446274037125289189221950528980181136865604	69331676438623926642895459828990348978741804736569171144878116	49226698815244668374963647893901765660453039835952726252556650	15314115384609413468986100054975660923938470252305462324490188	-57713595414545240856371664396059202040865244763343432911309064	27389196490062139858299942348667076871430787794635014347851062	-96476446591451624801539199452030389640752884734448540742385851	-3131747515275001449480455108066001230962939266751180641556005	10937548740403410795197397568812188315239631545782745573330876	11639761816254278776662319650853140956454106802343299956471511	-48378781899698384715165951751736915431705072121833807851160767	47411491298339743561776790169778151667406422550260936449252079	16821979234576868519129306419174430216936858861463082290059557	-26279482890739013075567707981989005216374256786973292520430578	-76679591558654483771284015118123307099719500985778181041481283	42371056386598792405669271739033467234607929791961351429748208	-39234755247166394168066493611484951701102366084593356154113877	-51813225673335144427864248182749103471525972920704981877266758	117063199046405540012898841656461810182157779988960101153034667	-27787179061766274374166173664375673839232417679734267720216165	-3852407762096584727920908846284063309596470470162421909214110	-15892844885156762585937294556121594391687317093762571238963387	-51230255445041594969286474347603770995499851332604048083483009	-37905919692842990485286924421318070629921097622449332475877466	42271666011141216634275442289117017989918493874407716775370969	-7170665396551954185103230391313946897845068435919480011196552	61683797316234006270933710556786326092542856897650404092590426	32317776257121686028096070158633054188386109889575493655461351	-7248680179946737102759219720739808950688718496178576812249807	-16003305326029674110431771598641896535938449540442630570360102	10635190990732193656661673939733554727044202346269062342254095	-18346704744146345725957050633455072926455740957143945424838471	51154702439904511303667878243093387038606417994795968937654607	36286075366674758876559144004617410609545534762208451855029668	3544871525677946325779173111050715043814566270744935584860884	-13926980098925342476711372662789271931219242827253537095438747	3741011761620291524749970171981656840706772411271812083591891	-17012105477909329556080275495240064512183801279348280739611442	13463183590907457932412409033153225201954967041376326385608839	-18062650306855889078793014045343168254681629355723674756253547	-2753144585492438326995655932397969997720718494925037303110792	22563976245115565291930277663536026175736030381082190200363251	-7312377071596486824995911257553523164065658819016045409577317	-29254692822431789719246903804929879951707038724155037343036221	-8071263303483607416354507237696842088199155021656311083311291	-72040764342051200930189675348503619259281022171226375835584314	85097437440976941129096927305906030428134527836545434990653483	15187325536712674070235949910810095990931661825941562275015119	50165143665037619866624178741602046391124293115784048380397628	-43238322527167768422743263593294197223587240119604678535303872	-14779824309311361481531036622543903823814752668288719812345667	50232904897360360948264193267499340211608467881857960849562241	21726538034105421539156862869410362585410036625631052807676062	36910204909121251737554317992630308134952696910062965351510780	1843020043214271861067470950773297786272960102012958288674730	-18697139935956326773180885615240884416732239436973344623995109	10400502244536569079767148664743967358186185453607538096667353	-7203176952190424521981779319994301233849892173950354416787990	20224510771238561676211644721219588674621499052255057650180750	1076950175278070747244606274295270157080871463776326443098010	12162352302578022172134056343080476505067276729085093881431811	10787282698007366619947652310568464174685058831234651516025413	31066247533132286134521803193839665519279755663547027120205697	38425502666192939642401603572978269729895783011197210356524966	47056876485414029053052603113470270113933177088941152711839730	831288332135193558300266613314764253592054072076575803188933	-18324506040985272337938051246979816053387551126915029458515448	1352728632936442764968510659135726838898698983452955657826279	-16254743607008534196913438970343146333850369985214710239965211	32772308431467598020238984675829134987097742789310224781980309	-9064824021064531067820787274582441577960372824945843418455845	47048499490425329447617716012601765385198548820182489365906067	-39443605247544868827675113889071231918007556506124522329100437	-31373596023386396974601163101579741692341174743836612486766137	9576629212868061351371114692702604177265353325321563190811574	7328614108565771070592295956009277675366941562112705806975626	19438912695546611131893166199360664133705595734122733794506025	3798278751723355208344588230035644956565796953561827147598975	-20235273934906599812041172386819672696897943803185269416789814	6266555727774284848037688118793911530025016921991441891154296	12672543566286378555033975610922583278663720444387390424952898	-17409309164559254295535739781241692494468229842760054329629430	-30944467175706661290575300917677578378499596635024202058504674	9480260780061278655409935391629113718201479478107462661411361	-185193251619563390596242247580144478722311818717347765267210	24164536045172736911512553686720850697348032496978308428126868	25233181993415226399358942089376580784841672773856644428539477	-19268158189321150620236531438593859007946003340507025821691697	-6382636901546831288891023568309109340210466170269996455697818	-4334417954523193731780888316495341854404176616627579854648505	-6273919415082787801732431569235374260999388968073291765722267	-4879607495601534047284953668098742768020575765756959141073571	-18751578160362292969797752704709628094043282109947850467015407	27704887343210491710313730436743078052467468980197212235959556	-25820574990018759214269143065850695810498011557559198578955026	9826071347542761596252966057899033539948116988237164816449647	12297441119408085797796150453637226194114955451004548784479290	-16876881378170680995302922451567721959262471041895191464655497	-18445385320491712315189961562469509538513035738730238752418655	-356052986190694636431842812793796909420261489650768917596198	-597617783207301628012921766377579807045567130707938162604997	183392420365908905745224741305439481590772024734337741495393	-4985193006912035364238962092570230263791542038433335033390595	-9004034754494970966456044372894040449743388371845593979212627	-4388697071871027404962466124641652310261097818943775148840959	4222266693871311705128284414199251013698705057782878690736938	320818345912186641315112153030391512584517623804676960513014	-4583883067243875354377672029400952888722380387024243582033377	-8474761717296313427100772575724725878006018526975237825905252	-16526324708544835369067520456075831125840080124994284756829706	7693301904652957226408028780482642425463033128951357848013343	14216034162695277880662974252104413995248706885079401972957406	9026172591592023125995139582177552256542494881045851800475903	7566815247538177647010923253712868606918585644782739386270381
27370083127994413548007393071498768838785271833120630978231497	-20888596828555236912064583370139446310746578425055032220149167	-110528396953443857353877260112991644053107289820658927706011089	5445255390133077317105887163855216254303373895696632894205739	-87530723242751823899991655310129419689377753429613708964096665	-174639579337473310421403498712147669236725507633036912863190979	-51023510655520976684201483048834145752603922926050889175427972	2929430139332389357152984729353044393327917188547807298308408	31296267019042658240386237692941433008328998656988161577482033	63439430395266216139647267478804738194250620919011410764556655	-7014251750945994574832381580966975780918849515924749533505289	-56521649211580753717035749690476119150309312443039229940729004	-9754349168474537198346709633368704901020747573754360737860967	9639066397594137217999962571732229608592650972766217534868951	34190109823481322641529590138084160785421887968366541563517108	47916349095762697466051817826268980072329988527830417662017935	7024891330438189721066792406007628941710324745174183763410178	514243491493414088127350100143419397347316641783992752471121	-25829298922941114518538516728477230667692348202769638947441931	-68504343561612710942182801764061625566443520456779473099561410	-62304798632836137151896600447275114327239791123455998332082805	38018622340154583418732270499599317428000256110722594828851520	14358581346629351654773525091986341660301957124932776084685106	-25952905597089973310924187043388821411537623859105978220529371	70779039105216204542405278921020137470536650542840658894596867	53762317759836167258104915267366364786502339049980457428425608	43344747563170502482274895286945284274133277641982596009324970	53569989330394780654499642934779944598991397007732242667508525	-76051568184759292467155375645895063907927562204479930696544679	-39375443538636638953573063550464377436562646428394858814193262	10155637464168647797458743603397537061627882568534536938465138	34524448149549928793019323972360162857556778391473136748006559	-98241012585388420777278964581346107493438222231059612126976	2997711187529307489623831289671995227070946171814367601595228	-7381286002433188765056425280208302394411700350552141671923482	26779752946481457336125150945708238197276261326975366600520170	1047697575593651821780932182509581974273185960666217593617880	-35340574125995577986223903893363011367876682426344507416541236	12024800321008620853390823813618018963903208808937440975624378	-6359175773140484701447044096122554094844534826019945453128478	-5395303484031531101405112458279976476415703207788964069068033	-8837874737814737337469721955536487011216223639006246551634647	-18512176530455462216050572101948400895539245629563516953655056	-21293202656433703523291655398125715748057702124207308851511367	2675090322516954866350140843857449411557739971429060513122170	-19123676074181065655681375798604850669543981975248183860656960	1678899545211701534309715352664424920066017718477184029660916	191022589591699201226444134430884283501204022578823529185116	-33886575902297993396538089895442596024239003470146982359181421	-9022930190330640326382998939349711409491419090220417872409835	-696051949310266258722805740942473504375005625603995288820916	-16050383628948469686758567202271214409874672740055533885507448	-37111485794287912667552103525205473031080390649663885890560304	29698222679594677155921569055110991687419614012061055609017796	1679013818143217465166391269362278465376945294020324962070993	-30860217225301312093631320757712700159252434147949400417980532	4825110758261860067601479313044888687648118794265714507153262	1184581526700755774957106102938835305949518322288615753576199	13204820659351081434272826013563379662813931886127267427557823	6060603150807640992171638137809001912119088625905063109030096	-2000533905245165034046835726164395179432951990960194634923794	-11765272466305715472485494092345714641851535214742019609422002	-869434176670087365287787221217506285753924474006153731709624	694400429030855058582161900929992237741311167473932978658924	-1011633739258757371158903350492791637591211194429363090524928	492555404458100324132911387990042153063000678571685271475164	2776713722293671331408382718063466196501478244170860644486692	19773356382853720261502643363658586457266418424125209664201537	5749988152763394816547481173811342847108689645209164115107099	14112292559039362972897614764631169500179851480882005260296209	-12019044497410843932646840336864123874996265933121132214692002	10066197263765652582122929082202915996456874463305733778824697	-2533512447351496285717386827316515585185308973564986512692897	36602243620044912772480266133191483626571679700703459197024095	-4126804282740510550111561802910516155986623053221310505399310	4848073267277082976428431517122343818378898406045276973698224	19836538923285217233497437255038521210857833922728604773664343	6724663272578938334912736061760663169312965176194701210962995	-14619347699413972727055273381095342101072231387871290823717914	-13993210235467866235467833434696510913532367831938222527024644	-2415549597122021291975692799238916366902286685945779244328522	11256059275525018524855692045329581799260422625972173555320217	1983159993780323545578672908174285387488479866076672541430161	20753997335108842729551018521621788708270468570756875687713890	-1574257407461585417908645856647027337337907239355939224060926	28233137558709556248786341834270578654039340804715314958679009	29578744607926716008884756503257741174577813518185105512005450	-9741255157342571269397652614421051549702127676701189113544667	-10294019093123345703920574506385469589780432189452970503730155	9539017543717408340477546787645267914717952308119215639863619	114431653791810677701618593617200646448478538522094187949946	10408450826011509509428178279505983744966556192196063201768833	191022643603745934541002098829769922206470381334895682078130	678411300094856261012699824656993868661434041589188465525554	-40603319509833764868003881258035353830297905792791443	-3695553212800152878686871540622096012689802868910941022454341	-15869868903390253731971911974116049509334700496213873297763920	-9143888268445073016058133712143072693579892940359030600237127	-678410596255148704696687633924859932671499013237553903757700	1345606268092141903379667374658757969012298099816990894572094	-678410290582459979459853015834167849909597816163055868308337	47702479835262476054839005930806534702391183316107431	-6294214747290047845562016949435584486004511399916910729969458	-76591347236781133714112281171882911020343139344002581674258	934394311163194428456914045832462715207988408681770237206541	5583416746450907300990240254665979418599070506650757343476921	12449694546271493204465054392033887801471500836064952	-10217427958101282846218901293118438679011416487647916680597487	62251972948845100924968190189844370657621291334292780	-678410746251346995380395695502667684754433846929827979715510	-10217428272046800445114669135271360482527767343583403281180385	1612804797858628442237500758034158548330924983629094225639277	4564987082161268485192884495918629415008550257692377954568074	-191022870342154786508948907725687284313926667076794644459691	3244803165483574727217651161467394078724028486235679966550913	352523072719899451391569316604181446621484224054695431	-130275315433418320168600199019490996493623114168147575	-69107245332876531059662707201305634536468111974663834	-146964594821360664123728245488638765614712656010928351	89101438853824365224597581213668654599422684132047000
-800982207548038539463929693416170758200361975474602812977398824	652380878803661430640860546572827787355920343023300519348018728	413623281543712781530129605961225357110806357030946432524368579	-503256776150492688988737470356883747794988586220195854323647828	-219049834057710112913157777673705706826047454408491939677282949	-141168773514875514417192512715021800268700278278766533762147620	356893042674117682492483541842473549450543064321608721340163742	416604263551840364651370336044016681379817730169286954758039362	340537184319543645732900164194078451298865282947969633249900495	77859713634643426373337805217455099874389651920000780927073551	-481729290540307157960227121311556715478643867087482038473160662	198434458050888067885872345660630591628283296705991262032752361	-531882887000222327020231428580744457634679799252352257299710972	-162097633369889711732081859089734278843577865646077683473243244	-67697761944766831287828711606508505238276745261239812773573406	110560013952455977474214757071339695139701020579341118647019769	-246321114838498345131982179321721327659933678613187071964792637	215301949524164317004039287769632547104193637035859899945465480	-40451988021216361606602053622269215463600452322145743369400426	-149636191976774415551372025469215031760854982050846488368322203	-401554833308103738747709698852736084923587971405106235133447097	213610289653444089205227038234253961659418722434089303439836690	-377137437515035677564117082693412845355269490121961212196590261	-447106809437709867723379264250115780172856379965703519605684561	672436600716363570302671033480070946963970180367697819922719709	-404001002596932588327440808905666696083192110232120519600352020	-93724142405391003803463713462727601956485571954686779200324344	-148871905509698916318624185116283071850987595316430185547216175	-98821699933109392853345327316385203932237368087585592428330759	-205664146957885091190464460249978565661921995755693709161076513	363095023525642994239475319650269950126490494473951834775841509	-172482554838705900987305453653136275067206150706253936090314381	524179795364869461179883552911734506634609683921524464316724312	291566726660451571833820229086988376958593034259590060369318058	55907116688690372777737260487655181728382747013428200025020101	-177361464848305699832738651088683026423773388501764739853427949	84378826234393798428961228038489375986522776172597137686478987	-96929073020873762623426010165253486337230812547682745218887276	369549514062054188369863768590916348262963482331043524454447408	298102570224449693320660236533886547700195707292940230106396775	78713504130729671991594561788235816076318513600912866871897745	-38839803810514032296031471065736154765934082075789314333205750	19677626178039899603337787730952654847831489711258514278152599	-83470095123484615115057041968921482734921718606786604160052415	71014115535206380893152915561067821577306304765519861814574467	-165118087115456731088855527101394601333150081784257977450668682	1722543879718630883902365533318902613155784002972728285549237	177989464508494494175104269562110197874816306945189243922548745	-44516743654756374302692240545512219014131606123510932792304787	-28605377262528202379108881567196910653261961298756798654682547	-172369810867424472529828036560774745170818248810771353798592354	-472748649707608517829341381116170725797262239184335674989337156	591624751610520867030396713485823824504069261465379178605409617	89992887831964152613223608334437253613134126262486356269095885	293590983674371120228095219561112027483183933179453494946702349	-305422080595579882448608965976601984962725275291722425031169969	-155478577375571943227835329449785074166218754842886209826635510	311354191608195634073640582764964464205369883313519264923819637	165389361652199535104512106389934258914599628462299252786101644	267906418798612732639890003972841431859675223402093753465884757	-4539403850920249383793558158353661929358837421879493997254730	-93931359813940745020553043849489089136741545521636289194424334	103551335446139509387771054990641751247058782329962092197998686	-53556202027901224977888068480459442798827537440968572416188166	171611192075006612768570900462656854598628785416769312038055255	-18782714695475608324729751668054220365188321066099762180133018	105082528229209056596879901570803615451513606479366430129125046	2872862030402127737053651194098815446937967226113349631939279	129497212184522604726600587738214164677189614400970557348331076	269741783345918529377448934062457731568508726376008465438381569	308132492466901474778102451866047147868260211889442873439252997	2823672848691406330086966080941710364251393499436462408655231	-124832719827116743513081697909930853698622901134187916039102251	-46538316828384218245728651592452634794948924715073742860647328	-61633589618016167197123245258413548569430883407895746375135960	233947244113955012204920795731258567010604631878503702628101303	-60810443926580772030603452493111586885236602229604785187081565	357417795568449553719265703276284091330735270338458481074973642	-280315989785807711090202506102183914028729524452234577511055566	-241566522840365692276875231222873109893445610115893319175220739	50826807574963291773496565915924940119211583140007612743108261	-34156347736921328949770919496382312015080543429399942435105552	134399555246077802406425005537919507726871046530025716612530345	-33226903516640344987748954690289054995440910141752197547613290	-145242745359812995886809252539506947286476705861203092554167042	63348721699495614975177506577824511903672051007680285991565226	58910369666687711712377765795870865022523102246334714483195470	-80211450113149576655262982351234268547265136221912286270880111	-234670011227969748297424636916175601614375404268531280978952921	34132032242502846490005151403829364158620970261964729229687676	-16073760907137077762746770785615674290557970974667443681786077	161250319357484502256085753926801514455800325891034780356380819	182097089352487324871349392456329405276136341268954268171409682	-172016755206986210049496060571496199070024621005148863301123708	-16659636770093521766423071924476795645481525414942278143850341	-49004687978682158238562617917339336632196529317536432730401403	-50797766600033890245524568988235407670307738159403958075983578	-22358416540516046948472698450974506912336876962235525541806776	-99394504970142243898356212582778503245068427650210237924612481	197926325037930603626710161226142008136531155325252688746007294	-179614764232231906324570081045298887830791055461742287385059798	58258298393356602054405428113705655898280347879544472444699482	106291935081194292745608174056233241617817268751043200652673105	-108938106717264291977259412385986500381601777827066685685456369	-98265569895201194597941602677126515593795487342197002411284475	-19704625971866608803917450887579477687672172066707698361346865	-15285780480217124194887933005483626547897626211277776871046096	-19843865813965064197140867749884151216702686972034616702978127	-27493917113402155663993676613509022195051108140923890657718737	-41727752417059541903747511446569566658064697833426801151302276	-9403412163050463729231362601396963807562649654628548803440498	35082164827839154117402185038441412358252128131678590605441725	6548163764176489987558786947926723971851818843825498165742100	-44898469355659830742399959275659156883781725539271576521230512	-54895293575082764096482025556762536559671301491824238557815248	-126305553373116520982956841348152416360470861878039849294341104	47331724508837861147013448892806763196787475498411067674084668	87099459434242607608376024579514845218688749291760419057186265	63591306281488667238096766378570754052749688920711711944013801	25228014069739837581818507118996160381748248211309550021225779
49665477567346086271546031305918548819317290337794790207899464	-36983579886844607301450794730061704390337912810182143289360242	-196347083413152902433803401015474036295931236354399591701010524	9448350676778424796598376064264162918375036060554801543479603	-154862763134948792293163027271259791408362836103152151474235322	-310322906702629459698111225658488405663862258979100617931082577	-89517273421218725142930356653823763744119775845369484137403856	4993651564681331959181327208402206971498660249678024156918469	55532802695193185703594945060891940780360949157440308810521124	112290460745351943449286718627883594668522182365937667436060854	-12770126636344864131258235699214025722084812022698313478690955	-100216703551859811785264876574864589788584385686807177700220894	-18144129945386334273261774515658542788373645457490164964872363	17142848817863205735382110390815771907850129942880946794750923	60597486721954318464964311861794117672885191549135411684581219	84538449463802660187926915203756624649492654278132001557608720	11804557765008760362084587864769220561369197468194209412268161	1291474755611799941519111673624577985656809504033599683247952	-45657698954029736855519664823770904075780490900860218004664039	-121648010457199215203082261223676500461208856971869113114076587	-110826187234522559129621628522534191179090911638432809252715931	67632641750557450106667416614406163667693481206224241921379742	25634012651852183969084506782477640148864941035485128765923824	-46417585403550304543731284861909599368284034077339815066246301	126136589765703748504564369347481266948845504282800751017678928	95547350206776384737962464113750392573357237881977970452299263	77613157443735481567089135582699842344490599374435666502410253	94912244498553095901780892191378004562667046477387886700510307	-135511253140650803403568717938663777532322164516899205047005684	-70254114033640283042604808766942884109783796886018796453969253	18035061626484046221095577799854468087764209296297655804655121	61348480895932466677794019885260258971467421556800993578184986	-6465985756358538342276523894716621920567366044245384153666	5161552833075031158390631121792698813614337714142003125017803	-13083799071678121311811763622024214848935067893137856082332395	47462756835393679385061774481276364651908387887965021368932770	1967438025121670967729718627220000198483263652465440255831680	-62968963548334256134928604728149905347926281066325107711346695	21199160414807293406277923585637671305933188640365032146567997	-11234967815669842461079612611622550978369400723854590718432163	-9676615938170957417903687631164308389257245454903020804276602	-15836379616234338036036022509543979194278014927628219635706512	-33075647360054995124260361446260799563701716389353163771692073	-37895858619390856430739054784441445930341351492690901084987276	4954855398808120119692085128327799870338573048208341357247405	-34090641050902066942016277821366986900236277852631784124493626	3142672439955707836697206182924933623474430480079037502428352	361638838159053234861134452716892292363196793271161368620433	-60428399991290702974939824868006212648083568515600288819242489	-16469795405587703267204148203247747267555455504913944897143870	-754012371749535225560623001984233763407552593669128345672539	-28720938457920144043352889703694868808504549395452685552488922	-65471742249426674866383656613928387329648270894103216578494372	52944761101742137064621930116508784320532595445316157891923380	3258025077278346050797994743917384538228861247425427978081740	-54923722692960112876177780105043450084805532732410485384177786	8381640480763678667680290577720034305380820504360831509572033	2483846347347223162524172044851677459657984650855059405405999	23564076308476235527821428443500048992922616888844112105602488	11213227919712770095752452026208169008531633121991042936571044	-3674332016338727258785489363278435388987892163416007330123446	-21107901420623109016050417272498585028179329835205273206234387	-1672388420138650510248591472626731751411930014204326225361799	1468155405424092927553303976021265710935583211739904101127243	-1617040388086993459619007184427693298999311386276661574316208	1197608533055218875783352292973796522199933617037630954743744	5041423354082586985192265350663920425879719598143255024353908	35126575683533931427145529692406427625975735727694811158890331	10545560801271038031066946087393082017301971145553712873581332	24856673552527586738838289459169537880724817390827296018325532	-21213245413496358936876003293467614956246714645320147918211527	17800612939733385995380955836241950571643664194361067149457362	-4687981653844224834113804809649588871261985761173159758064056	64711560071362535182612313381620533176911372782700323754833785	-7397318283978986158307408894226027474731229748117249199647411	8633169311606807225143301013596182911119227473103518998704089	34891449809862505659402343503054643664024378276202352876868655	12130017626354047325712618939176801646793862413083758794866710	-26244747835539336572968742974167276527111981997772065417961461	-25055616199942774805692955088946448860771432964617312080162877	-4422128648553716132252336157500890539317517923407473680775137	19922436107668277761415919590271819662922021979373234570575249	3589434638630545400497716107070609917128888197599477446879092	36721933094764568846974936681196971891435443626582999882181064	-3045963007447141702313571539321915597049638384181300702895155	49965407272193126492399349883725441174338887517199372965740205	52505259769431446624160329860280140156376642525267887214159141	-17257318841675374141526988011406807939060852348397743998169173	-18183225995006416063609407246568624365199099390643553605885484	16814044841435623976402426102556592217000358221005466132513815	303193851013151663787422821579510453311575652629308604832160	18486421140345944468701196388108320430692746125152005316307006	361640520581500808318410610851287142688254283764891940187686	1310746056733495307057256793605908525796940704644968831714176	-2294699163462175996131455213933338200958421384115017718	-6422875918939475966927246472271060534498020753174595773584333	-28154295039589288881319711605528706034271467389189743121270559	-16255698989680598775604442312346096242051171726472122346699332	-1310739377503009429319183529283821564248441767924265674234790	2539841516225781568053517737847903042290717056553637397577231	-1310734352540493413327458556403100073971337276842614759222508	1360248884814457272379126652027616116932392921011651835	-11276538787723038490990213171267103875557022354599845689932644	-58451960415173845421694083586945480884106576508809620177997	1630803037746644519615012196834796341827315094701922194305514	9893217322320093052903026488332469966472133603684930195811956	701082719050031629886442600652715756897750489012094579	-18124776223218557955869340552084166454557177879033659884563787	102347867985621996184259862644616159073821040138184220	-1310740060355515311428135061994486157581972148500497679097543	-18124782352451367506581089842960363350459672401649888222519995	2941541114318346972268937808593186235228453145322651997111004	8095260278008031899252159599594297383805373682993659719187716	-361641919397874172910103379690047361533780660064947906815206	5537508060523245075655052345705724793695972872484710462947121	3943277623415995378584605501408235260622923781498178933	-796900821582996108260790382968586585157008280666089077	467298403244583837880804527596865948154927784093991405	-1338885431822985834298250495879932709000514379538749218	2978598034430137653505624009719487746349997113188719761
-1417143420568385083502636993658737214170714328501555867596936995	1150325954356958155515503268361324822566539412446819077334573924	728881793049274810680073541809171931323243136892976480498214115	-892131660010263153223127649190451942084862120498207727780051040	-396792772689491348643793036070890725398734700257583928249378411	-258367144180418261665008862967154258356733334854751832463693874	637810991848017204404592524321562717914664890817268156003734768	743058735060267176178952943574351181332591936931720992770127170	603830067751367354021909492116179650909050518442131568254420526	137616475696997152240950713311051327977590535445364764024822457	-851459237525266873402550106135076404273649257090608731208717452	353671707988946975104750565909208220823413531907563121472714813	-950574813003204946642911183054547986736874629236085241993650680	-281336487010650034498926611945125254588932459728708421907194898	-114649678496507916945072483905350516061962551854019579058502300	194296856186582981860712629830380609401741343137923170127168142	-442856368047945416458721588801257910383441541962477730199002468	387395615954508289736288156854290659581873039628417446206659247	-64695934842323303687373735005157109382536904666552669404446592	-264811350754826368046873766514263815985142771573878645292894143	-717394099009362853885579781998376573745058559479217181267684119	381338542195500884960401069227844442122793324397704809316412176	-665922932708571269000016198428817535750006263548942145496300507	-790066428028754341338974098813943175677755586712360842109995508	1198888399271608016244563388287666880756285070322220867244175363	-709984346061388704197449786935331001287608881142822403164596587	-164290120238966930280088516849554527811062165107644825338651585	-264359645520570251756422011144497074024905252700684061041064309	-184520155494681535295226202099399227983473983016065711971994315	-366894300895468374890464088025243822098489389575518352459364839	642311575934481532587768472274275499993115470485190366192347402	-302092249831708901246976953812604460002385272462512996765052807	927422671316333030291605370727141300734030370782407836622664584	514820524955349126577941169326087530303841830325556126782173421	95153465380138038207830852491268006028129925589528941724144740	-313181373628520834552153916270306468038686221980674186692567989	149813965017843520801183366033905148079622843626996174534714982	-172093283705628219818832223882748716992337033495030372058626969	654988501814512752068847254919303853444628493854078745136507038	528134578323700375326923488200283121020081116231016459049479530	137930452117394860387530691003516949305115018542634189979520719	-71527831095464916414252371494175609675470945132441195646936216	35601471060058577103204429955298864504611676116687363551967599	-149158217962415454769407450912934267179409759211268327814453401	127489349898264372824709749873232388742994457400208031752134430	-290942073072134734721472612656023367230065122574563466763874716	2322026005891811896832421728642969861748880087994389640224387	315273505520239258003631781825818065757420541439054121860417461	-78510093300530607042310794908680705956764451019391213601564408	-57441790104185544253437385871251630837213580524199242001820813	-301277677877284133810323037396785173410217326196787964247922922	-840642687688398209544838873668805404455011611606544898010781873	1051647846781905043729445088268601355706873424564999787789208368	159978491411049060927715088382706490754473625650748164118033021	523674874895553946735269160600008763554799951400835086043265753	-542159315521338703575888219108899244030750417380878739525790690	-274138623100970025047642690133243747202359952582279633377429179	554860919884232623864415489533705165333784994652534627558710602	292757586590921899460174535649846278696965384353636076741021664	475238925986005401635891498747343851786682975438270232717279210	-7404888913736603473616535628951399584873048007860070709973033	-168448242840635638920338913759935287638419351721626200157808407	182995178602771270191946552205079041794852292123297075784736899	-94943703732998869971830507355830515309581743704705825622703386	303461584963908598316967360501340886963323074887999268699910081	-32066597322205135190955952589261884631325778401062218102789446	185721360248752068919210297218565298523966304413782514604947095	7642173842431452926118618783031884516576023588174776143612470	233519887514191533361712215701557473214754705480323622521077651	478925011777242702811675770290421122650183845859287233402683129	548404284783581463919519510666097391186005289924954650845917651	4606189690954005688614038254117786487817052970417251650514123	-221758219043298505914033804666113156159677096594796316752256371	-81360168917247019185022383951205403607972755468648756166160399	-111745328298336672308067306814434808742951432695320563559952533	415327283490148679686163233381061635360903336989092392059931034	-108423438638056623258881354085180671966719935322338609176688475	633637057658610884631435781607025976064744450182376058336957024	-497621301585454216027530316573090739183022887028573533189271495	-428211088141774294593457784163386466568124196392196670482839173	91188248832418501935163976428531816202463033522226202514957280	-57110205592126886222348412107475278353908444543660446706141848	238695564289998918941666006235469697195787783772531270582261581	-57217540560741905280728835854382957611303623024103086108732716	-257473681407588622085580468865140176101484569211325981339525704	111135294649576490608810495932671146821001020963760311355279500	104989311517240239506802336855722783995304578323843419941714286	-143905240417840095942030599102084063698643475864200331353980711	-415784282068205929541777627550905002689073607407354803955138766	61546215859941553967271604205035265494236646062151008132949460	-28072058229665238600949244286188764332416307461604043674108631	286452356297461415572545707604986338678500406420918246964290225	323140597307082486747419305715547719432745419665526146997245605	-304133328254190606349360171112660250751731281882413710927203918	-30739504466155716806736237783038748181876631396763491135651742	-86123286306747736892491968906257527242498796642184727321305974	-90013517278137405361999679356782558738910805934067112970043716	-40006263806130977730938346833000669640108815374734164216159774	-177998269138630902097143419780433670984003283614574768760821730	351512144342089800287293652479922136098870261915390747614815468	-319259904515386004872633470153180104858628331765142047370189286	103681812174946862392857733267968095697534859050084753109515718	188279126553028473819720837776407564918118890647605247098041627	-193728244385997156288852208127128490424571332963793539938869309	-176095293097889152010365211442901759322948996302809981241507838	-34278694496605290592587178832618768759301833717857029715094046	-26658137772611019021931540598407022958662583130990759167394058	-34280718222830978334195709350519484687699344398787516495299267	-49166939416622265825636295678430151585619259707934217281281823	-75003498900005959565040763159022461897360247066144217207326668	-17299235894953207817805526188687110792450441592178259307982824	62142195240771944128148487252880328094641770137899926983276329	11246345331015858247071415694765903752124480227387139217649361	-79227209540942126508525370251763448784778194703812358919534154	-97951427057992934127608046611298520979754673178067359030858609	-223989068211338126827748448705677805629255755718053115305898475	84431057880538248983692300309897424630165305223238580699492513	155130757243052558014519650822653538538640463323357191121213308	112941813769924836185320073889707959167389258641985453770886508	45948460554954463462786751638014962733551846581190617215690084
33405193988471817130163689767144081960832039771174310098954579	-22949649828722583152959693076963927269214198172787455120148729	-123250167373456030563268798923710293421826422826313538110377748	5549359762236265080966937285387925597640850970771695944625876	-95740721611299996710329369470446151953083959896141134899865325	-194901227321153809844607819302125955153701176053054243894309228	-53768309273265318554200292550241869171649306924911848007139408	2668220862900715821194176908629057689037244524458860459217145	34871543261176753486966521828923811917703147207351787375052389	69694375352677990385942268125519453697645694516027765545696658	-8865976207092427677725955466167439929042392128067845394254860	-62423443917245899775551403669907891367607388964538168988218743	-13180639000722800329567673283212519916644467716565375154774134	10669423502743800200571691108327301780366349333039519761782087	37618266959909400547542136464278763002786073694702235674011428	51737007665409331891660645977713212199587676198628522922429917	6061052230118979843486219961245455891718124201688601132517236	1538125093080282935789672330668144248940657558397894017361453	-28288035059619951964004101713834924976934409654845757376117837	-76382367146578794553749142365177658160874607411925539727507056	-69882144234120545783617808226322331701500347894631914600362006	42707128546265927937678712390752428076318169712279564751012623	16428808344667577006207765414769841788006459295952675072813224	-29855244759954224056639973867064437915481227600532927360906313	80093271232010161408407827734732917553669107004907377406137013	59985149932387378887028359255704346383527542023180731151572536	49939382150563146066935982257186668061561739285903337276138627	59073347761043971733198302970615347254018110304478751752890892	-85873051733468649967578645932670581217346008780367404403237729	-44822106994916782145283038510567857311307254166054652414336455	11214761834137366786601614998282321863391188805741263661603152	38524183606411651128693309640428167900664250850751671891101499	378666936554637821836499053444502745606931296467929283820358	2842053575803248674569642520794554810347421667413742247244496	-8073757972727102309332341543843867029319204566070264093886172	29603848005922948796354424959767598928926420867964551127443444	1410392656206454305330058190172010136861306879323335702579383	-40002830084031841979557894849855714928050297947096405494173464	13025734517058307765036611751337611096424190404440563692098876	-6909532448261659732914392806254227499236975600559983991584535	-6265254475442061086840716664938756505012774343842317494482187	-10190118161829591274566171020247479616994576104520261367677250	-21209832211357355653916859237044615713000387224102652208382160	-23877699453190659886876361327435129567117538326628289478864106	3496537923548890689511639215812647429071390565098613807859538	-21752443518460966255303933903083017492233519183926488268968013	2385021273313310913036403662777891993576628699055374769685098	318323576667961424868959296818738038315791971773452245371618	-38490076377893974314377307228837739853666214689596188545898735	-11291615735352072270611839006554588732252540628113385493740558	504322303865612668356594556169902493940225838330676062732600	-18479601599577163618483342623594744796133885060953563411426845	-40166188778870341245107201374545354509392167277694445420010085	33665593481131246054063770193334637262656042816484704891006123	2736672607589297921737936080388089308599186390089984281881979	-34685505766814847698822939214784167412802497335699949294906509	4811026745370834789353188165986849796096791212632917932651111	2369840563030022117082933178406584876191482755174695782844995	15047120652923202474556460522118195365324178407350077635821863	8124467417450911513054342649839201264533381329086566811336012	-2583595429876888903568666582770661090153508128170942045338919	-13750595567463928812617876146765989232982283052842562282293678	-1375956367389073116067826195690005593258099293613404062804803	1440621068200842182127312641236906668454431484182273357038530	-666598677737673006464369708501307244118732934210672481205876	1470638284891156695820672877256290914177755167933894565616658	3397210282041685306929961790908883680886043399078215068605006	21992664398034639920638230635763973650013182882933261475845634	7365493003081011045280209777954407570578877088319597668814453	15170202535602675881628543488168249575501542155956155254114753	-12963243812084531393192208808869239330640236331319148096704860	10959123857281524304527901199685745046057720726702519196978502	-3447383737104698633353452046003759353476334343997530955497657	39943834134458294476644351374139682390807735365715077652939743	-4755083291378502237034797891966321586940512239450969491330871	5446094159503774316949543918443421861440524555115783301949556	21114842195307037057190450828560406064015846319223265081708414	7992479497630355873903115927407078797096947425130735741612463	-17133765243472308182812082415035570101858343550078247011879989	-16104864087213218989087372702082007478330145925480386397003185	-3116855509069794528756289733152895520623866793968797292467932	12250416205567250612909380293149873664208451843254875045214891	2335722382614507928211242956261132471453997083828347575039603	22734050143175039619033626049395409147938682292576105683298740	-2543707391369344754328644454142974902492278838706284705152500	30950439085490221404936691938914172635065032567349323882911343	32896873107276698684858498629790117765951745239434242322898657	-10746772986164787990641629466442778106373431218492025048056084	-11206617243314149912775749578797689184476781757789502468500121	10259688082972192092828464518880584617686019643530131998198588	428855482751087900933713607857965093131046644258859555845184	11635492458530608421392107222382089682438829346106371761023739	318356496025580956238080836482075617219552764658297771391784	1057608646798885758209022139197245613253232379897302754388575	-37130899387895571476846363031775581109634065267731052527	-3731282760461465691883513407418987433230596639856716936726320	-17527011105215064753076297025861624997254809151180081023511482	-10262593163080068506738670703782912728825856650092586032911453	-1057568436013796048051656270029872711092555357949552893621016	1946298391111501002374595470194431797441159872795559354606411	-1057497322386684105552720139483338231052821892075190213320782	39143457383472944576178092989795235302707337349383496056	-7309140966225568659973780623482426422022949175272821847800903	110433162607852170970828613145565458475211707657618260466514	976130947073960159684403129497541720524913994431282826189831	6133873649245112044816687169905216183349761521802828200636220	1703741105847106017624414707733511899526496093315995716	-11317072657638789349216158932786153719833432305392083158123239	-2172495716220668683682160813516256739189034798434378986	-1057564656783827535721686527724831539583763431872890108767769	-11317185911671788835175649906390819179837382013740248217038620	2033702847441722172518230013254869227808720251576686806566246	5107193394714415870380563291749024964035467662103109534238891	-318349627267082650896124895637365654904362395706931727585722	2950511770597025941959079992034965976004073394067510623950810	36989269854016371499101606454486745808917056059765766715	-1440180176214728651836489573428221784557708915531104056	32422441236704241777417497659358009935563645566590198497	-7077196567886666606287834051827205818323634981478401831	64507898900422814702530000078679671785482269523506840847
-878448202357723649281206917765513987705892679306352433631683667	704375710664392503329699244140654017655117056030414389974896118	442882267488106755242072678962865182341238600044639985650269388	-556172377259170959692571054133230365687097344325466370936464159	-268693657614608118831169937232580041910964727420726874078118370	-183492766421672765303789468758717855857386533512859757209673688	404667354714726685704232919314492412291399583521336142646255335	471873590896482857483787636980946205131822932948157585421304524	378974840260226068778492255988139538889916640457103159867777459	88446248280705598669066458816569511919174089637470496199157689	-527599224120944234745676276003056282984917739050172408632525888	221574262823602080887570636666022416760855654225614744910221084	-608151818774741437429202186022049445074507071034593485288967461	-164822215880866377304697958239993439769229613649892428716393453	-60095291117513352604550342321676893837951047494206846723438056	119358605601640911277449943541191013405537151805962202352045003	-285676398039339909434476131970184761708256000766694588900201799	252673952009424795915562680478516775326577978978993799938679888	-27449953814291889554007195583490804620279052396188258346082398	-168606951111408818668837937585042174719278219399176642866798566	-460982945375113195293330342280731051466187145889091290110169539	245855142167216429762343207957570218184301389940503182248412379	-409342645147865208817045454722435132379330669872328448383747082	-488596150553402071733857810592581933354073464635962724714209873	764024026609688344019460891732626213668729326408825483168773063	-428296632306621835998850336669990365394292803170526099321678671	-97657565444933710802997757304936236708136269733184920059197518	-162969758834311151592573516770289307110404574124974108482434440	-136924571802969277998913354783935248545792569762494623901814053	-234965022908653279344999046480031280247939182238349097346123166	397426322274667121399586061185093427230752366916498756698686892	-179553534278157038733718270661042255078623516942499746123001466	574225172522229930289160894435151323558256334377477694152696317	317519654629942249263834219845735087371369623009229843153555334	50943249241166404531735946579281116162051981735888565141401493	-191211499032195796601380070897384800278827785985713874803210523	93221754501584344177237248154011961279152656568085748589526496	-110357329743530197939615715848886341820915874361614730087649462	409828487795917151023011522441036761268378413778552953580828142	327751051310679913207341327942471140096581899509155600519293781	82141860460224023250097389547827917605468595435533850110794666	-49725955521099134089240287668338147602555538932722249107135206	22925850348579945427245988143562298054096623931653520974011456	-96423022090425537156946349508660501622708430183019980356376676	81953826905271561887763089592681489312942933587096742853516785	-179232313560972430949041954214909199087348523708712873671072634	-243571057244762189296987579405091361743658037405831260295172	196134046470969424217622788229388434829667187257935272358716310	-49679124110316417419708705859519632194202726986102153870448483	-50475799298079042975653847010213221511384041358012650594314703	-179448664720990183003859480398053546085400787735216879258366793	-529921170975198814691620032078845091623606503442890538521676402	660174718460897352502792315860109010502488015262905710185300217	101624282494306868003073841475924817635539387174760096708276265	333237829924617181116775694551522151349698744798769114451666641	-339863554924648300808099959809646228957217284073604516443718360	-167715702528326786375396709671841985620888686426723234929332401	351439964569951968794410817389911827648891385590531288256496612	182492721060722986917648608670086869305113095013004916583462988	297330812715582682841140611088121452397808204981663137921733009	-3221837490157867774907431720940262379070588519815412315417706	-108736169904136864089553974924264810203659705619450552511358316	112319347625169569473196999814157450714658911214436648245066309	-59291319781010620799975345404172215577086289556420125797364952	187886275104862216926522113041814266223357623413767352164654236	-17914291387831951269044797401366128317472590958189688981459609	114850772165558230291157513777331987101768626490332260675720067	10706800021412863483012525441308686537830120841588744388881310	153739198002623941705847765847117415226267776217693523456884635	300371496383406579055436885693187875162314030982403055895306610	345827871575225170335070270021988865229912798462154551211422561	3045480728842875219622156437207073105798269781541818439974080	-139386775902407713881728084250774234786313672425631712908597983	-46568966505677720762470069601973071837135358555599242781766105	-74426483113531135575148012678892767831319137794465648962019767	260184054018466387350721449158776014228225929101437874624523528	-68283630867560188571363823215768284636951000796753499241047675	395186826814882723712313742587890702264683501667369620904377033	-311817229588811304268774121518789435008958476528415362122340314	-266843587295872014268840672681952289632996119374775755624085807	58571328683814197950940929511657758287608766738627847556047229	-28780919312180711672061672954011412398337249413212399592605906	149866279140160626359885086622716917456310284302827405712049588	-31064787187565589328556207665192240777853439135363724847021904	-161187240228884916686617500036970799240511914428755892531436434	68025993402665278867402762388299374722049142699770876526483782	68186054139068481263902888401803044060245823496766592871621524	-93676124595487327015611957419881021187065223202174369035273076	-259310112061591493089631788634649150464356836756580591695357371	41213207622572032833495229270713757321989313371063705843488134	-16411466644552776897091475911845601041567591833925260626714402	180317061373131371854128367134284622126539828467809919470310511	202266980470863285748430388391324785566173299659335765822199510	-187759040337923298336070528394707228125253188948693908525521654	-21588271328144192077093639690282643008109581643592500656781911	-52470034357542500123171912928105017157229181797381297807232779	-55910752162745822019703571851411963615837005717572520991921824	-26041370006666219646737163260053311277795085342104746538048915	-114311780130021076590316638105633062137733266013321599962819867	220208170277899448017996140166513351734353983437337256717803975	-200404146947128156488784667852743229298706485402729952662819697	65880749646702347103941789588931177776459226798720874810460023	116500033335573287540757596796996684196833279128889010197772901	-122275547196472248782639196252599115049454710849624087291058679	-113057284091036283667977657099621255341784726688115652758185329	-20085260846978343393280680894482267099364314582533143769513820	-15808370838145800736850233508860338445645205681900519379912094	-19749399404172112913409677385649932690891120930374905928659270	-31456723260736738609413450390909724955967824158853019502826751	-48809170032998531966464082955078601649833355278925865688673361	-12571779972894828848327196556861737826139452306733858310020316	38543618967056447326064019179811629004466892022705067838127911	6670864550771345554113511726880379581372588819668261455893180	-48655558011896602537504072276535736582173451010053998492202474	-61852784248966645226743181492504397287528154011062465454445632	-139655482700483373119303281428382760007187259069932877892695579	53517488350675240571525676802131320318382477624292923160873133	98333452735405105514939204685992805380358717607557637305718057	70821184451158632174922240215393654772491227918507502582783839	31113868992561860550810249681809235788108558414113275304934400
-342538431187754143090241971481646120481470267115328969442918836034	-90575280404112705844354544576617015603276061632838423189343084000	-252447054617052522630758549157359399025236515329033968406454737382	31600459210711190354905321708123819956877681708594133560532594676	-502992936059064348914254475659831293085832113928157937368264110004	-397802511383124936185281009156292709910784947015040823624302889644	-438367785472468448059659856296379303156000432646779579863546707116	157988877106036388592452825749321174511693249947387712832817775764	31008926933013254124656480280095382939497900490429149176239943092	254816201147435637335880560358586029211370227285304656279183417189	236282751720099417154103412104664363783196821359230980762233315826	-201968526209032974408115052773028625433366563690483163793711398435	281446863085172981027872894628333109712667643666294062420734598120	122197931116992536150810084630700055370495805781256010831228784953	165604580299518143311946661834342504209654944187030418693020434778	377354786729729073347865955900526772904046160287231011756973557910	184889446027657488897784870515254556224777190638663476037989008384	-79325951128793089459366148256997601811185014767722238996213987702	-57524728999598523860424900215559165652372536771743062627459120319	-102820871738818131156386933139769411333832189921001820756279489721	-136329757110438816653127956572601138255981874392782785317409911215	41605104150476474330062140551923677229499363045638823590426400378	-36820087844245086488759316843550690975850236419773394721803189608	90737070465098898569413531540906432810302267996529397593446859470	-40334533042277751597702336963377156515727272932370907334128275662	169934855741959956347257102528578859244211759934982108706758994078	-45008450569172421514590808665567740654969128373579331231796538933	140717005858642811358292679760554878777151559970216887520987679716	-56996888752930214384730615995742647015437773798910262495390658652	40523298906876643291591029722265081403008951796755772092592822140	113138586177752410148262723260390496571577340360932001652561183581	99256174744688561273782724387402896179759454962996499252062270662	-90812610410167454859556837529585086963637136099084590435814041845	109905078711380526322189540859760914708268555229382895502945572181	-94837238170153457341398512664731525141382212822872498157221073793	89435205513395845001663551102377925005636381727875549494099219005	-14655808019556847158850226589433953115076592182509897741021938411	15661857067720423465083292467596341161738852005058495179713852957	22397148707514595735860271423960627035039683821125234278963316709	-46143704003897336835224337709142260614889348316653866562296668863	20394852315807124469510170309600913690333518767960823161531883960	-2927477515317617605577268816953922453863237572244020401386245218	75559936778860050672573363126146611897657516857978689863269037685	-43973105132162761820313282051741704087979141394270193821490905453	-31713195843229783862424632164461746672402024675076021279261876088	73466794254907542383256308014956432437170566573936018489335679911	-100413676319848270608528508785250719046644480993978684117443299329	-44602132739763951903864286940201659336953030483364147676255754622	83320498741462766849239445420319761333573944336619195873937154588	84524222686443237877394403424676879771199907759137935378845308396	-111700790624194640425451903313701099762635287991539233909098196054	27355339924559965712534257864868004602795124530842696922784590777	-215801466695257045937105465484532511831439199389124234969103344917	9438935371807662016994205037335349071565077822034459589257719882	-162858738476204801874154110463276419425477349157132945010481541870	-58097717983795783079999891906288338588967269957499389160862861087	104963785202415281930144941099588461280347310419309083484946268231	-95323024986547345716885067005060847821283751063599087920550531800	-47067725587652684154507147810772396418267661407688711499396311573	-273408250526272896207727020668965242038786783076254042208917174352	86937386873224454265039283845974197989023248545849952503985868080	88055179980154257582204890455179024032089528691161221471489704784	85666333929160393275992613678235707029457236099587953136340288642	-103794018991666231209610073979565870570904300857050916036390209035	-64581470710037272524370179035682070245033470050352038462311927329	-141723161662210717989385299989057756924985784745861391250711696967	-47452822930468880401434312608242676375983668853037128906206852413	105088697514184346316316384506416044314005907314142682385097366400	-102744887055364027420150907720700546217520120791925578645270978291	75899418852351756715804372785815829870449850339728043295017053540	-111341566880864836650674789497955998946088271825434697144427975335	77850645801126515432183068835395433057350801886997645401346711352	152124636860667742742675788112234655959729243576278437144865618459	207307133979160836606478174039780003284823670420609143085100474078	-17101928460143072648343690414820630107076037334611096097600819563	13913117394760455929980275842381918732913834706887528812836602120	185080737892105556071408969318196704365093313176157924805933023717	-40420134200232284360874849455980161914668541565557581106491708369	98151388846546101452573352808063698835520376715073360675031198389	32945036700959904218620620962870353738318880690235675712801698672	74452787766883670162443312121277202054686765350715264340051821520	124866567776076848639495342081464643947440740796817761601429612107	13936219154484120539248514442967491211587475799300419686130106956	99720355890642913653321693105084687086511913190061918490540293561	160784097782729715813557416355867379495951911420571517456260925922	128510018216111625062315169588568906398803496344240411886493037229	55542864949381300362063168920547554366984403409766889380911143558	-25976175416521550825709819747210621247251864307406798703961974436	-42535467833166957656262149028617456708952167970534151996733719888	79739556904343917699512900636812015011249054865223774121657559666	-48462245333271454363731338927223793438455679132773191855302481662	-5926777522444915733627159687237143470178002379425907316128908414	-44602132556224634275932247022952723133545182831859048402746162880	-41064201122493529936913683121705630814489022787185883408987304975	-182537480154627595811653292542306076504186005231979750719	-54781920876114224056692436312643046971904250371688458894370795898	-108235123092304064652620532798839466633573220966219994630540065135	21807845400711631085862039328044725848106375609875630080220139578	41064200896368877913872234010281234336474668533827854941977408815	-72967153698932961037930232179187203288940332486404499430352765009	41064201121387657017175517431508012434227679157060273183868582056	403699378262608256378298533221603240011948977725488307914	27297904913733709371715582303903088178426367217298132753907726719	-3860112998910561263409425982069296081870123376368636866832713175	-12224725844510063078960764305469816609428437063001182044775997778	40940756063708487844613464236283453902874154896389987704361889281	-63304613632323974234789466945371213347460147223380930889	-38675354768226129024522383438673844790259528484645385804784747416	-37151547389719146315599073288503205927509906267870705261	41064200970458603605382170022441370037588295068512412603427335589	-38675355416248175885833138062881038416604201806216336509051423698	-53288926671442197274422549949771857135945617162127274696900769256	-30884413239126822912112169211858519733447394795501931935993619769	44602132865470903468722305492938313499597525437146532520790798985	107037461266944099275962897683489209662873089786075262565176411480	-19015666345345183946485229852539437200158829676152415430	43909361697217470596358233780601416003556277297422272844	366524615545771522264005110381527355422266296767850757577	80506174504111207098620266663096582069983976618999622976	386373694573773355199212245081466502190766268183978397411
-3930067769497374251785921466487876656877543539236065374017731905088	4469147329814492818085520782975894522231289287279198162971755010545	4099505896656585172898345527651647784549716101146982879381809745351	-2084530497404348670422301928449993648923722268819258188074163574528	3933575409873280577754868336980173353970129198040525000069234679040	5639476677947620158981468468424048171622957174505734650109580087274	2338594133673650046593813257799737002429279393206199419276157884272	-83175240475251662294185929705000977124781575256568427337894074802	-576596181364376607451739831998332120104612851749060206190139040212	-998112142521373160265655696839346760070107666652038386149579683735	-1503475725348551384788050739191284640635204740853960267216324450783	986383503311707398622411534583791118857752207241326566936672182822	173537433120677548103407487011480996138086619820993361767724454528	-1257790149307601526568816121704418732860254300426265219686500714052	-1997433284000983561652844221848785871321667061775217926785228996575	-77701496590195477053528320365700812472555999563917255656447190751	-630643367771891232116604485350687718941804768198788956714241714672	-852992149770964998805756876051356263310055912923219833188156116275	-1477095946723095841638688697719204718186993683715512754909166522560	2490153666839383289094912231556137635060765311599701316234998055215	1587530616078832514933001946133809862978559333548334302851033996435	-2032232554461133300799432787079460331627264547379224256784087641961	-3102110026176065363028513908341225857521108861154007808065235046913	-1686141340540374425469962224929475931803385078679633712592564492103	-1946298435505723892805096024381672817889260251252017783197632489705	-4238762546178757923513621460783652356986864862633885624691989420036	-1253632694243427980639833371819643980592840196745774459381627266119	-2145414848160972169442619375614735213972948889467967390580777096850	4487194434907282665278839445408063919114038393866551630347529203711	1169903931348349535391385170550962382428638647923913127879785539080	2323973819243591446134325254091970506402532709889909172698038102321	-2401282380241966957465008313714044590982459841054974543171073092096	2576023169294135092408427165884737099352881829846137144019349266652	1548609550593378739631425387393673766407128851162704364795625393085	1630500148594926735418378900831778029853079040596540531072206464488	-2128736441397015409283145902334153196727759069057316277823859825919	557196115059914352858750513029694234238821919948669052728906196958	1544258501699797955912686843882463163153784145833247867929347268630	-43437169785658041486610323432317783972178815519295601341170545504	2039287482608932557762885485930244133836470504686031676262865795607	998148584097114529495375076746677394014393532015202312287182998197	438672942637529997333436790449301376330824759326373131290594018048	381566889754761651864712449349483305033012232048690413022405468131	603369269701381464598545766885897259853676772617174609126278809676	299662209329832454152572037193508504555626704009906075743252008102	171698184516880044688727596731325028560200312077607458472985563036	-141404603549815925767357943170582981824583153259762186565738726543	360705870614305921681376515662747205170542190582584762914861349422	850969856129332899923925789830655377161239352211275168558826059752	2952329004007151187829533961046411014887977277715597183192121857503	-1311540860099776024866030991911868734411789574381295540730228267076	-690078203759778684405483751967141191121965373814967079451504320029	2288887257659091143023086159553890045188399841117258929576679494883	-226552348061444357680110643756311039882733304379723169089425225622	182403404223638858865636937540280016608796062941486390534313621309	-645107961585934444474769021350809070246347472483316450208890795801	-874222550241484328988291836592583718483421541811512800701694123650	437263690061278170559236564439919317443938840612078908290117717510	286474144176826747136476374655781919207613880483376951409700004281	166556613240740410485003556510500895253427964897359905278099534636	-16850886315884799364803598540312314440331438155358756743387509885	159085177894587753063821693936499223156397484719071534297175155236	895348519772513197070370790404561586020182386267055543813178228950	-350930311506575195730929969693285305263071072388989582343096288283	591480639419441871826314065615175756812540139490465855016607289779	-220768436210035400602814494559033065735675596744098072552855594975	498055061215891370790393432237156716453366773589219315656387882178	-961001048672254640644248956997866260913026828023592686028652708094	-1112683296408785506418215478086853801758032231084805117401624101961	331336344545365042133101525207899034654465206465579406122299142228	711243362411938455734966771126830040831997892921150607134856015994	-21609330642282230661776290239978365002516463210247322705661462726	-139581884283418539164820169023452294412564316438579832862966487912	-1898672846500488129972177428638464515747100070201081926706702121349	516945163854251249879141367872274699017889227693865331653970649070	409459299336685643342376792651100973276504080998832873543316896553	-398005199601086918694497193065905524530887668000242570561611795528	1296324742099069450144620637238467386204222233404596764160835605862	-779671676221955873001324937883455992182953430574757308110432758067	-622094528880820537958064363668683539784047057042487562455483353071	384732999185430697445042691711499974341401112585883231900942920945	-1006661949382388481315833371431445374856104559742236196742643263621	378327004027823746415320918799526674421343785725764850674542976987	-1331790671015040356407751044343027079633639564922226435317881688548	388243635035827622544695200166019127501961010192098205316131699303	-48550566773248233459587817632376334574920804330986600070465092389	-842897076161771261172898704838394450225184565644980299750738382321	829280606055155725960864136911019749334630708659838507198706661049	-608098369797578563457031891583448436723594916206186995512358160073	-931633259606854685454212615945126392094007054628337484406428581134	-400691927550982400718208320492109737546752317910286187435850258269	-39058703064301538106270077668273574051690764272754242994375440018	227704875550372260036515971970995521167163429791149126814307651064	-892727672909861445496351465700859779372824344813866143425100492771	103669339967261625849588100037505504114657310912668672094588073806	-175267645037523106188344741415882542452372444923078025015347076104	-414025270353690573821839240933990045554882004592093299774316722606	255881465532012661646032573299949953793525680244342923314879996596	-136295342034327229149801524348948920956364234509552175494824395077	701101436061439320465416532196249712348335537072485500709737222512	-734720568217641348388391722601878063133998546530987053106109144571	-350536266142018016956406812333176179664228545846697326327649068675	738833134755238632210049477895491570080096832300650329818165373990	97762600119454622922296916636983654073395676911225840287854630398	-252072884690219139303537993825995054309259542039860110182206874936	-216235519629050797287831065607570047561382667896624601900935840369	25225746471024950374769021687176434394530489205297572410901438196	-263612137452089887617711474351709755847990353986831766072629658809	-95828044995403302888582980128790545776438581858334622139571419672	75233324847619965615334943643353081057969744307393759988988515993	637807485698182916787704915777044723489930174706480757401971230536	-18425589991596692513995787765106254059633490203063989784654422814	-167560124161654336088888495258296728863716599361147161882757050984	-153118395013829618993354689981256038959046450749794904335633862	-377775879951231046794011272521259946229395188408813105520277108005	-570277814569356940499278211103699792172672286774737516034244099489	183452817808188423065142078617778663411390219967491106422160336363	-75045254457988702517964331530145256196414367687840012936756710131	193626106027721729411088974803382938841175854233802235341349661497	-322416635027065053454522650319031663251453158135008798745564583514
-2807622178956710529209373053018265692970029656401919149015451071542	-301927249241398643083495509292313256688904462068819275525739850300	-45604148364074182405176809576585637189009951347689323484317638090	217515707431923289303832411209965533456341744127075597382004729047	-2151829041254754208906301238774697064725187395286369543324474014958	-102878777764621051410051661743138159555194298563350194276324883039	-2624887026482214117081204313831267144579359201576416385719677660320	847363337229594609964937882510278617913014420571199560355454082110	-247621834375642068886748523904636021636366398119106225375570767380	852225309550969062679294127740813010591443018590344556121287751555	1620002810093010816032900012706111573167976314379865879974761674353	-639205528665761582239696453110683303721654323610638736694572214672	2208895924163789744052212022726549630313558430695542742413308948473	526174471854039921496487277024675258839285164924519428606457392185	673600184304912956992305146278733825026545242634542945155672499798	1879252143346509502884282514036988667461876231704525912850531099075	1299175829139464619572962119878861988813661323140343727886267263277	-658070780081813819731325688705174943583025347295001516078898762392	-162221781328278190301879035158304733691695121581682761018734182165	287482255701809529800834838755808954571621835444213758259574894359	155821986339407521180280996825087054366436239115472137170881686161	-332418334634833174753799646294115145854916491245280367995048633390	-495178226093668505988127470252480801280301357728912186261894390550	997964683580064874121938044247520619216365613543321999359232309363	-1345936377041570625196331095463802549377797633983567497111691213192	296501617673125982531661205162162207063550029557135657620392218694	-1152602987850486046614178224845125077412902797073091218625805519376	335540996746657626378016364728942690098072258482930181967150503969	787093572674923251961302313139276984269710006210218359348369342415	944096093557294758876106618566145115327760407591159936298913349881	510493523122453799575583354914735006992121315480944012579587835008	114543651379385667181058475307111516162155179136074542202948139734	-573452280011276375978786926462104260362593242838064997567600239604	656039561485449481358306943552717393044498010418983928983018336404	-425122575013775091067489139800090096439620047045676991064300460185	191006341054905891741184696189780939778824828698890818254385032978	-130298178378223902516642586558425287674329037714013952923003710346	682756259399805034112969134491005236226493317773968547889495924684	84540845724003495441053474950646822276911560549673004881088216483	-214417627056157646818228573703867039120365840474943833232348503171	230715029725476185079869689680932431097369063354954633348129367960	173752810402741293679796845312018809646154783139743812868597731404	750562980565727141539522357166478478657919214760011004268542953087	13790217118532287056578680413079152255592061758342113920918865287	-317416672137582353299060073008080409689483084726136754983160986376	733741426372759088776088976665189979516444525831136918362816502742	-692804989092913721516051142854886844963396035674470111427013429879	-268238503503936260153803709319594351470987584392834843609453891541	976341207787990716927864422830720209084812581903966823567662658189	909710579724798112455545547058576290669074054928649034323576499759	-917382040464725540572711787407023769617185657849488465371357355577	484513673640686142333650938647789169695648884893182631052689382957	-1026783087670740178083367155458557876400322783108933870085339081772	-486647452978436215087159016478814496637243496150884617895572584361	-1127383672088505297266539070225626642699595968531640165470506802051	123950085688551277368167156187709195294661909634485016284049363636	659878509233937539408353430165314535441626819430621494368900574236	-845594310533881654235692582762348832218016920717112209484836228900	-461007978002660088419647070426894344106058645602553839043108356002	-1853843275872208964970359247388878845229927999124257777430098724332	541072849662157730050150557738671690094629894194937513274653234334	774462714444558055223893300444459310613542872661073095697974842607	574077394513655251680972433790839396205926421635219644409529794487	-723726414481657917351605700965544855825621427574785251729026041143	-427541725927508808468775600694239991424422707661171969887420600775	-990735655200095673452438378822954530538996335870236377011493315194	-345275682420303982593495763118995183269120363381980147222600641710	344673792460919122886480028314489602085793249835252139172275429458	-896104658928704030711341124943726305994936835084195635289879341544	370532847579786161534507585187398699899638153631715837292419704051	-590317927354851303251956721691592583919804569957092104955462271083	382160764311183668658340139334202957696983542194644778809251672317	993579934048521293002167014435120177085546320665925577201627005321	905915285711921788246272509776266379469378175692724534302042296948	10223660635037689195793542394068423680637163628253401657890671654	21018699083065641965410173010746767255841687892210443526971395336	1049675722471072974232692048205308176874028636629667556764012371040	-406248042572708158056073882302658472528428699531310324151421522622	935441440400194695236649705737237685290681491568368250181615600729	418362531190699551093576770863952083273470765667540438680867773989	518432391056092916686241199518838118038413429767900716504737243563	607509090811761514579898638713447051711548642089061319854596490689	38705950393171008095618530533901109593163200023986818009454045108	397482686212515623288023930920272092411881185687560081889003464441	1085795357948528785730808816615977551651272012806469382046723592811	506433582290075902429454873537813688256566507926193588448574401741	-15990244209280377128802867667110171000830791751352714373897086792	-53800031330201173300698265008717817621577096773475645677601294456	-183017206891493914777972112250477873579931552706233356340692811090	411292405575579750822033978091662945194152054453923974410526496605	-345802179233467243750224159880066750282380941674151253357579422951	-162784986562660400521627602031467256253398108100469268593649934694	-268238491267306305047482806402142158832277586016832778498068461951	-305838873790412140048640636535602442310718977661283782780793216881	-17978540771663910222507292126951182279508243583095377483751	-349788725596902744358035036020836752706402556497062891355445024843	-435195678916660039789773911990699721467707948615557073367296792922	226897286330208775255958412153834531286222954604628008722625419330	305838816971386914296408642650215811434977612654020523988567766345	-522423825964824564069331756324934151255255559346955385705883772558	305838817286225987234416115660385463625472837426297434592325421906	37376987665855984399726098229699066893597147485992713605124	314943647695830464742877008836547235228908700558926333157593846079	-77563691260248094348509323953976659565219600374271656229741193798	-44716136394583918016654820944620741347920391610948529054248667406	175519746960253358167105797108705853715461820753478268953106698728	-3523763687505852146007961150236884832019541684758528414023	-105453490698951501195566939870493796443816316841923075615577143262	-8477562704919718785302934744872709387250989775547051037162	305838830814478141578868107853854693621347545921001625179527405144	-105453529135286774912449880341738609580983120163602507103668389810	-350554951903063972740377919077771246919847253044007459767713202015	-224288675610518560436057383935835550837398924595138207855712127665	268238536634761053037282655457394438222479382107181192663689254833	726235992192169252371044712274698866091356372904689756980361480269	-22501047339903081013406843975978949350166665171142743473249	10736824942079966844119264129785465559140355264375063336634	38050279574649090504900083083269002152387550251589921141074	16321494939604004375054475379334278880314192969817830441788	26837792694559221953405818028398365611939967642986721668538
-13597897138839558235140059197016830386849042825629548966087340943087	20543939969742374832609903081795338838749142536683041305595479669093	21900840859809040346739306891344435559056899901300178717994101476334	-5354414367438736661989483976408362853287208157358541890033604745685	30868244402566787922212473838265197171185547083627764376572210647925	40033498081433552259713634041101762867825627856094965387040107867400	8329500540043413665981266470165109573846005058348410432583408799186	-6705152864707775797308068107705862094206150085882244067527631838351	-7637016699767196545028729804514555521101187898995176832743048775488	-8651301679143475682917391370081790364685689040712556340064227388329	-3148646548477342833942520412306296210728576714679976857137651998681	4936063201646490443128292293219644160329834313336059343911844497804	10789653019611487482510675430685179343757032602305955895010190464920	-7657096005404762944095163951360835553242083766192759329471648359634	-14022323375538855739084594338712518075120337099500659155324742324226	-1781641223293719803223348718206858186578300861644648544866721121642	652224511032284313219374583154425849396228723028936016921675533880	-9526100481149004558605464145717910287158489901612912301759496637350	-10769369191816356738698491576430175380343389824228272073328831076407	17202609439671479662495877877521122324003161773619661169657255115707	17336770045355634539019272662123166573472525168106128969427747358933	-16025950826756233635979555628184332954873876584663648131452210931115	-14191789430798894174930711651636525144815240516257509599052236683730	-5120964428422510455673196414601246534732566948707961327584422037345	-22377125507830651278265496220211517839087857763856686362667627998056	-23065875473545903087543024838919094639068925898403100035825099746365	-7748180397703515921101818381709544012201141568153642063561826661798	-11706373463460529546465128045699549836297041703137075256442864229758	31694200324622333161462341309462880387770800304997561393103537059790	10632298577110878783797259663707414088268104845027945762447671104514	9398302156985593052533479445340356229190758809794963478725933806255	-13828737315187368460387700448473054173379180995298242353823573098688	9110972408904244933187339056669485401199985347044503249326658348119	5660896540438474796524679054156758875874918758659311123607204286346	11042913960295254406458350040304989466348402526454299012206297600735	-11162231056381827646227133519024030823895593263289398349045638789245	2412211061031603897728643130135822167897419350509807528568062025914	10900816886291642482787540050015153266368223597433517029508615534335	-4818012782106664733287784184765249790111061692693178337518800191286	8445790954342151252651957884496569782612356233023676395215853749738	5901014583814375202272238351299945904784374427338949777620580288739	4069511966892296834010577462048382362703532346518602545732038487121	1735953528204420234757733421017776425483083207848814554403810985828	5321803219798720396012914590227697619139419362740535287045229051357	321294043050921128933042967726315165538089040443610671809974701851	2103647690421543635265435401556390547643801840532924654973671486671	-125946387279883307172119725411570478104671213667962213441313604362	226681555826444661655749499202765073387754964451960134985382003940	5876569454608349502321321159692848199892302435556947576035233782181	20039620011661429548779830033935051527902990198536132779700092950947	-7806400996044564999756851232087922277121358055652950395913429797631	2810324200107456539560896026916141867362013191690641006620791504285	5273851586451895908157683511639633799665569010202338966882042551596	-2926448853058134010808584316336735621669744977015172260448829074042	-4455820583534255044361791032203765425914470308535797173056703025410	344322440671814258519104650357488670723409741817527503009491785964	-4062919839660297519509255828790244254466607939304863859102204677273	-2107967953005296321020492993434992731329186210529015145761537470138	-504028041607883538988336953603664915820053407768829099193698720411	-2325605351976573289923129538475166005426925100328222584165376718845	-378193347956937555891006393711495436218246775404130637727386359734	2726986252794608928780849564709377541965005051605576921715619175617	4538746545502763625509043037303198705876317046993827657514768266133	-1184935995720812053264713230524562448538177790096551247842417465672	1880726999302007923851071245289805160739155754733139849037773958624	-1436605910708598723342090667819681989067981851361523814301439098937	1775396650418115694685964016595433018039433658203964445379683187468	-7194289365543480085299411807835144147454424812568815335578002727418	-9486813178760860014764079341678705452372630432239438480650183607552	-1560198574470719147896986250339408784166021219656698610100514485133	-340538540043041111372689787844965492418601302320426374122118851406	-648871156140314122152696529753091498948033385757546996219679132077	1084247922832801828676579308826682515811662045886028509100154342966	-11207459955713910508389032516352510699084004716067855237208659358156	4354406144779921568743504870553726427962303468412781781072172762827	-313658555804216435698598648781866925393649750938163282513300988608	-1640402158882514553735773371392978678358628988206745673748864546814	3115053574282389721707151438402191913730398182309010719495114613499	-719923085808417334754863586844680120419429329235885370518798786417	-1116813485445371954284673320882151177325148106902045777792209728961	811377999312593104088288541521813659258691191432281456958230884957	-7173890288523103559830769034509142505395840187633341343262187734332	270520589609647341516589307116344764580808313643780365461873638564	-8385023834335794072168657581794400655115319312054017918487839633892	3731648670963551048727888495230583164667276755415561932485785665894	-910377305269041316387283991201385615017410375335188422971481869251	-6481417171140671236378297639379413429836924000763573629024330349770	6468138940966171240464023005073392612275112850822615447333551070037	-793318517137806129475131529095460697267324928372247180465205450740	-6173287025072095299431963961386212548328850256403733266513708802832	-2371097004510225495275253628330512227443882234801286054272419890500	-2375150567462509915313552526199522083592222710670865087852230887989	-671520115177215423915508377479562353018059709667063513492544866317	-3799080267192049235148658365324784611690835460387939374352764492633	1577798593824705526562835253504478822757607934789268086028246041202	-772367851347379891186733381766760793248243484244248815231606822849	-1751751345938609095022060597174066027774463960502745153000626572180	2044028801244915700152031015720736757379875646574416368094492547215	1223572119190396987534769542988238441126878266842098208831382166327	1390593723807348587373653561612544371443066427978210950005739786329	-1658914317301105518284783821797468153539955745696148353025190375172	-2964402759058932904868331744185154815546401018511567605825184591525	3358611055474298524685760181298044559082323480478884815971883873691	1981748069978928796931023009947976737213859858765178269916071146690	386681795027335414825837579694175828331425268512933901230301418596	-1373778293735686444085015950773147225643014950612716233399456547034	-117975152006625759929285880537699236031016554268771012702199652201	-1622797727123250620706889237119634729445115194757796363289855479567	65331846424426531409939696435119831959665348220779593534221439685	1400133126547578224707453644173245775495402304028482974946924732298	4060596203676421901197257945668230727542096379196526076202176001296	-242059810333430678661157003825813892590984399021415211219496259517	-954379167273406867108451069501109842699114611497655253524765089203	-943919340715941133877569608951287062329799282412952118965048516	-1303606136029458585269816214539788290911399360613466132612392688989	-1832595097682474262121754740815652112692246096199482813057223502491	238891159672377016124662037472913020123623939215061488328692411051	-1724004177792043431961873270770083684404560466186324659839035446833	302858000307871229825524048510803892767299654031785835199873614061	-2576553480640579980717040795858931884675590062482112483134131284419
-27442974204542195273459167969376218874471268478478446742401181337378	-745409388089726635304713370601561009235604442206742710376605625377	11724926250352131727923517089110541708587803739624209147105680573991	2729630074694055766681505799269348144080082466609633640508530575265	-8098334972412057731638735938194158580286259221173971188818054724715	19482660474802901115387822462717027844366815824619549603658833019162	-17104991372802012811150005888409578931776599039140208032358800592863	6458948616683867322825841670727381070684776658479920863578131196899	-4356297638635534882307058594848606667991468816902273354759864740230	1195255152879358223823339538473199550987960485900529062171377915754	13444683608431786137510868886941269966886748862987182918299694304897	1522132416028241278367750865742851959077364510550955538684623134899	20293810504177422864071292301679920458533518465194502081873929494951	2340971344650946683194883104029008067346175084240334987593453723701	706600697907045539397565685778311780111659040401874581105627352137	10131609454218162321380667778539558033077041952892466080591102164656	11497313706625633165117395406074077488041081095778880629588277848073	-6644853948312907045391584813442151073754240912040107259153228565804	181362993276922494817497919000655599486973102464384197372832989757	9274991625136725778004019037547558650555677091821570173049571965332	8500249727162751642765082340110843406118190611351035810403924045544	-6851516793799547202187803638282601156656039828699000642434440073147	-5364853740918745216473998537449418595954323719745607913033721754650	11352802836539396132855588071762093931955389573941380071709538106357	-19322122057312419522842489289194812910270313549789735056590369195313	-3695868602234196582980227739091505107345475011773923988788130066910	-16107163554318501836053541970704952124480856368328411840061714750785	-2867319710884307255061436792552733225916136004483093772050517592430	15641028846579261198858458266171651576763677913239585846390338290475	12302411111522532994812543902911509704458336403466688419376283856954	2479131853309817330725046540761410094113522627094278355789257466589	-2939789021732368403318111426558612064117669189862963815826228299018	-5212032009327678456443024474415722020978596559398148492688320196707	4620488480572232408359721040667434116980502297920853110188433483522	-1984289002598240879558150577706723771955566800653421511154580669979	-830183755426754242106256745571446602713763155520406616104322917817	-1807333607835851179662393490749165752918746550270177600131317756247	9452415845644786841237469257368659532099671210724557380711442854778	36751418436015532409397336509250469941518038899311498114004818546	-1050529190529463520051427935433620908590547969371977362584962302762	2547312070477896893751063211539278925394262424245837366014810189467	2801269110052033661924412707634958716284650878999804288368854844185	8394423004237945010950403950793326608499409489603896717297229582185	3038140543257509826638533954527097590798067489415184108466905931942	-3545865371826914871662839561936859916795433213468583032311375222351	7790576952777848190452660028584817315834727918037132488627351935302	-5823716661249377521203930872174136307560158572753778323798471343208	-1992939247197753203609931696766217620740680027228722083407451112892	12019838519449811031042745839700586786077987302832147528755913007552	8977529309587689923237623917894246754285732827014987359310969615751	-8512359666381920305850264214432062443842327989290543072528172198760	6057475442661530399440530228414178582822996279271427999077973118813	-5311027367081041494789070095488277542359233918359643353238021546832	-7222569323939248727912979539837400313396413760264104307760966208073	-9327644508466377250715804536246809869298483458073307397917169635958	4708794527500737324100098666806384740229278184487512716767257408211	4904675876533144541876632326857662750421154980062465902811229123384	-7728115862369452433085556391866487431341485338890554373168949132421	-5265585971682142626409116139122635376317369698993841460441734825743	-15998229604533361055801311426339667023690957711261801711892566442289	4817306482235423235975676160086576863545357666897923628135110575655	7720871911221286130868398288325403001020269484711517458303165033627	4718387059836668429541552909003894655278629546416470528316793870084	-6336468966503781230411314115268771559381209547895813176719277604259	-3812519112527438442054969910144319098893352808352796753978680679208	-8610239172985653848685539951090252925754342549991714416687673910460	-3360559411363307892482956197493282968231786869193048453098264267543	286630349632416680353200320162466220534414236162849165622499334519	-8327129457093261932621356657189003081699719318322656857457724695810	1585096226164372104517295996576402170785981424591989138952962117676	-3392802109526434968488434166989738682324593751334683293128889940228	1896337318100993460081278410890413861974769152780176921022668604969	8208815753260149303132616464037330123699140227264362446645977735168	3747762726247522230501937604601782483763913275012081860522547775951	899460609396221614092597357306487360010235600488478441111537593050	-655059891695296397810129639530149034930945308407876917425975405501	6580395548482600840204374064566248864800105780103150683410895580078	-4665561979780531674722422110380954682164382011295354262694429546768	9349461318670730024397902575800660674123506204579979284276285976850	5740859953898170179449794657439207704116704655328981695194104013176	4111995944731483915957527183290538960786737156787135745993515024745	3098318509521216073538824593912294124829808842394308736571296233355	-394377433398665805508707423469115460442981223183530411985542671342	1292913797144777379661440023498882254092360455117704870842281649470	8929773479128733534939211371418671768262285248551035409933431335146	1206433253262569052445685687329070818597203007607123494570256472972	-3318004928553547783118158494370441188577137240128114688177001549472	470986229796406421118374591589327707420463014679159741436651377605	-589375469409398882770480171907719287776846640824207877764560186581	2448408716985692040030749762541977084853346681672975009543721426901	-2859353022219463009038974362763417038346798718763760207107453223908	-2269977798531243008903016071268266371599990667310068650968665348268	-1992939104561275221622275883778103626347182683024063302394074836032	-2725447444270929309849451610469243107889649803821939973381766961716	-305004156667860422727592369583435897351238270727928640338098	-2721101565467026585698930557223336027522320415759484487660138516058	-1443208118550886478036070879568227493540984370576827200716162549625	2763927946162427309064604438414700059815190153401014624398824445236	2725446251726742178245335571647129045244533479788330039234330992724	-4524437750019236732145974354744643688175774783805254181292548984753	2725446109608155480330682864899689106502097184757530099961648500449	445892782504958420671796146603952665474759630971289221455126	3300078124094604382983291887388482426556608638692936247199738149492	-866413781905245457507020889097579765253169706622461143624651714767	-367779501536228369636886411249954292517210408571903507694534244902	692620371035339188340534128961757339106206195174892385080550853414	3428759931154026916576132180816330740233076317848131751731	277038805178102535917997900452832571007725427179247819195759468701	-184625350936036816281761457363597263928651692029664485221552	2725446570353815836310481726580689587159967435351256037485408096696	277038467886440479097949067989954526063549678809527979989689717276	-3093225717455887929211279459274179482296964544281680007688097435296	-1997285422437534987082962675588773953915470226624492236285652337021	1992939863671745573923303621292735864409250703033288873806509538412	5748485827030403772323818183524461927981139303250967932004800256951	-508233489053000782460095726716389728028196204024066856511377	250963373934350584864931428120504630019992788095964305315931	551272908089508433331475236802149465211474207840538959598474	306019873182922716058160859771034809800879594703955413820083	336474325834055039080266880213747082642537947248212264070405
-31510600967690637382700764758443756426192509294491041339125282164520	104425191742325319752546019739654477726002108502180391575931396439465	127614281478133375317702367439984877652958848123287170967323342340735	13856020240465482069008416903306720678671620526582349380165258443598	272645718540180345469453363968606703963470125072786154548552449661888	333366248163890077582019327009648852097008944168240664274308237519610	7293400616905745469306999995431080969655479531306203652595694942053	-116608018093580586804762577555573651661162648467603603055604501478409	-90330081971294162707088459649215351945687228275786154721829421856087	-59119193580325371913284105664484558254026292701889124661867603314215	14034243947639835256740645987019446007249496291175688465916379803908	-704807132864286792904505936979587790271169746768556488999445302055	161182815642488381979009066039104714351730706764809821348531607398478	-64760606303226724174550508581846252972983535050011556381926087930719	-116701219790632358374631402953145056694129230752935153745394343104293	-16184669169032279911360400975695632831998931125120231376232083669399	61364964075130173813188229364638748160188195361264366907964635960251	-115662107757497444645451951420262202501436192847690393254918586007716	-103804975877738495143682678386493667743987854746910273362688003953083	136935068168278171603091368499784318695716492068012787690463409480811	184296667950203539237104301280259428593348321572116715499006847432296	-147727285126132406863246767939539424836934637676974696596823509736752	-78504263373274681044061768855208787609598379554239480565218278571052	-1943181083493155910142370682566566134293688260637410958942207127146	-262609703306035417374988172889240731099411348683928054272600918564419	-144798315938081766334378529711257809988726587791558665596405744892068	-51084781690768366575353176563912709055557067644993310932495666798466	-66709067462546884833288217652693185516499008016411961775718195285865	273850847594176808691849254880564205452654250696859306076593941787215	108941697742195271457845142234978095076246672067767491243769290361933	38537932193143286743465910535034620034787276268027078545839302627616	-92828362766430328199553177804209535886061689594473193845383416354337	14494793070143966863941344140925723225043204975116502383024803659232	21703155753251923974899974473360935782420685493064097015260208121812	92125486625537188331366145271559156279945580904299652662150027866724	-66915496779149482056881864402892827195873405916366924149319672337787	5904791522368279045096326115779726560775792782868502017780069964334	89224284927009048206580737992099756281631284337677944057663764326912	-73971454748919799628462265240007027104810352014761220292604348568614	33578567765366451777247635724896534527156194660015294021421018839330	39374955061163016820451867865954990338775712075611390479082819636184	44222487670030423761542519777717189008302467886376652891714535973216	6814728293191107466498184577420147461084162297499422478648931393138	49367123916197558792671610583586347117224746813486731294229900096217	-13102135030312250135771280387529782508175996870015200958812392364340	26274975195936102437292057370018522802851452011983285853138749846895	-3697812043909434217376667583823936437137446876936306580077772349862	-19472048401384779501664286070626541093407483993061727777570455304569	46146421781817339435382200784087804033927182401450894687144498566666	174376052914893522962872417244308898885459188427055605907151813369584	-52293498886366981487614990013903602973436553185710144467417754679682	76666072705382430478157711518769975064596614739519417461151163362800	-33591156475696949008707338212931631319683749378238189946162107148890	-29905220663230163608107528360590625770135647030055297286492138698157	-75447392774095656317278912533716768920515031459619651358158939843543	37547282336763501549311219267054205724975733916463321892534589889940	-16177532911834432460327363653807973779595464676593254889954943710265	-59390589176610495078302295575927872954530152007068834378564429860176	-17319407376488270838056330712935941356096575306900790855487022662920	-51948291869027202279556480265234651552862914448371138426908812906527	-846817646726265093906726744665148067248747427139424475556447482893	37734707655429476870754229074690647101616209782472026091260378438690	23433993151204524644066314974417803672906573586642373923659800512096	-4870731071014771226461687743179179243264425553592974113294769264169	-1372384230926647862136528366126198962649932578627380756500820176711	-14265313072885212965295030260339734269689314781833701518622353927361	4975474830143491158285156010391114129989198329858028311209511065574	-58462413242293900986233486573841632152673688739309153377036185472225	-100406154086446178037389678772782592677372411282009922786312999010568	-45292978037235428260236396169142209345598239326083446115518467446924	-44586346268413862681404339391124941782631255567762864493419451857989	2749133448601842788773765665035677013811792818058804230559892464262	24549947283738785662175059071143200437526973605555953652236520252274	-80424522080904201706065849055166601802690643753169171929990092450262	48548593155309333389851963543922145345350920217831289946501275470322	-30405552114204015226106441620939940063857629998176892929345464929042	-3659127005126166690979279101391082054826971227984985675198824597886	-14439195126022966313494411225524244410448428999784607718708835306503	25996298259427479239056582158344570914749861694670902895489744278706	20271533116145028225292731031305313927204359923697067308486901325097	-3882650502196589258966665746197161085098062216850039262775587813897	-63594296925105772902508030520282668785132314931817919324714742042718	-12356528276880383735028357307612973213476608145817568841897057898901	-61724495237503064362748122272212091044256385682311534071508973469272	45559988688787994943932079504438978492297062746255882143878289256525	-6946590230343693297273461299406138549496809461408448284482309711072	-52114849862650434132739001849723167911222442056801679555588361988785	64408301557198575622879895884112919246212708289233769065424815278146	16691505734763671656630631100485358348630725752585400024450047902251	-53313754049468122342057725170328625927938250903581999600161386045505	-17404864026989442382077734238187956146872676265810786651415803359273	-36182805405039060862726533347765862017077440031000845673800721547230	-26493491792111628484147950168446688835199657512684350721894387745355	-12195931895725822774449269280848524997834575769298802227173278245551	17108974927195037590832052855370981542811119992724690790591132743774	-3492164377253808070734132910635344475828381542726918553550498873619	-8040747266062205063083338165635607818289348372329107171791043672580	18319921809937702562245892390217628435320976449413126224247454686009	25830211891152213525489437591221381827415272874729373858705810470336	-13715299954614183452318449479458129786620579874906179584282773338400	10253929947341297103326476838194995852057874844773838783533732619563	-30591241367566317146262508253186333452351763582270610423903803968757	12527902753814418913550822577555609248090922374599051171689900999365	28545386885978547265674724048742708324326176481576038119375082023543	20174071707081353250592429762820846412966212369892853848296570834160	-10598145554732743725328835161152868192393804254053071482774126381623	-439022497777155808783930070847643926509874969761350824848114217678	-14001893223569650365287141203373776142609119144847825776468231314069	4717853372732466234153051646691472616212983839494813305745807140481	17783215271697271981910775631008233818686903119546560193088828554978	33562052831186673041489512086702087846484583134721409976101008010402	-7348198627693266281944823480681038169456571503934409499151978480255	-5954310096281879349009655498020385613049711280478548985852265188278	4935015995398931539862330349695478537382003561147731179021642176310	-611972756642627376277140263456496556936011622098693247211115176677	-227545439688294472090053529879875555254522090855024124957760004434	-5351426023931586112996121080723904161179824341257911882442054684228	-24892289136681839962360112296576345354786348821034200842425315865587	-4872256266553604139914091115276589879276098343860407068574428209435	-26571187109142970165227785738436352152948770293983517860370705373609
-1972700870911040037822072607913292070366943435252719800289786145163984	91963587780373640216760791269895682776959774766439885443063362811432	1719782591170738127053130643377578638180309830985016820789265381323934	168646997189686631969263803580756191498008017300287340602628558671613	266581507501638033603534786850125628768444813850243870219294945744277	2852216203491065482403316587861300471580635875745002029647369233965322	-507423848894530650904919735579115216394473760310635838430179190660908	395950975042388051056062743683089848070162440119712503964230635230870	-554196868654569483094173600299615449172484279184438370145170337281291	-491525376619108272679872264513056721688539006787814693474853849807888	972462375404078347619371715385377944667594235255444562211809197835083	662485924721604494723687159184728316187137229154534685191712223092738	1377186605232697943803638361117968711657009969934371281340306437290722	107468347466282964214746062356121713371289089258538018929493290499483	-322565494866776860033403008332072760948817594038816602179481980740766	187005995955730854606083324924462670854425090735996773615008914821816	638002948010261220315639871122081536061710770635269482556757750869550	-414592576457231210312698743476438837890853645817355555408162112947737	251969994080480822894388799586898657811211414553403214712041868112627	1240293534857828009393190194880809674952765432500390691472481266977902	1078031638779513457924200754493242066653376604430323287634537645539775	-779966902024707025468724336927599723729178056088138127384520367369771	-461479101168288919365670117348726908576136711257925550267791882660976	980757013370095018800537932848259946777387060744411286693076434456723	-1898121308090103861290039740521701130952433020206962979675704162625972	-653777340159875194199556814958503165545175135891208243223189061774453	-1409849123258796758698045853624568814667428113072313215802666190164892	-741411552831192653974969918134047599083730762793274791232312793572520	1642149064713975969743150191241466394019589288680382745427120832836955	1144873059479552734025965877988497651462774014422705494974428488845682	100983860504554462443269595647803752444345984216994621353704000529090	-470989553140544289568339402985798667465563335170133245693707428745665	-394159051011303312540848432318554362605036568460486348289219826694392	242839270652349572678788080038277433031338212393905591389971629922697	-66672187606009110987183431078009672720569272425595861411090276228298	-276045404176073105005903669870595387233459221920070587053536037003264	-135688709032018803852631908837785547526696635718742025758204448501821	927954012266046358113154442017239019882494632426657523766550959242895	-134323119087843065332887670565419746665860132355120703900118260069737	-9433925512089876594762387706065198131656852978298044660582569997085	195867597417953758495289120964505193185481747466720119499361274442681	233491342080726947540344680959995970136764424016483344450671664468818	737604930509051890376539718272879969293922995353279995808198882792605	394923159916750765402680100683039688140326492477027553427935646322682	-239625905674924350207541036398660912412519118138635436609814522577798	702139922983452871897521317751714523013715993047750630682043184044150	-414587368939077272627708728823974074039621835301507123108862240807232	-143427943793150524155310239743445724095988558138160227087921110100477	1140744053270838246186437906875417920796060119400517641670728490145971	597743185788972507710478416107464606776431298965730978858241588209044	-496857223969122943274151946471816061037915123289850905260061409640843	521693947445899783920797940521835339495463221144562257231915153975696	11679069641904786178192084019617983277075396156238713200688730743392	-687211333018967081645210449010828846608364400021461190700370514220423	-636612352804644527103499043564053807685957024821907138942420793183787	569254077917258345345708822434349765503674964495407047909036430107698	272834365519742244330650228166848790971955295394401613764148436370398	-472380658693306606307839209908834259532716012784739774930813195691325	-477366999812449637263939445032651203649681657359159064119451091293129	-1147193696820025189165286511861486737811022380086820028294089786594726	361899706512041775574225623343349257657817855270809532659659286094330	617846695349349453223804627198839883740120048388440381456909514246976	325881035496989784051253611016821012314359690203486471524724808494185	-423035277291213783968777375221980138560721543900985189848136411723798	-225987509603265411836956436364740304302520943846789429059620122292777	-570483152189920192637723871655747932823659928033845275407513149640549	-253313792624093138079602639733342479611111737465967530826605333297928	-133860466308110960033664511788135250380375212956771225395558483567867	-570046531087523688342284626599593098341836575420223654156963311188851	-81998500234693068081655215727543022052559363242879417234432949382209	-115457257976581289134572026852609003651735685674280077967824779536679	34785074496985858536019109339663895592005902097218114057400094048412	594262289965445515531389960942719063397469637124204998377365449000535	-95516344051598242445396781530534282361852214133563962722635184683661	84608993498383299862286663079129806910660115563748658344608928499825	-100984125296089995023160238990837297406916315632577945143969732547937	219651980856583714067393736891965058229438808255332214122314637285742	-376648987754593950525806314015142030884032345834791012983836752400076	735176710918063070894387595571095648700255822701978584344831945044261	517307982126550616028366891378650656478207339522508414599237844390555	269668391635026397040696816555027196577107357101821866069446726626689	108090263396233562024103077133898405798414042368044022115686984746577	-36054734349454977627416088599596307309541678789139821488636478478491	-93298099434198099584647974656509808377899011622568594929752765543954	613047045969364766692810274137533738937264913997850179897863562046545	-192479562668930139241985383983225081125201143896378007561311846368373	-504054740799567930639869897782708350159025880631203619884332263635502	123818437386145063056184207462228481104801130722302525320257878863559	68335013244854476413577018644954191193568224549057929133763845436979	72940487525049539979944718569444572361702153760076773063182193522096	-184605521391074583946557079621267624683127003389309305604378123673584	-252940537379454279885746516808289838995373113828135147762162058985128	-143427942700542320926737628170127559754801572054762317301259658076796	-182453085952651167711885530344574358749120001639173242991349047943015	-2630871973273314736286627688994417612779117054129018359143422	-137205494583044268369792229977109077908976634611151419416950958680539	30349647441136647049841543914867641446852540963503330867318993297730	285029555554842369726786197015666926315685193260950756721764807518463	182453070048534667885585183669378678414057057237871251934956452711997	-311575169126037823967653352386648788827941420841040514537776815376146	182453067059245030778054232050504282675562129723604964847264072970315	4052511376227217983555171094353857618504039012854440233182889	266192634139027926135320203079241838969834837108003512677251824580579	-41177575065201309018769157283649082408804096218106619860429877450785	-50254469069506799286616658156283334052232811453259615932493376925073	-2223243681892802245540876678785534307856122326292375376584842705271	-255751250815115944082095550518734921832651164015748603439154	109512594254457135520289789648549003200614987041392988650957817283205	-2075545523463305091802859656151991409129522260927011275844921	182453074122229173065617893968254160155709148978751130621167079669118	109512592423242516982161600256597565056002667783837961155004763443180	-232707537449010394681607055644624547350340043686984955043092600371881	-188675538191064296952536387665953801819443184779543377195631431767307	143427951293772725456088402000073461733146742349109420349071502357569	339133109039442746323609568217490553310714893832782601211176105958305	-6917743919263087922835623066974658027424274027198697101943679	3215466970441180743638141564156674290558517993856998970756742	5902767806359100432288195096929334185316696163853108528188030	3766675057069615379311841782800216252516560837515605108413205	3124035885272119966236588206778139451764235342579281260079071
6481239073788357884209464886335974133035849015741381692893375942023215	-398178940779270161336463581609044098690148020783506191598495825194765	4492325914707237256969333424017056408900321620943531717566230381196314	6396816777629227887776862804674081165231653167087508078752065513748693	21602572704738246391725566271334520503089411512668741022785317381587351	26275641864505872986549618848968268991717213316288394611601178559135902	-1130063678152536070249558197845984645976455578538240413388938655259472	-12938117030129470564903366930569457042281105571175263630361853038367125	-11016387289889485526666118149174862888584199802740215033476624133151850	-5221975622663542923277492901260716914187116876797531638079473519828099	6918159380195739511242272963457328247391399590599150410309293905963734	-2136243204960389586891822168360827756611626663468558307033979755978049	16083756248587139597487232355480750979202832011816649618446152483659110	-1696098387837476496651074596985102331383314584748769390171416134102856	-7030903191553807656874391137788723904044853679983997151487862202398854	-3009641255036569349106301497210571759757281518289688886054890200921301	5970814828743522488644947742204225857665363265065463587090139588827492	-9996484667821068450450354374360683965426280072025413173787650824560289	-5785022817737440302259348179805860083092653810854437101200832233204858	13026535109112037877467062462339192814323541217467902621926710245912938	17311600578083364789357343155696769469516571018309232974628220890352087	-13532401906036473650241645939403892651647877703821188761397423733347908	-1825139988324059079490503055808043692968126421794769105544870346462591	5413350327863955473878219146399839365195696777350088598700326140876525	-26904361833392924512710798133723271754974329529538960691134811936250172	-5297500480575989400750857932403425509307488046822557691574457161078178	-2388386968344440014798585327628684061737382210755602864810370075359717	-4042847377346771705202623082999456841369292937827379392960774847913881	20443066356735577795913212890425868586693633046461595874754783112428119	10498717724793590806025044778570947926644771171129230036359292097208518	-976547127687452712393395826271487537745562526011986325050941935907881	-4417343630840498387282503767647769309847504721352452190526385707947277	-5155687821628639472448756633765372744922603455058035813510592630016914	-1782014092354309982899806107271900541572651471123274874401698852025381	5734142204272522877980465833223500522370325376762109830930383562593375	-3218455649968944460628315009495028944518438216573352209552050065190865	-445697872990437977436052393892126121598809647127317661844450896257614	8279972960131668571222637037047095021327720816218442741753007562139739	-10207636326846256201659328691754657372994371543391176991395495254579035	-360508773242905753574707874865932496310305229252815634051929775029574	1786613561020686229645919234593215189278711916686015417816171641247133	3173525166793778587334656581833177692068865012464696372645182050153311	576897798582813104239232977144208357339913938437772148039862726256588	4438634470462802310512287662041791923411206156286576315457093022105570	-1389887809187896727053600886952164742733884090912017214101887000776489	4647508153235455386891390068490918152079543713950856652546157674238225	-892999776241867615565726576004850842542010530580603887318071442314178	-3815130483456137871298464053612831683541234109198077723323795744620394	4430905721376710457730173287923359459925683096768192390150106540696685	12391365670281074116924031034852262517838257655942601687635578199515965	-741111786291750892598677108302219629281412471509628953856190455736540	10326990999429561464537238147145180410372968176663424197873977731968285	-7983135613019399978371986681601784413775618105790085739495586548789659	-3242783585253154706074586318630995269377804755209479542973970724243290	-8196527880743894652499269449960901654107179604826310101105089005205538	6162574857003785328662171693845046955453986717939634915843513242364226	984310269844330261432147199999015760308925737830217844630658397177916	-7241360590802597825780804105526022110089830263325007862348242547996991	-3230116559381890220673732737309016890298412557082695179280512139135276	-7416411562157801768052475569372720125549718856413938396812419429878990	429173057891982020855031933583421449879314079822871365436263820266887	3497527657981709590900489273805334413299066018116281062698830745831664	544761709798652634246055191199148654730071400216505439479570870400658	69128405999870653597304545301402377219099894582160408997938151818575	-2247091925735682413375131198622250250288681106933301089432367424684885	-597651980922729780697123447256640484817631419291780105412103509385053	-870299683427493083260711620387296459015586407220324856832901661023790	-3728364604013587612980524405813972535107580517714612863499141321465454	-8457189823406356182569882545624188292181975349342653209198203140425339	-6556393834230550058336737275760954682194632907188642108078601208861164	-6293990952801407236734431800030591126924989549088721813684241294276435	426316005181564100735712550953292779608515854615159854831858322487726	3307002838630959499087636121835829961589026012879816433449365227667349	-5814908408728207268238091097721060391388021221809592258499004730250511	3895611346839259337976314679598409983630387679679303170184392334912172	-4914343062197817295502961396394829849035785869437166942278066458142686	87790627935238644801407884120843509617487818138032194214111318561882	-4957540449602345362317695267130829053639094826785358781768511690042936	4835734870421052106461192137816811509392478462261193844168332636515936	4507493699795991098561100698320703087260777930666532368464327292757471	-431297200791339287228284242710010855322008597317245375630930588421001	-3780394189183989976954080047178095492757851195296814744859779444913431	-2221141029748751258265107128829968503205790823563400139952339747349721	-4077160836222940108464631147353094291560363112236792672396893413851802	5529804992521565318777996649798319472773537697664634868589208843673938	-1598099012901999014793852278197863858489712396891609786104436311152097	-4550461380742446474449796210849644764636323355019505919600600758273172	5724884387330492455199077271645838539252780727423723580883872154707816	3963690715195482266919958957355130917145691116781157317502674843284299	-4476426017265681033712895710532118694756770156355094747866814166498657	-1113568191592143743973121030023818015327282890042665779278181467294291	-4505051575123683916341305839978449478646033858025184000756297318393399	-4126185351774132710161788610472740863623014964314457614452289246398270	1171787928159283141303612929602649193636659715933773772538887913392976	1120095854644619458962822019722092676511551531742073207568656105544419	525522511500658637634191502155697175880074521297320516133440985756154	-104743929500009589773308032320223176625378291607701894286244082967076	1603651939574492555886395414460621915496171440458605891067393308617445	2529418500544386577123793729019665958953177264171536686793201762534841	-3035038504487493775330256352927532886676908331024632478499630338453179	2456132689190635902274056194762126051723878047418622812550450851988874	-3081461215616340056139500585439233777178090631498908928992704288262307	-240254541172493002695450058609627713459857386513475972844692538550913	3355537786947712888506998310959303241599746808776889937659832236222310	2045550329569669684321053640989947189889187131286674872586439726584937	-437559686924595648448563801317272046663675631739882563584038964408646	336136034488289652288945886244415691896142139422088010127005174787981	-664437728919307527434382601746510970652091844270761804989416975255732	509500056349917913381667549748542810450132959277026469328574637823274	1500022348258855783458496308823609823482981875507461287645085004019684	2718471439565273062044146563826474535031867333138492431099248381008440	-1141289897039876144022293499631859504327284995540180746151109706137370	-676951236849837987484834430485575487458618030317911768938620623319069	1143162368415218877898905123496950471504192746731727879382790967692390	329803020008248974253782989911946025730454761286793762685311374239472	1274803149013722627886888327048370745644382245489200555650233755594365	-762509085760224779235061762746734028401926590841826766475412391898875	-2775035209986276275312019816500284630897118709354232624544832995001724	-983005497112283340666516380532399370098751303304801112989352147526498	-2094854596790779434676657978628987374928654262252386521957697647618362


==> anc/README.txt <==
Author: John C. Miller, created June 21, 2016.

This is a description of the ancillary files files submitted in the 2016 arXix submission of "Class numbers of large degree nonabelian number fields" by Kwang-Seob Kim and John C. Miller.

1)  Basis_of_KL.txt
The number field KL is splitting field of z^12 - 2*z^10 + z^8 - 3*z^6 + 2*z^4 + 4*z^2 + 1, and is the unique A5 extension of Q(sqrt(653)).  It has degree 120.  The file Basis_of_KL.txt contains an integral basis for KL, which was generated using the Guardia, Montes & Nart algorithm and their Magma package.

The file has 120 entries which are polynomials in "a", separated by commas:
1,a,a^2,a^3,a^4,a^5,a^6,a^7,a^8,a^9,a^10,a^11,a^12,a^13,a^14,1/2*(a^15+a^7+a^3+a+1), ...

Here "a" represents a root of this defining polynomial of KL:
x^120  - 176*x^118 + 15344*x^116 - 885072*x^114 + 38020296*x^112 - 1296203136*x^110 + 36449636456*x^108 - 866693813144*x^106 + 17715301473188*x^104 - 314682684335216*x^102 + 4890917890431160*x^100 - 66745334367421208*x^98 + 800278065681872252*x^96 - 8414962838523553288*x^94 + 77349309250789184324*x^92 - 621279221857410888820*x^90 + 4437488571797416987014*x^88 - 30447148395598893119200*x^86 + 239364400000982953784360*x^84 - 2416952862456294977028824*x^82 + 27290577696141421585067364*x^80 - 289876697936361974353970312*x^78 + 2693760290611273584666952580*x^76 - 21533137718506216924328804876*x^74 + 148669653143323458431804717338*x^72 - 907545304473482219783345392936*x^70 + 5232054111925338986843052743996*x^68 - 32397527896581346435817828886076*x^66 + 238759214300169626783192907327914*x^64 - 1969821359271537298041753933477564*x^62 + 15955962191002947042308447201390658*x^60 - 117632708230681535563853194507331876*x^58 + 770009787141724893768537360158911141*x^56 - 4460494378285562956504366340932390160*x^54 + 22960862707990118711101046634558650520*x^52 - 105831011418214266323798536925298786752*x^50 + 441293370897690876129417922335110659940*x^48 - 1684660626364623687429016680021161333136*x^46 + 5956123536650235699963217176615899314260*x^44 - 19650574183334889494369045204655644720528*x^42 + 60206468968076652065068820738580687974322*x^40 - 166917939895991551434257451990602974231984*x^38 + 404315032449068740770618799036599277180644*x^36 - 847390146753292599258653510942927227817392*x^34 + 1580516372974532552131359517512809032793374*x^32 - 2604518872401248539291715628048115698581488*x^30 + 3304472359602082247414288730787304921769922*x^28 - 2113035564468006137097948259507305236132140*x^26 - 2457065881132741431408225647650890813936411*x^24 + 2870618480975712690163264954685448459044352*x^22 + 47763253056838839358739564013833428094819356*x^20 - 177683014438988024196991712904386612981591688*x^18 + 259011825112325478055004327935231086308339338*x^16 - 586374161577729185199715921998165891986350488*x^14 + 1361315854800880637809679080665560920390820298*x^12 - 333978908186182311544310995212617151844172044*x^10 - 313006045225493493099794359983814771145110707*x^8 - 2020311228903302658393839253600110446480900072*x^6 -1766970645733800499228543786156151879899061482*x^4 + 2783835141502321145559680957914563686477616612*x^2 + 6348866967722939861415527094976230039943905289

2)  ChangeOfBasisMatrixInverse.txt

We found a "nicer" integral basis.  If we consider the integral basis in Basis_of_KL.txt as a column vector "v", then our new integral basis is Mv, where M is the change of basis matrix.  The entries of M are quite large, so it is more efficient to store the inverse of M.  The inverse of M is a unimodular matrix with integer entries.

The row entries are separated by tabs, and the rows themselves are separated by carrriage returns.  This file has 120 lines and 120 x 120 entries.

